Hironaka decompositions in supersymmetric theories: an exploration

We ask when tree-level supersymmetric cohomology admits a Hironaka decomposition: a unique expansion in finitely many secondary operators with polynomial coefficients in algebraically independent bosonic primaries. Such a decomposition organizes the cohomology into towers with a common set of unrestricted dressings. For diagonal models with $N$ labels, $d\geq1$ bosonic species and $f$ fermionic species, we construct this decomposition and obtain $(N!)^{d-1}2^{fN}$ secondaries. We also prove that the scalar-branch ring of ABJM theory admits a Hironaka decomposition at every rank and positive integer Chern--Simons level, and construct explicit bases for the $SU(2)\times SU(2)$ Klebanov--Witten scalar ring. We also do the same for the Higgs branches of two class-S theories. However, not all supersymmetric cohomologies admit a Hironaka decomposition. In the Wess--Zumino model with $W=x^2y^2$, every positive-degree scalar annihilates the nonzero class $xy$, while $x^n$ is in cohomology for every $n\geq 1$. These two properties rule out a Hironaka decomposition over scalar primaries.

==> Ancillary_files/1-4BPS_U3_secondary_relations_revised_s1_s24/1-4BPS_U3_secondary_relations_revised_s1_s24.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    362710,       6753]
NotebookOptionsPosition[    327319,       6336]
NotebookOutlinePosition[    327708,       6352]
CellTagsIndexPosition[    327665,       6349]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
U(3) 1/4-BPS secondary relations: revised labels s1 through s24\
\>", "Title",ExpressionUUID->"2f2bd075-53d6-4bb3-a287-9a6f7688c6b8"],

Cell["\<\
This notebook loads the accompanying Wolfram Language file. Keep both files \
in the same folder. In the revised convention, the redundant operator Tr(XY) \
Tr(XY psi) is removed. The one-fermion labels are s7 through s18, with s16 = \
Tr(XY^2) Tr(X psi) + Tr(X^2Y) Tr(Y psi), s17 = Tr(XY^2) Tr(XY psi), and s18 = \
Tr(X^2Y) Tr(XY psi). The two-fermion labels are s19 through s24.\
\>", "Text",ExpressionUUID->"5336f069-db93-4bef-a6d7-8948e44a6c38"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\<1-4BPS_U3_secondary_relations_revised_s1_s24_with_00.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"f50819f7-50ca-42cf-980c-95f7b7d222fd"],

Cell[CellGroupData[{

Cell["Print all primary and secondary definitions", "Section",ExpressionUUID->"db60f053-61f6-4e04-acf7-f9cb76b20781"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintAllPrimaryDefinitions", "[", "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"f8c557cf-7acb-4b8b-8d99-be670d047ad8"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Primaries\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.002022342862265*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"805b12ee-c5ff-4c86-a49c-b09f8507d63a"],

Cell[BoxData["\<\"p1 = Tr(X)\"\>"], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.0020223428673553`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6c46db8a-5d6b-40e6-8a12-841f8ba77890"],

Cell[BoxData["\<\"p2 = Tr(X^2)\"\>"], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.0020223428707314`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"06ac5c57-edae-4f7d-83a2-eacfbba9d669"],

Cell[BoxData["\<\"p3 = Tr(X^3)\"\>"], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.002022342872222*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6dafccae-7cd8-41d6-86d2-a3148d706067"],

Cell[BoxData["\<\"p4 = Tr(Y)\"\>"], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.0020223428736773`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"00c6627c-1134-4aa7-b91e-0dcf9f588961"],

Cell[BoxData["\<\"p5 = Tr(Y^2)\"\>"], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.0020223428749733`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5213a9c3-f2d4-4ebe-a932-cefcb14410fc"],

Cell[BoxData["\<\"p6 = Tr(Y^3)\"\>"], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.0020223428761044`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d4556dc6-dd0a-494c-b6af-fb23aa9344f7"],

Cell[BoxData["\<\"p7 = Tr(psi)\"\>"], "Print",
 CellChangeTimes->{3.994483179762252*^9, 4.001675225738489*^9, 
  4.002022342876791*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"77509d8e-2074-437a-8956-6b5d5e71f2e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintAllSecondaryDefinitions", "[", "]"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"9aecc5a6-37e9-4186-a917-be49df9121b7"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"0-fermion secondaries\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342992165*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3b68e5af-4c9a-4444-a770-5e9dfe661597"],

Cell[BoxData["\<\"s1 = 1\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342993116*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f19c3e3d-57c1-4b2a-8c53-9357ab8a63d5"],

Cell[BoxData["\<\"s2 = Tr(XY)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342994301*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a7d32744-d510-4d64-9bd9-3964c4aaae65"],

Cell[BoxData["\<\"s3 = Tr(XY^2)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342994928*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"45d303f0-3e5b-4da8-84a6-d7783cdc76b6"],

Cell[BoxData["\<\"s4 = Tr(X^2Y)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342995516*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"286429bd-380d-456a-9ea7-33413dc8b339"],

Cell[BoxData["\<\"s5 = Tr(XY)^2\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.0020223429961033`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"72f6d7ec-b625-4d42-9750-f4e098238baa"],

Cell[BoxData["\<\"s6 = Tr(XY)^3\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342996664*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6d95e19f-bc02-4a68-8c23-03843c7c1241"],

Cell[BoxData[
 StyleBox["\<\"1-fermion secondaries\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.0020223429973793`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3ced1f34-795f-468d-b6f8-04e937b5056f"],

Cell[BoxData["\<\"s7 = Tr(X psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.0020223429979887`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6442afe0-01a5-4f7e-9b8c-ed4cfaab2979"],

Cell[BoxData["\<\"s8 = Tr(Y psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342998564*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f7f8576b-d4c0-4ada-8813-c1f863915a01"],

Cell[BoxData["\<\"s9 = Tr(X^2 psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022342999126*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ce21814f-0098-402e-8426-3547ed3cd9bb"],

Cell[BoxData["\<\"s10 = Tr(Y^2 psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.0020223429996643`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b663d3ff-28e4-45d3-a5f3-d8a84be446fa"],

Cell[BoxData["\<\"s11 = Tr(XY psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343000231*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"283dd15f-93fc-4873-b722-43215be07b86"],

Cell[BoxData["\<\"s12 = Tr(XY) Tr(X psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343000751*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"2e1d19b5-e863-490c-88d1-f94c40f81769"],

Cell[BoxData["\<\"s13 = Tr(XY) Tr(Y psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343001318*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"9719a1a4-f139-4ae9-8b74-59cf59a09b02"],

Cell[BoxData["\<\"s14 = Tr(XY) Tr(X^2 psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.0020223430018997`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"9fc8e845-1aab-4e6e-ba92-9124c9333b4f"],

Cell[BoxData["\<\"s15 = Tr(XY) Tr(Y^2 psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343002466*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"04f71af6-5f3b-4784-8cf5-080a0d2b31d7"],

Cell[BoxData["\<\"s16 = Tr(XY^2) Tr(X psi) + Tr(X^2Y) Tr(Y psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343003031*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3e5a8732-8d43-41ef-ad8e-72e897fa52cd"],

Cell[BoxData["\<\"s17 = Tr(XY^2) Tr(XY psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.0020223430035973`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"2456aa02-4e2c-480a-9137-d131a02c7939"],

Cell[BoxData["\<\"s18 = Tr(X^2Y) Tr(XY psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.00202234300417*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"448bc4cf-77b6-45af-acc3-c113c02cd803"],

Cell[BoxData[
 StyleBox["\<\"2-fermion secondaries\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343004863*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b56d0579-5ede-4d8d-8831-e7eee629e369"],

Cell[BoxData["\<\"s19 = Tr(X psi) Tr(X^2 psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343006063*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"012fe502-ca39-4b1f-bf07-6be1d15afc10"],

Cell[BoxData["\<\"s20 = Tr(Y psi) Tr(Y^2 psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.00202234300688*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"c941eba2-6a0c-465b-8458-94f80e586905"],

Cell[BoxData["\<\"s21 = Tr(X psi) Tr(Y psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343008011*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"114c9633-9086-4301-93d1-e410d67c9e88"],

Cell[BoxData["\<\"s22 = Tr(X psi) Tr(XY psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343008662*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"1a9710e2-8760-45d3-999b-e864f86900e0"],

Cell[BoxData["\<\"s23 = Tr(Y psi) Tr(XY psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.0020223430094643`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5623a7dc-dbc8-4201-89ef-1b76bb596717"],

Cell[BoxData["\<\"s24 = Tr(X^2 psi) Tr(Y^2 psi)\"\>"], "Print",
 CellChangeTimes->{3.994483181169351*^9, 4.0016752278326187`*^9, 
  4.002022343010126*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"84ecd3ce-c888-4bf3-aaac-9505d13d2459"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print a short selection of relations for the draft", "Section",ExpressionUUID->"7c6bd050-82e0-4c3b-be49-1bba2bfeb599"],

Cell["\<\
This prints only simple basis-defining relations, rather than the full \
quadratic-relation table.\
\>", "Text",ExpressionUUID->"ad430787-066e-4ed9-9f35-88d942bbf738"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintSelectedDraftRelations", "[", "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"c80fc033-231e-4031-81e3-7e4c9a21324d"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Selected short secondary relations\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343133422*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"f63bc854-c34d-4cd0-949d-a7b4322ffee9"],

Cell[BoxData["\<\"s16 = s3*s7 + s4*s8\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343134612*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"38106fe6-e036-4aad-ba48-3fc27f8f2d62"],

Cell[BoxData["\<\"s2*s2 = s5\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343136615*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"35bf24c6-8242-48c7-930b-ac562d3da57f"],

Cell[BoxData["\<\"s2*s5 = s6\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.0020223431372023`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"88caa3c8-aa43-42aa-b700-ed7820b872ee"],

Cell[BoxData["\<\"s2*s7 = s12\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343137742*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"e6ff56cf-e323-4222-afa4-b18b4f1e8c4b"],

Cell[BoxData["\<\"s2*s8 = s13\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343138298*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"a6936b81-3531-4dc8-9b1d-ea695485a300"],

Cell[BoxData["\<\"s2*s9 = s14\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343138842*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"3626794c-165e-4efc-b07b-8c9c3ef2b55c"],

Cell[BoxData["\<\"s2*s10 = s15\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343139388*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4e30dace-c61f-448b-af5a-e1a189a3a67a"],

Cell[BoxData["\<\"s3*s11 = s17\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343139926*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"f8753e8b-66be-4920-8845-17bd824ac2ea"],

Cell[BoxData["\<\"s4*s11 = s18\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343140463*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4f1b2c48-ff77-463f-9154-e6dceff58146"],

Cell[BoxData["\<\"s7*s9 = s19\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343141004*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"8b322423-a893-4736-8fd3-4ed6e4c10800"],

Cell[BoxData["\<\"s8*s10 = s20\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343141748*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c5ba3be2-1be9-4a61-b82c-870481d0bf9b"],

Cell[BoxData["\<\"s7*s8 = s21\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343142375*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"1d57745a-9d4d-4996-aabc-407ed916d772"],

Cell[BoxData["\<\"s7*s11 = s22\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.0020223431430483`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c62bc62b-06df-45c6-8b7b-c87cb8bbe998"],

Cell[BoxData["\<\"s8*s11 = s23\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.0020223431436234`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"aed5ea2b-95b6-4c82-996e-1ed9fd93fc32"],

Cell[BoxData["\<\"s9*s10 = s24\"\>"], "Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343144148*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"8996e489-87b6-42ac-8a3e-0c9fd28c6b85"],

Cell[BoxData["\<\"All products of two two-fermion secondaries vanish.\"\>"], \
"Print",
 CellChangeTimes->{3.9944831857985277`*^9, 4.00167523308176*^9, 
  4.002022343144677*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"21cb263b-de9c-4667-b12f-3a01a420ebc4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print a custom selection", "Section",ExpressionUUID->"bbff9896-856f-4a99-b713-7199172a2437"],

Cell["\<\
Use 00 for a 0f x 0f product, 01 for a 0f x 1f product, 11 for a 1f x 1f \
product, and 12 for a 1f x 2f product.\
\>", "Text",ExpressionUUID->"c6fbe51f-443c-417f-9e3a-ad1587238557"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintSelectedRelations", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<00\>\"", ",", "\"\<s3\>\"", ",", "\"\<s4\>\""}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<01\>\"", ",", "\"\<s4\>\"", ",", "\"\<s7\>\""}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<11\>\"", ",", "\"\<s7\>\"", ",", "\"\<s10\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\"\<12\>\"", ",", "\"\<s14\>\"", ",", "\"\<s21\>\""}], "}"}]}], 
   "}"}], "]"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"c4062ded-9d46-4649-b5b6-55099e5914fc"],

Cell[CellGroupData[{

Cell[BoxData["\<\"s3*s4 = p3*p6*s1 - 2/3*p3*p4*p5*s1 + 1/9*p3*p4^3*s1 - \
2/3*p1*p2*p6*s1 - 1/9*p1*p2*p4*p5*s1 + 1/9*p1*p2*p4^3*s1 + 1/9*p1^3*p6*s1 + \
1/9*p1^3*p4*p5*s1 + 1/3*p2*p5*s2 - 1/3*p2*p4^2*s2 - 1/3*p1^2*p5*s2 - \
2/9*p1^2*p4^2*s2 + 2/3*p2*p4*s3 - 1/9*p1^2*p4*s3 + 2/3*p1*p5*s4 - \
1/9*p1*p4^2*s4 + 7/9*p1*p4*s5 - 1/3*s6\"\>"], "Print",
 CellChangeTimes->{4.002022343275589*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"a7260958-707e-40ca-b5b4-3aed1a98fb90"],

Cell[BoxData["\<\"s4*s7 = - 1/3*p1^2*p4*s7 + p3*s8 - 4/3*p1*p2*s8 + \
1/3*p1^3*s8 + 1/3*p1*p4*s9 + p2*s11 - 1/3*p1^2*s11 + 4/3*p1*s12 - s14 - \
1/3*p3*p4*p7*s1 + 1/3*p1*p2*p4*p7*s1 - 1/3*p1^2*p7*s2 + 1/3*p1*p7*s4\"\>"], \
"Print",
 CellChangeTimes->{4.002022343279004*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"8a7c0492-55df-41ae-9ad0-b156c7710496"],

Cell[BoxData["\<\"s7*s10 = p4*s21 + s23 - 1/3*p5*p7*s7 + 1/3*p4^2*p7*s7 - \
1/3*p1*p4*p7*s8 + 1/3*p1*p7*s10 - 1/3*p4*p7*s11 + 1/3*p7*s13\"\>"], "Print",
 CellChangeTimes->{4.002022343281741*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"fcaeb391-efdc-42ba-8d77-83d3a38e89ec"],

Cell[BoxData["\<\"s14*s21 = 1/6*p1*p5*p7*s19 - 1/6*p1*p4^2*p7*s19 - \
1/3*p3*p4*p7*s21 + 3/2*p1*p2*p4*p7*s21 - 5/6*p1^3*p4*p7*s21 - p2*p4*p7*s22 + \
2/3*p1^2*p4*p7*s22 + 5/6*p1*p2*p7*s23 - 1/2*p1^3*p7*s23 - p2*p7*s24 + \
2/3*p1^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{4.0020223432824793`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"36b24e07-64aa-4e77-b68d-82c5d27c4b2d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print all 0f x 0f relations", "Section",ExpressionUUID->"2520c07d-6ac4-4928-97a9-9d70beb7cee7"],

Cell["\<\
This prints the complete unordered bosonic-secondary product table.\
\>", "Text",ExpressionUUID->"6cf7b596-95f9-4b0d-86d2-31d6ff16d591"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintAll00Relations", "[", "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"e905e19b-aca2-4b1b-9f26-3a27b2face9a"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Computing 0f x 0f relations...\"\>",
  StripOnInput->False,
  FontSize->15,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022343405143*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"68be83cf-60c4-4670-8d13-00326a13913d"],

Cell[BoxData["\<\"s1*s1 = s1\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375395402*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"8d839171-81d2-4f43-83db-c5cdba3a6ab9"],

Cell[BoxData["\<\"s1*s2 = s2\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.0020223753973503`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"decdac93-c499-46ea-9140-c82d8b5218bc"],

Cell[BoxData["\<\"s1*s3 = s3\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375398238*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"695b758d-f861-4e72-853f-0905cd77353a"],

Cell[BoxData["\<\"s1*s4 = s4\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.0020223753990793`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"6b927eb5-92de-4880-bd2e-ddca25941a72"],

Cell[BoxData["\<\"s1*s5 = s5\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375399715*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ae9144d0-7625-4658-96c3-863c44ac3f1b"],

Cell[BoxData["\<\"s1*s6 = s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.0020223754006767`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"eeb688c3-42cf-40a4-ac57-87144b09694a"],

Cell[BoxData["\<\"s2*s2 = s5\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.0020223754016037`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"b146a4a1-1ab3-4783-bb73-f7e5922b929e"],

Cell[BoxData["\<\"s2*s3 = 1/2*p2*p6*s1 - 2/3*p2*p4*p5*s1 + 1/6*p2*p4^3*s1 - \
1/6*p1^2*p6*s1 + 1/6*p1^2*p4*p5*s1 - 1/3*p1*p4^2*s2 + 1/3*p1*p4*s3 + \
1/2*p5*s4 - 1/6*p4^2*s4 + 2/3*p4*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375402247*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"705d026f-732c-4048-ba0a-e296ad22d2fb"],

Cell[BoxData["\<\"s2*s4 = 1/2*p3*p5*s1 - 1/6*p3*p4^2*s1 - 2/3*p1*p2*p5*s1 + \
1/6*p1*p2*p4^2*s1 + 1/6*p1^3*p5*s1 - 1/3*p1^2*p4*s2 + 1/2*p2*s3 - 1/6*p1^2*s3 \
+ 1/3*p1*p4*s4 + 2/3*p1*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375402891*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1664508e-9e5e-4d1c-b947-a3583b860a0d"],

Cell[BoxData["\<\"s2*s5 = s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375403513*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"d8f7eaa1-d0ac-43b5-b7d6-184c5690e327"],

Cell[BoxData["\<\"s2*s6 = - 1/4*p2^2*p5^2*s1 + 1/2*p2^2*p4*p6*s1 - \
1/3*p2^2*p4^2*p5*s1 + 1/12*p2^2*p4^4*s1 + 1/2*p1*p3*p5^2*s1 - p1*p3*p4*p6*s1 \
+ 1/2*p1*p3*p4^2*p5*s1 - 1/9*p1*p3*p4^4*s1 - 1/3*p1^2*p2*p5^2*s1 + \
1/2*p1^2*p2*p4*p6*s1 + 1/36*p1^2*p2*p4^2*p5*s1 - 1/36*p1^2*p2*p4^4*s1 + \
1/12*p1^4*p5^2*s1 - 1/9*p1^4*p4*p6*s1 - 1/36*p1^4*p4^2*p5*s1 + 3*p3*p6*s2 - \
2*p3*p4*p5*s2 + 1/3*p3*p4^3*s2 - 2*p1*p2*p6*s2 + 1/6*p1*p2*p4*p5*s2 + \
1/6*p1*p2*p4^3*s2 + 1/3*p1^3*p6*s2 + 1/6*p1^3*p4*p5*s2 + 1/18*p1^3*p4^3*s2 - \
3/2*p3*p5*s3 + 1/2*p3*p4^2*s3 + 3/2*p1*p2*p5*s3 - 1/2*p1*p2*p4^2*s3 - \
1/3*p1^3*p5*s3 + 1/9*p1^3*p4^2*s3 - 3/2*p2*p6*s4 + 3/2*p2*p4*p5*s4 - \
1/3*p2*p4^3*s4 + 1/2*p1^2*p6*s4 - 1/2*p1^2*p4*p5*s4 + 1/9*p1^2*p4^3*s4 + \
5/4*p2*p5*s5 - 5/12*p2*p4^2*s5 - 5/12*p1^2*p5*s5 - 19/36*p1^2*p4^2*s5 + \
4/3*p1*p4*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375404057*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"61e28abf-d421-4994-9d3d-ece18be3be82"],

Cell[BoxData["\<\"s3*s3 = 1/6*p2*p5^2*s1 + 1/3*p2*p4*p6*s1 - \
2/3*p2*p4^2*p5*s1 + 1/6*p2*p4^4*s1 - 1/6*p1^2*p5^2*s1 + 1/6*p1^2*p4^2*p5*s1 - \
2/3*p1*p6*s2 + 1/3*p1*p4*p5*s2 - 1/3*p1*p4^3*s2 + 2/3*p1*p5*s3 + p6*s4 - \
1/3*p4*p5*s4 - 1/6*p5*s5 + 1/2*p4^2*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375404995*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"4522de76-3fc1-428f-9090-5b306a3cce6f"],

Cell[BoxData["\<\"s3*s4 = p3*p6*s1 - 2/3*p3*p4*p5*s1 + 1/9*p3*p4^3*s1 - \
2/3*p1*p2*p6*s1 - 1/9*p1*p2*p4*p5*s1 + 1/9*p1*p2*p4^3*s1 + 1/9*p1^3*p6*s1 + \
1/9*p1^3*p4*p5*s1 + 1/3*p2*p5*s2 - 1/3*p2*p4^2*s2 - 1/3*p1^2*p5*s2 - \
2/9*p1^2*p4^2*s2 + 2/3*p2*p4*s3 - 1/9*p1^2*p4*s3 + 2/3*p1*p5*s4 - \
1/9*p1*p4^2*s4 + 7/9*p1*p4*s5 - 1/3*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375405641*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"a3732be7-6dd1-4fb3-b0c5-f5e0a13cbf23"],

Cell[BoxData["\<\"s3*s5 = 1/4*p3*p5^2*s1 - 1/6*p3*p4^2*p5*s1 + \
1/36*p3*p4^4*s1 - 1/3*p1*p2*p5^2*s1 + 1/6*p1*p2*p4*p6*s1 - \
1/36*p1*p2*p4^2*p5*s1 + 1/36*p1*p2*p4^4*s1 + 1/12*p1^3*p5^2*s1 - \
1/18*p1^3*p4*p6*s1 + 1/36*p1^3*p4^2*p5*s1 + 1/2*p2*p6*s2 - 2/3*p2*p4*p5*s2 + \
1/6*p2*p4^3*s2 - 1/6*p1^2*p6*s2 - 1/18*p1^2*p4^3*s2 + 1/4*p2*p5*s3 - \
1/12*p2*p4^2*s3 - 1/12*p1^2*p5*s3 + 5/36*p1^2*p4^2*s3 + 1/3*p1*p4*p5*s4 - \
1/9*p1*p4^3*s4 + 1/3*p1*p5*s5 - 2/9*p1*p4^2*s5 + 2/3*p4*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375406316*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"f0e128ad-04a6-4d43-86ee-8ad3597ea16a"],

Cell[BoxData["\<\"s3*s6 = 1/8*p2^2*p5*p6*s1 - 1/3*p2^2*p4*p5^2*s1 + \
7/24*p2^2*p4^2*p6*s1 - 1/8*p2^2*p4^3*p5*s1 + 1/24*p2^2*p4^5*s1 + \
1/2*p1*p3*p4*p5^2*s1 - 2/3*p1*p3*p4^2*p6*s1 + 2/9*p1*p3*p4^3*p5*s1 - \
1/18*p1*p3*p4^5*s1 - 1/12*p1^2*p2*p5*p6*s1 - 25/72*p1^2*p2*p4*p5^2*s1 + \
5/12*p1^2*p2*p4^2*p6*s1 + 1/36*p1^2*p2*p4^3*p5*s1 - 1/72*p1^2*p2*p4^5*s1 + \
1/72*p1^4*p5*p6*s1 + 7/72*p1^4*p4*p5^2*s1 - 7/72*p1^4*p4^2*p6*s1 - \
1/72*p1^4*p4^3*p5*s1 + 1/4*p3*p5^2*s2 + 2*p3*p4*p6*s2 - 3/2*p3*p4^2*p5*s2 + \
1/4*p3*p4^4*s2 - 1/3*p1*p2*p5^2*s2 - 7/6*p1*p2*p4*p6*s2 + 1/6*p1*p2*p4^4*s2 + \
1/12*p1^3*p5^2*s2 + 1/6*p1^3*p4*p6*s2 + 1/18*p1^3*p4^2*p5*s2 + \
1/36*p1^3*p4^4*s2 - p3*p4*p5*s3 + 1/3*p3*p4^3*s3 + 5/4*p1*p2*p4*p5*s3 - \
5/12*p1*p2*p4^3*s3 - 11/36*p1^3*p4*p5*s3 + 5/36*p1^3*p4^3*s3 + 1/8*p2*p5^2*s4 \
- p2*p4*p6*s4 + 11/12*p2*p4^2*p5*s4 - 5/24*p2*p4^4*s4 - 1/24*p1^2*p5^2*s4 + \
1/3*p1^2*p4*p6*s4 - 5/36*p1^2*p4^2*p5*s4 + 1/72*p1^2*p4^4*s4 + 1/2*p2*p6*s5 + \
1/3*p2*p4*p5*s5 - 1/6*p2*p4^3*s5 - 1/6*p1^2*p6*s5 - 1/9*p1^2*p4*p5*s5 - \
7/18*p1^2*p4^3*s5 + 1/3*p1*p5*s6 + 2/3*p1*p4^2*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375407043*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"46d0e3ed-47c2-4625-9b9e-e1092307cf98"],

Cell[BoxData["\<\"s4*s4 = 1/6*p2^2*p5*s1 - 1/6*p2^2*p4^2*s1 + 1/3*p1*p3*p5*s1 \
- 2/3*p1^2*p2*p5*s1 + 1/6*p1^2*p2*p4^2*s1 + 1/6*p1^4*p5*s1 - 2/3*p3*p4*s2 + \
1/3*p1*p2*p4*s2 - 1/3*p1^3*p4*s2 + p3*s3 - 1/3*p1*p2*s3 + 2/3*p2*p4*s4 - \
1/6*p2*s5 + 1/2*p1^2*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375408615*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"7e1e6d33-09fa-46ee-acef-8ad41e73d389"],

Cell[BoxData["\<\"s4*s5 = 1/4*p2^2*p6*s1 - 1/3*p2^2*p4*p5*s1 + \
1/12*p2^2*p4^3*s1 + 1/6*p1*p3*p4*p5*s1 - 1/18*p1*p3*p4^3*s1 - \
1/6*p1^2*p2*p6*s1 - 1/36*p1^2*p2*p4*p5*s1 + 1/36*p1^2*p2*p4^3*s1 + \
1/36*p1^4*p6*s1 + 1/36*p1^4*p4*p5*s1 + 1/2*p3*p5*s2 - 1/6*p3*p4^2*s2 - \
2/3*p1*p2*p5*s2 + 1/6*p1^3*p5*s2 - 1/18*p1^3*p4^2*s2 + 1/3*p1*p2*p4*s3 - \
1/9*p1^3*p4*s3 + 1/4*p2*p5*s4 - 1/12*p2*p4^2*s4 - 1/12*p1^2*p5*s4 + \
5/36*p1^2*p4^2*s4 + 1/3*p2*p4*s5 - 2/9*p1^2*p4*s5 + 2/3*p1*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.0020223754092407`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"bbb6aea2-89c2-4156-94b7-6a7044010835"],

Cell[BoxData["\<\"s4*s6 = 1/8*p2*p3*p5^2*s1 - 1/12*p2*p3*p4^2*p5*s1 + \
1/72*p2*p3*p4^4*s1 - 1/3*p1*p2^2*p5^2*s1 + 1/2*p1*p2^2*p4*p6*s1 - \
25/72*p1*p2^2*p4^2*p5*s1 + 7/72*p1*p2^2*p4^4*s1 + 7/24*p1^2*p3*p5^2*s1 - \
2/3*p1^2*p3*p4*p6*s1 + 5/12*p1^2*p3*p4^2*p5*s1 - 7/72*p1^2*p3*p4^4*s1 - \
1/8*p1^3*p2*p5^2*s1 + 2/9*p1^3*p2*p4*p6*s1 + 1/36*p1^3*p2*p4^2*p5*s1 - \
1/72*p1^3*p2*p4^4*s1 + 1/24*p1^5*p5^2*s1 - 1/18*p1^5*p4*p6*s1 - \
1/72*p1^5*p4^2*p5*s1 + 1/4*p2^2*p6*s2 - 1/3*p2^2*p4*p5*s2 + 1/12*p2^2*p4^3*s2 \
+ 2*p1*p3*p6*s2 - 7/6*p1*p3*p4*p5*s2 + 1/6*p1*p3*p4^3*s2 - 3/2*p1^2*p2*p6*s2 \
+ 1/18*p1^2*p2*p4^3*s2 + 1/4*p1^4*p6*s2 + 1/6*p1^4*p4*p5*s2 + \
1/36*p1^4*p4^3*s2 + 1/8*p2^2*p5*s3 - 1/24*p2^2*p4^2*s3 - p1*p3*p5*s3 + \
1/3*p1*p3*p4^2*s3 + 11/12*p1^2*p2*p5*s3 - 5/36*p1^2*p2*p4^2*s3 - \
5/24*p1^4*p5*s3 + 1/72*p1^4*p4^2*s3 - p1*p2*p6*s4 + 5/4*p1*p2*p4*p5*s4 - \
11/36*p1*p2*p4^3*s4 + 1/3*p1^3*p6*s4 - 5/12*p1^3*p4*p5*s4 + 5/36*p1^3*p4^3*s4 \
+ 1/2*p3*p5*s5 - 1/6*p3*p4^2*s5 + 1/3*p1*p2*p5*s5 - 1/9*p1*p2*p4^2*s5 - \
1/6*p1^3*p5*s5 - 7/18*p1^3*p4^2*s5 + 1/3*p2*p4*s6 + 2/3*p1^2*p4*s6\"\>"], \
"Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375410026*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ebe7c54e-023f-414f-bbac-1bcdcbecdf4c"],

Cell[BoxData["\<\"s5*s5 = - 1/4*p2^2*p5^2*s1 + 1/2*p2^2*p4*p6*s1 - \
1/3*p2^2*p4^2*p5*s1 + 1/12*p2^2*p4^4*s1 + 1/2*p1*p3*p5^2*s1 - p1*p3*p4*p6*s1 \
+ 1/2*p1*p3*p4^2*p5*s1 - 1/9*p1*p3*p4^4*s1 - 1/3*p1^2*p2*p5^2*s1 + \
1/2*p1^2*p2*p4*p6*s1 + 1/36*p1^2*p2*p4^2*p5*s1 - 1/36*p1^2*p2*p4^4*s1 + \
1/12*p1^4*p5^2*s1 - 1/9*p1^4*p4*p6*s1 - 1/36*p1^4*p4^2*p5*s1 + 3*p3*p6*s2 - \
2*p3*p4*p5*s2 + 1/3*p3*p4^3*s2 - 2*p1*p2*p6*s2 + 1/6*p1*p2*p4*p5*s2 + \
1/6*p1*p2*p4^3*s2 + 1/3*p1^3*p6*s2 + 1/6*p1^3*p4*p5*s2 + 1/18*p1^3*p4^3*s2 - \
3/2*p3*p5*s3 + 1/2*p3*p4^2*s3 + 3/2*p1*p2*p5*s3 - 1/2*p1*p2*p4^2*s3 - \
1/3*p1^3*p5*s3 + 1/9*p1^3*p4^2*s3 - 3/2*p2*p6*s4 + 3/2*p2*p4*p5*s4 - \
1/3*p2*p4^3*s4 + 1/2*p1^2*p6*s4 - 1/2*p1^2*p4*p5*s4 + 1/9*p1^2*p4^3*s4 + \
5/4*p2*p5*s5 - 5/12*p2*p4^2*s5 - 5/12*p1^2*p5*s5 - 19/36*p1^2*p4^2*s5 + \
4/3*p1*p4*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375411419*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ba8b4936-01b4-4ea9-802a-53e08dd39582"],

Cell[BoxData["\<\"s5*s6 = - 3/2*p2*p3*p5*p6*s1 + 7/4*p2*p3*p4*p5^2*s1 + \
1/2*p2*p3*p4^2*p6*s1 - p2*p3*p4^3*p5*s1 + 5/36*p2*p3*p4^5*s1 + \
7/4*p1*p2^2*p5*p6*s1 - 7/3*p1*p2^2*p4*p5^2*s1 + 1/6*p1*p2^2*p4^2*p6*s1 + \
11/18*p1*p2^2*p4^3*p5*s1 - 1/36*p1*p2^2*p4^5*s1 + 1/2*p1^2*p3*p5*p6*s1 + \
1/6*p1^2*p3*p4*p5^2*s1 - 3/2*p1^2*p3*p4^2*p6*s1 + 8/9*p1^2*p3*p4^3*p5*s1 - \
1/6*p1^2*p3*p4^5*s1 - p1^3*p2*p5*p6*s1 + 11/18*p1^3*p2*p4*p5^2*s1 + \
8/9*p1^3*p2*p4^2*p6*s1 - 7/18*p1^3*p2*p4^3*p5*s1 + 5/36*p1^5*p5*p6*s1 - \
1/36*p1^5*p4*p5^2*s1 - 1/6*p1^5*p4^2*p6*s1 - 1/4*p2^2*p5^2*s2 + \
1/2*p2^2*p4*p6*s2 - 1/3*p2^2*p4^2*p5*s2 + 1/12*p2^2*p4^4*s2 + \
1/2*p1*p3*p5^2*s2 + 3*p1*p3*p4*p6*s2 - 5/3*p1*p3*p4^2*p5*s2 + \
1/6*p1*p3*p4^4*s2 - 1/3*p1^2*p2*p5^2*s2 - 5/3*p1^2*p2*p4*p6*s2 - \
3/4*p1^2*p2*p4^2*p5*s2 + 17/36*p1^2*p2*p4^4*s2 + 1/12*p1^4*p5^2*s2 + \
1/6*p1^4*p4*p6*s2 + 17/36*p1^4*p4^2*p5*s2 - 3/4*p2^2*p6*s3 + \
3/4*p2^2*p4*p5*s3 - 1/6*p2^2*p4^3*s3 - 5/2*p1*p3*p4*p5*s3 + 5/6*p1*p3*p4^3*s3 \
+ 1/2*p1^2*p2*p6*s3 + 2*p1^2*p2*p4*p5*s3 - 13/18*p1^2*p2*p4^3*s3 - \
1/12*p1^4*p6*s3 - 17/36*p1^4*p4*p5*s3 + 1/6*p1^4*p4^3*s3 - 3/4*p3*p5^2*s4 + \
1/2*p3*p4^2*p5*s4 - 1/12*p3*p4^4*s4 + 3/4*p1*p2*p5^2*s4 - 5/2*p1*p2*p4*p6*s4 \
+ 2*p1*p2*p4^2*p5*s4 - 17/36*p1*p2*p4^4*s4 - 1/6*p1^3*p5^2*s4 + \
5/6*p1^3*p4*p6*s4 - 13/18*p1^3*p4^2*p5*s4 + 1/6*p1^3*p4^4*s4 + 3*p3*p6*s5 - \
3*p3*p4*p5*s5 + 2/3*p3*p4^3*s5 - 3*p1*p2*p6*s5 + 23/6*p1*p2*p4*p5*s5 - \
17/18*p1*p2*p4^3*s5 + 2/3*p1^3*p6*s5 - 17/18*p1^3*p4*p5*s5 - 1/2*p1^3*p4^3*s5 \
+ 5/4*p2*p5*s6 - 5/12*p2*p4^2*s6 - 5/12*p1^2*p5*s6 + 5/4*p1^2*p4^2*s6\"\>"], \
"Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.0020223754122868`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"b49b2886-4886-48b7-a9e9-dc79de95e77e"],

Cell[BoxData["\<\"s6*s6 = - 3/8*p3^2*p5^3*s1 + 3/8*p3^2*p4^2*p5^2*s1 - \
1/8*p3^2*p4^4*p5*s1 + 1/72*p3^2*p4^6*s1 - 3/8*p2^3*p6^2*s1 - \
5/16*p2^3*p5^3*s1 + 3/2*p2^3*p4*p5*p6*s1 - 13/16*p2^3*p4^2*p5^2*s1 - \
5/12*p2^3*p4^3*p6*s1 + 23/48*p2^3*p4^4*p5*s1 - 1/16*p2^3*p4^6*s1 + \
3/2*p1*p2*p3*p5^3*s1 - 15/4*p1*p2*p3*p4*p5*p6*s1 + 5/2*p1*p2*p3*p4^2*p5^2*s1 \
+ 5/4*p1*p2*p3*p4^3*p6*s1 - 7/4*p1*p2*p3*p4^4*p5*s1 + 1/4*p1*p2*p3*p4^6*s1 + \
3/8*p1^2*p2^2*p6^2*s1 - 13/16*p1^2*p2^2*p5^3*s1 + 5/2*p1^2*p2^2*p4*p5*p6*s1 - \
29/12*p1^2*p2^2*p4^2*p5^2*s1 - 1/4*p1^2*p2^2*p4^3*p6*s1 + \
15/16*p1^2*p2^2*p4^4*p5*s1 - 1/12*p1^2*p2^2*p4^6*s1 - 5/12*p1^3*p3*p5^3*s1 + \
5/4*p1^3*p3*p4*p5*p6*s1 - 1/4*p1^3*p3*p4^2*p5^2*s1 - 55/36*p1^3*p3*p4^3*p6*s1 \
+ p1^3*p3*p4^4*p5*s1 - 1/6*p1^3*p3*p4^6*s1 - 1/8*p1^4*p2*p6^2*s1 + \
23/48*p1^4*p2*p5^3*s1 - 7/4*p1^4*p2*p4*p5*p6*s1 + 15/16*p1^4*p2*p4^2*p5^2*s1 \
+ p1^4*p2*p4^3*p6*s1 - 9/16*p1^4*p2*p4^4*p5*s1 + 1/48*p1^4*p2*p4^6*s1 + \
1/72*p1^6*p6^2*s1 - 1/16*p1^6*p5^3*s1 + 1/4*p1^6*p4*p5*p6*s1 - \
1/12*p1^6*p4^2*p5^2*s1 - 1/6*p1^6*p4^3*p6*s1 + 1/48*p1^6*p4^4*p5*s1 + \
9/4*p2*p3*p5*p6*s2 - 3/4*p2*p3*p4*p5^2*s2 - 3/4*p2*p3*p4^2*p6*s2 + \
1/4*p2*p3*p4^3*p5*s2 - 3/4*p1*p2^2*p5*p6*s2 - 17/8*p1*p2^2*p4*p5^2*s2 + \
5/4*p1*p2^2*p4^2*p6*s2 + 1/2*p1*p2^2*p4^3*p5*s2 - 1/24*p1*p2^2*p4^5*s2 - \
3/4*p1^2*p3*p5*p6*s2 + 5/4*p1^2*p3*p4*p5^2*s2 + 9/4*p1^2*p3*p4^2*p6*s2 - \
13/12*p1^2*p3*p4^3*p5*s2 + 1/4*p1^3*p2*p5*p6*s2 + 1/2*p1^3*p2*p4*p5^2*s2 - \
13/12*p1^3*p2*p4^2*p6*s2 - 19/12*p1^3*p2*p4^3*p5*s2 + 7/12*p1^3*p2*p4^5*s2 - \
1/24*p1^5*p4*p5^2*s2 + 7/12*p1^5*p4^3*p5*s2 - 1/24*p1^5*p4^5*s2 - \
9/4*p2*p3*p5^2*s3 + 3/2*p2*p3*p4^2*p5*s3 - 1/4*p2*p3*p4^4*s3 + \
9/4*p1*p2^2*p5^2*s3 - 3/2*p1*p2^2*p4*p6*s3 - 1/12*p1*p2^2*p4^4*s3 + \
3/4*p1^2*p3*p5^2*s3 - 3*p1^2*p3*p4^2*p5*s3 + 11/12*p1^2*p3*p4^4*s3 - \
5/4*p1^3*p2*p5^2*s3 + p1^3*p2*p4*p6*s3 + 7/3*p1^3*p2*p4^2*p5*s3 - \
3/4*p1^3*p2*p4^4*s3 + 1/6*p1^5*p5^2*s3 - 1/6*p1^5*p4*p6*s3 - \
1/2*p1^5*p4^2*p5*s3 + 1/6*p1^5*p4^4*s3 - 9/4*p2^2*p5*p6*s4 + \
9/4*p2^2*p4*p5^2*s4 + 3/4*p2^2*p4^2*p6*s4 - 5/4*p2^2*p4^3*p5*s4 + \
1/6*p2^2*p4^5*s4 - 3/2*p1*p3*p4*p5^2*s4 + p1*p3*p4^3*p5*s4 - \
1/6*p1*p3*p4^5*s4 + 3/2*p1^2*p2*p5*p6*s4 - 3*p1^2*p2*p4^2*p6*s4 + \
7/3*p1^2*p2*p4^3*p5*s4 - 1/2*p1^2*p2*p4^5*s4 - 1/4*p1^4*p5*p6*s4 - \
1/12*p1^4*p4*p5^2*s4 + 11/12*p1^4*p4^2*p6*s4 - 3/4*p1^4*p4^3*p5*s4 + \
1/6*p1^4*p4^5*s4 + 21/16*p2^2*p5^2*s5 - 7/8*p2^2*p4^2*p5*s5 + \
7/48*p2^2*p4^4*s5 + 3*p1*p3*p4*p6*s5 - 3*p1*p3*p4^2*p5*s5 + 2/3*p1*p3*p4^4*s5 \
- 7/8*p1^2*p2*p5^2*s5 - 3*p1^2*p2*p4*p6*s5 + 19/6*p1^2*p2*p4^2*p5*s5 - \
5/8*p1^2*p2*p4^4*s5 + 7/48*p1^4*p5^2*s5 + 2/3*p1^4*p4*p6*s5 - \
5/8*p1^4*p4^2*p5*s5 - 7/16*p1^4*p4^4*s5 + 3*p3*p6*s6 - 3*p3*p4*p5*s6 + \
2/3*p3*p4^3*s6 - 3*p1*p2*p6*s6 + 11/2*p1*p2*p4*p5*s6 - 3/2*p1*p2*p4^3*s6 + \
2/3*p1^3*p6*s6 - 3/2*p1^3*p4*p5*s6 + 7/6*p1^3*p4^3*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832255910883`*^9, 4.0016809620363493`*^9, 
  4.002022375413486*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"dc9a0a3e-29a9-4912-aeba-33666dcd971f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s1*s1\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s1\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s1*s2\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s2\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s1*s3\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s3\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s1*s4\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s4\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s1*s5\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s5\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s1*s6\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s6\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s2*s2\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s5\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s2*s3\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p2*p4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p2*p4^3*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p4^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p4*s3\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p5*s4\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p4^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p4*s5\"\>", "\[Rule]", 
         FractionBox["2", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s2*s4\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p3*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p3*p4^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p4*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2*s3\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p4*s4\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*s5\"\>", "\[Rule]", 
         FractionBox["2", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s2*s5\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"direct\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\<\"s6\"\>", "\[Rule]", "1"}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s2*s6\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^4*s1\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1*p3*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p3*p4^4*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^4*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p1^4*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1^4*p4*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p3*p6*s2\"\>", "\[Rule]", "3"}], ",", 
        RowBox[{"\<\"p3*p4*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"\<\"p3*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p2*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "18"]}], ",", 
        RowBox[{"\<\"p3*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p3*p4^2*s3\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p2*p5*s3\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"\<\"p1^3*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^2*s3\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p2*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p2*p4*p5*s4\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p2*p4^3*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p6*s4\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p4*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^3*s4\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p2*p5*s5\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p2*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["19", "36"]}]}], ",", 
        RowBox[{"\<\"p1*p4*s6\"\>", "\[Rule]", 
         FractionBox["4", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s3*s3\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p2*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p2*p4^4*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p4*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p4^3*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p5*s3\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p6*s4\"\>", "\[Rule]", "1"}], ",", 
        RowBox[{"\<\"p4*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p4^2*s5\"\>", "\[Rule]", 
         FractionBox["1", "2"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s3*s4\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p3*p6*s1\"\>", "\[Rule]", "1"}], ",", 
        RowBox[{"\<\"p3*p4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p3*p4^3*s1\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p1*p2*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4^3*s1\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p1^3*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p2*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p2*p4^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], ",", 
        RowBox[{"\<\"p2*p4*s3\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p4*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1*p5*s4\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1*p4^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1*p4*s5\"\>", "\[Rule]", 
         FractionBox["7", "9"]}], ",", 
        RowBox[{"\<\"s6\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s3*s5\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p3*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p3*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p3*p4^4*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1*p2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4^4*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1^3*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "18"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p2*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p2*p4*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p2*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^3*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "18"]}]}], ",", 
        RowBox[{"\<\"p2*p5*s3\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p2*p4^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*s3\"\>", "\[Rule]", 
         FractionBox["5", "36"]}], ",", 
        RowBox[{"\<\"p1*p4*p5*s4\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p4^3*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1*p5*s5\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], ",", 
        RowBox[{"\<\"p4*s6\"\>", "\[Rule]", 
         FractionBox["2", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s3*s6\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2^2*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "8"]}], ",", 
        RowBox[{"\<\"p2^2*p4*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*p6*s1\"\>", "\[Rule]", 
         FractionBox["7", "24"]}], ",", 
        RowBox[{"\<\"p2^2*p4^3*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "8"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^5*s1\"\>", "\[Rule]", 
         FractionBox["1", "24"]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p3*p4^2*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^3*p5*s1\"\>", "\[Rule]", 
         FractionBox["2", "9"]}], ",", 
        RowBox[{"\<\"p1*p3*p4^5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "18"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["25", "72"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*p6*s1\"\>", "\[Rule]", 
         FractionBox["5", "12"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^3*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "72"]}]}], ",", 
        RowBox[{"\<\"p1^4*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "72"]}], ",", 
        RowBox[{"\<\"p1^4*p4*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["7", "72"]}], ",", 
        RowBox[{"\<\"p1^4*p4^2*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "72"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^3*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "72"]}]}], ",", 
        RowBox[{"\<\"p3*p5^2*s2\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p3*p4*p6*s2\"\>", "\[Rule]", "2"}], ",", 
        RowBox[{"\<\"p3*p4^2*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p3*p4^4*s2\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p1*p2*p5^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4^4*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p5^2*s2\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p4^2*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "18"]}], ",", 
        RowBox[{"\<\"p1^3*p4^4*s2\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p3*p4*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p3*p4^3*s3\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p5*s3\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^3*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["11", "36"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^3*s3\"\>", "\[Rule]", 
         FractionBox["5", "36"]}], ",", 
        RowBox[{"\<\"p2*p5^2*s4\"\>", "\[Rule]", 
         FractionBox["1", "8"]}], ",", 
        RowBox[{"\<\"p2*p4*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p2*p4^2*p5*s4\"\>", "\[Rule]", 
         FractionBox["11", "12"]}], ",", 
        RowBox[{"\<\"p2*p4^4*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "24"]}]}], ",", 
        RowBox[{"\<\"p1^2*p5^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "24"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4*p6*s4\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "36"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^4*s4\"\>", "\[Rule]", 
         FractionBox["1", "72"]}], ",", 
        RowBox[{"\<\"p2*p6*s5\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p2*p4*p5*s5\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p2*p4^3*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*p6*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^3*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "18"]}]}], ",", 
        RowBox[{"\<\"p1*p5*s6\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p4^2*s6\"\>", "\[Rule]", 
         FractionBox["2", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s4*s4\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^4*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p3*p4*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*s2\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p4*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p3*s3\"\>", "\[Rule]", "1"}], ",", 
        RowBox[{"\<\"p1*p2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2*p4*s4\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*s5\"\>", "\[Rule]", 
         FractionBox["1", "2"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s4*s5\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2^2*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p2^2*p4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^3*s1\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p3*p4^3*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "18"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^3*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1^4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1^4*p4*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p3*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p3*p4^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1^3*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p4^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "18"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*s3\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p4*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p2*p5*s4\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p2*p4^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*s4\"\>", "\[Rule]", 
         FractionBox["5", "36"]}], ",", 
        RowBox[{"\<\"p2*p4*s5\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p4*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "9"]}]}], ",", 
        RowBox[{"\<\"p1*s6\"\>", "\[Rule]", 
         FractionBox["2", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s4*s6\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2*p3*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "8"]}], ",", 
        RowBox[{"\<\"p2*p3*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p2*p3*p4^4*s1\"\>", "\[Rule]", 
         FractionBox["1", "72"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["25", "72"]}]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^4*s1\"\>", "\[Rule]", 
         FractionBox["7", "72"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["7", "24"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["2", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["5", "12"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^4*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "72"]}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "8"]}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["2", "9"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^4*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "72"]}]}], ",", 
        RowBox[{"\<\"p1^5*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "24"]}], ",", 
        RowBox[{"\<\"p1^5*p4*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "18"]}]}], ",", 
        RowBox[{"\<\"p1^5*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "72"]}]}], ",", 
        RowBox[{"\<\"p2^2*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p2^2*p4*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1*p3*p6*s2\"\>", "\[Rule]", "2"}], ",", 
        RowBox[{"\<\"p1*p3*p4*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "18"]}], ",", 
        RowBox[{"\<\"p1^4*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p1^4*p4*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^4*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p2^2*p5*s3\"\>", "\[Rule]", 
         FractionBox["1", "8"]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "24"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^2*s3\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5*s3\"\>", "\[Rule]", 
         FractionBox["11", "12"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "36"]}]}], ",", 
        RowBox[{"\<\"p1^4*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "24"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^2*s3\"\>", "\[Rule]", 
         FractionBox["1", "72"]}], ",", 
        RowBox[{"\<\"p1*p2*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p5*s4\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^3*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["11", "36"]}]}], ",", 
        RowBox[{"\<\"p1^3*p6*s4\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^3*s4\"\>", "\[Rule]", 
         FractionBox["5", "36"]}], ",", 
        RowBox[{"\<\"p3*p5*s5\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p3*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p5*s5\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1^3*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "18"]}]}], ",", 
        RowBox[{"\<\"p2*p4*s6\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p4*s6\"\>", "\[Rule]", 
         FractionBox["2", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s5*s5\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^4*s1\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1*p3*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p3*p4^4*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "36"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^4*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p1^4*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1^4*p4*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "9"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^2*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p3*p6*s2\"\>", "\[Rule]", "3"}], ",", 
        RowBox[{"\<\"p3*p4*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"\<\"p3*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1*p2*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p4^3*s2\"\>", "\[Rule]", 
         FractionBox["1", "18"]}], ",", 
        RowBox[{"\<\"p3*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p3*p4^2*s3\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p2*p5*s3\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"\<\"p1^3*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^2*s3\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p2*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p2*p4*p5*s4\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p2*p4^3*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p6*s4\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p4*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^3*s4\"\>", "\[Rule]", 
         FractionBox["1", "9"]}], ",", 
        RowBox[{"\<\"p2*p5*s5\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p2*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["19", "36"]}]}], ",", 
        RowBox[{"\<\"p1*p4*s6\"\>", "\[Rule]", 
         FractionBox["4", "3"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s5*s6\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p2*p3*p5*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p2*p3*p4*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["7", "4"]}], ",", 
        RowBox[{"\<\"p2*p3*p4^2*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p2*p3*p4^3*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p2*p3*p4^5*s1\"\>", "\[Rule]", 
         FractionBox["5", "36"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["7", "4"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^2*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^3*p5*s1\"\>", "\[Rule]", 
         FractionBox["11", "18"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p1^2*p3*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^2*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^3*p5*s1\"\>", "\[Rule]", 
         FractionBox["8", "9"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p5*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["11", "18"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^2*p6*s1\"\>", "\[Rule]", 
         FractionBox["8", "9"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^3*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "18"]}]}], ",", 
        RowBox[{"\<\"p1^5*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["5", "36"]}], ",", 
        RowBox[{"\<\"p1^5*p4*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "36"]}]}], ",", 
        RowBox[{"\<\"p1^5*p4^2*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p2^2*p5^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^4*s2\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1*p3*p5^2*s2\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p6*s2\"\>", "\[Rule]", "3"}], ",", 
        RowBox[{"\<\"p1*p3*p4^2*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "3"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^4*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "3"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^4*s2\"\>", "\[Rule]", 
         FractionBox["17", "36"]}], ",", 
        RowBox[{"\<\"p1^4*p5^2*s2\"\>", "\[Rule]", 
         FractionBox["1", "12"]}], ",", 
        RowBox[{"\<\"p1^4*p4*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^4*p4^2*p5*s2\"\>", "\[Rule]", 
         FractionBox["17", "36"]}], ",", 
        RowBox[{"\<\"p2^2*p6*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4*p5*s3\"\>", "\[Rule]", 
         FractionBox["3", "4"]}], ",", 
        RowBox[{"\<\"p2^2*p4^3*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "2"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^3*s3\"\>", "\[Rule]", 
         FractionBox["5", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p6*s3\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4*p5*s3\"\>", "\[Rule]", "2"}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^3*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "18"]}]}], ",", 
        RowBox[{"\<\"p1^4*p6*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["17", "36"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^3*s3\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p3*p5^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p3*p4^2*p5*s4\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p3*p4^4*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p5^2*s4\"\>", "\[Rule]", 
         FractionBox["3", "4"]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "2"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p4^2*p5*s4\"\>", "\[Rule]", "2"}], ",", 
        RowBox[{"\<\"p1*p2*p4^4*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["17", "36"]}]}], ",", 
        RowBox[{"\<\"p1^3*p5^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4*p6*s4\"\>", "\[Rule]", 
         FractionBox["5", "6"]}], ",", 
        RowBox[{"\<\"p1^3*p4^2*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "18"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^4*s4\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p3*p6*s5\"\>", "\[Rule]", "3"}], ",", 
        RowBox[{"\<\"p3*p4*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p3*p4^3*s5\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1*p2*p6*s5\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p5*s5\"\>", "\[Rule]", 
         FractionBox["23", "6"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^3*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["17", "18"]}]}], ",", 
        RowBox[{"\<\"p1^3*p6*s5\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["17", "18"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^3*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"\<\"p2*p5*s6\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p2*p4^2*s6\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p5*s6\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p4^2*s6\"\>", "\[Rule]", 
         FractionBox["5", "4"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}], 
   ",", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"pair\"\>", "\[Rule]", "\<\"s6*s6\"\>"}], ",", 
     RowBox[{"\<\"status\"\>", "\[Rule]", "\<\"solved\"\>"}], ",", 
     RowBox[{"\<\"relation\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\<\"p3^2*p5^3*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "8"]}]}], ",", 
        RowBox[{"\<\"p3^2*p4^2*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["3", "8"]}], ",", 
        RowBox[{"\<\"p3^2*p4^4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "8"]}]}], ",", 
        RowBox[{"\<\"p3^2*p4^6*s1\"\>", "\[Rule]", 
         FractionBox["1", "72"]}], ",", 
        RowBox[{"\<\"p2^3*p6^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "8"]}]}], ",", 
        RowBox[{"\<\"p2^3*p5^3*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "16"]}]}], ",", 
        RowBox[{"\<\"p2^3*p4*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p2^3*p4^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"\<\"p2^3*p4^3*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p2^3*p4^4*p5*s1\"\>", "\[Rule]", 
         FractionBox["23", "48"]}], ",", 
        RowBox[{"\<\"p2^3*p4^6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "16"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p3*p5^3*s1\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p1*p2*p3*p4*p5*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["15", "4"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p3*p4^2*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["5", "2"]}], ",", 
        RowBox[{"\<\"p1*p2*p3*p4^3*p6*s1\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p1*p2*p3*p4^4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "4"]}]}], ",", 
        RowBox[{"\<\"p1*p2*p3*p4^6*s1\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p1^2*p2^2*p6^2*s1\"\>", "\[Rule]", 
         FractionBox["3", "8"]}], ",", 
        RowBox[{"\<\"p1^2*p2^2*p5^3*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "16"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2^2*p4*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["5", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p2^2*p4^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["29", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2^2*p4^3*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2^2*p4^4*p5*s1\"\>", "\[Rule]", 
         FractionBox["15", "16"]}], ",", 
        RowBox[{"\<\"p1^2*p2^2*p4^6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^3*p3*p5^3*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "12"]}]}], ",", 
        RowBox[{"\<\"p1^3*p3*p4*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p1^3*p3*p4^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], ",", 
        RowBox[{"\<\"p1^3*p3*p4^3*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["55", "36"]}]}], ",", 
        RowBox[{"\<\"p1^3*p3*p4^4*p5*s1\"\>", "\[Rule]", "1"}], ",", 
        RowBox[{"\<\"p1^3*p3*p4^6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^4*p2*p6^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "8"]}]}], ",", 
        RowBox[{"\<\"p1^4*p2*p5^3*s1\"\>", "\[Rule]", 
         FractionBox["23", "48"]}], ",", 
        RowBox[{"\<\"p1^4*p2*p4*p5*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "4"]}]}], ",", 
        RowBox[{"\<\"p1^4*p2*p4^2*p5^2*s1\"\>", "\[Rule]", 
         FractionBox["15", "16"]}], ",", 
        RowBox[{"\<\"p1^4*p2*p4^3*p6*s1\"\>", "\[Rule]", "1"}], ",", 
        RowBox[{"\<\"p1^4*p2*p4^4*p5*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["9", "16"]}]}], ",", 
        RowBox[{"\<\"p1^4*p2*p4^6*s1\"\>", "\[Rule]", 
         FractionBox["1", "48"]}], ",", 
        RowBox[{"\<\"p1^6*p6^2*s1\"\>", "\[Rule]", 
         FractionBox["1", "72"]}], ",", 
        RowBox[{"\<\"p1^6*p5^3*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "16"]}]}], ",", 
        RowBox[{"\<\"p1^6*p4*p5*p6*s1\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p1^6*p4^2*p5^2*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^6*p4^3*p6*s1\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^6*p4^4*p5*s1\"\>", "\[Rule]", 
         FractionBox["1", "48"]}], ",", 
        RowBox[{"\<\"p2*p3*p5*p6*s2\"\>", "\[Rule]", 
         FractionBox["9", "4"]}], ",", 
        RowBox[{"\<\"p2*p3*p4*p5^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p2*p3*p4^2*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p2*p3*p4^3*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p5*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4*p5^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["17", "8"]}]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^2*p6*s2\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^3*p5*s2\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "24"]}]}], ",", 
        RowBox[{"\<\"p1^2*p3*p5*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4*p5^2*s2\"\>", "\[Rule]", 
         FractionBox["5", "4"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^2*p6*s2\"\>", "\[Rule]", 
         FractionBox["9", "4"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^3*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "12"]}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p5*p6*s2\"\>", "\[Rule]", 
         FractionBox["1", "4"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4*p5^2*s2\"\>", "\[Rule]", 
         FractionBox["1", "2"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^2*p6*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["13", "12"]}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^3*p5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["19", "12"]}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^5*s2\"\>", "\[Rule]", 
         FractionBox["7", "12"]}], ",", 
        RowBox[{"\<\"p1^5*p4*p5^2*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "24"]}]}], ",", 
        RowBox[{"\<\"p1^5*p4^3*p5*s2\"\>", "\[Rule]", 
         FractionBox["7", "12"]}], ",", 
        RowBox[{"\<\"p1^5*p4^5*s2\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "24"]}]}], ",", 
        RowBox[{"\<\"p2*p3*p5^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["9", "4"]}]}], ",", 
        RowBox[{"\<\"p2*p3*p4^2*p5*s3\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p2*p3*p4^4*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], ",", 
        RowBox[{"\<\"p1*p2^2*p5^2*s3\"\>", "\[Rule]", 
         FractionBox["9", "4"]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4*p6*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p1*p2^2*p4^4*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^2*p3*p5^2*s3\"\>", "\[Rule]", 
         FractionBox["3", "4"]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^2*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p1^2*p3*p4^4*s3\"\>", "\[Rule]", 
         FractionBox["11", "12"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p5^2*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "4"]}]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4*p6*s3\"\>", "\[Rule]", "1"}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^2*p5*s3\"\>", "\[Rule]", 
         FractionBox["7", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p2*p4^4*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p1^5*p5^2*s3\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1^5*p4*p6*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^5*p4^2*p5*s3\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"\<\"p1^5*p4^4*s3\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p2^2*p5*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["9", "4"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4*p5^2*s4\"\>", "\[Rule]", 
         FractionBox["9", "4"]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*p6*s4\"\>", "\[Rule]", 
         FractionBox["3", "4"]}], ",", 
        RowBox[{"\<\"p2^2*p4^3*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "4"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^5*s4\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p5^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^3*p5*s4\"\>", "\[Rule]", "1"}], ",", 
        RowBox[{"\<\"p1*p3*p4^5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "6"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5*p6*s4\"\>", "\[Rule]", 
         FractionBox["3", "2"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^3*p5*s4\"\>", "\[Rule]", 
         FractionBox["7", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]}], ",", 
        RowBox[{"\<\"p1^4*p5*p6*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "4"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4*p5^2*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "12"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^2*p6*s4\"\>", "\[Rule]", 
         FractionBox["11", "12"]}], ",", 
        RowBox[{"\<\"p1^4*p4^3*p5*s4\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "4"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^5*s4\"\>", "\[Rule]", 
         FractionBox["1", "6"]}], ",", 
        RowBox[{"\<\"p2^2*p5^2*s5\"\>", "\[Rule]", 
         FractionBox["21", "16"]}], ",", 
        RowBox[{"\<\"p2^2*p4^2*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "8"]}]}], ",", 
        RowBox[{"\<\"p2^2*p4^4*s5\"\>", "\[Rule]", 
         FractionBox["7", "48"]}], ",", 
        RowBox[{"\<\"p1*p3*p4*p6*s5\"\>", "\[Rule]", "3"}], ",", 
        RowBox[{"\<\"p1*p3*p4^2*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p1*p3*p4^4*s5\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p5^2*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "8"]}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4*p6*s5\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^2*p5*s5\"\>", "\[Rule]", 
         FractionBox["19", "6"]}], ",", 
        RowBox[{"\<\"p1^2*p2*p4^4*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "8"]}]}], ",", 
        RowBox[{"\<\"p1^4*p5^2*s5\"\>", "\[Rule]", 
         FractionBox["7", "48"]}], ",", 
        RowBox[{"\<\"p1^4*p4*p6*s5\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1^4*p4^2*p5*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["5", "8"]}]}], ",", 
        RowBox[{"\<\"p1^4*p4^4*s5\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["7", "16"]}]}], ",", 
        RowBox[{"\<\"p3*p6*s6\"\>", "\[Rule]", "3"}], ",", 
        RowBox[{"\<\"p3*p4*p5*s6\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p3*p4^3*s6\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1*p2*p6*s6\"\>", "\[Rule]", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"\<\"p1*p2*p4*p5*s6\"\>", "\[Rule]", 
         FractionBox["11", "2"]}], ",", 
        RowBox[{"\<\"p1*p2*p4^3*s6\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p1^3*p6*s6\"\>", "\[Rule]", 
         FractionBox["2", "3"]}], ",", 
        RowBox[{"\<\"p1^3*p4*p5*s6\"\>", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"\<\"p1^3*p4^3*s6\"\>", "\[Rule]", 
         FractionBox["7", "6"]}]}], "}"}]}], ",", 
     RowBox[{"\<\"check\"\>", "\[Rule]", "0"}]}], "\[RightAssociation]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.994483257167138*^9, 4.001680994463698*^9, 
  4.002022375418147*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"b4df7b6b-8c50-4001-b487-029bfb638c19"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples of individual relations", "Section",ExpressionUUID->"74b06bb2-6b1a-4237-8372-2227a90ebeb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintRelation", "[", 
  RowBox[{"Solve00Pair", "[", 
   RowBox[{"\"\<s3\>\"", ",", "\"\<s3\>\""}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.994483211797152*^9, 3.994483212641159*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5dedfe38-10f1-475c-8947-3b3efb6c330a"],

Cell[BoxData["\<\"s3*s3 = 1/6*p2*p5^2*s1 + 1/3*p2*p4*p6*s1 - \
2/3*p2*p4^2*p5*s1 + 1/6*p2*p4^4*s1 - 1/6*p1^2*p5^2*s1 + 1/6*p1^2*p4^2*p5*s1 - \
2/3*p1*p6*s2 + 1/3*p1*p4*p5*s2 - 1/3*p1*p4^3*s2 + 2/3*p1*p5*s3 + p6*s4 - \
1/3*p4*p5*s4 - 1/6*p5*s5 + 1/2*p4^2*s5\"\>"], "Print",
 CellChangeTimes->{{3.994483208454327*^9, 3.994483213073731*^9}, 
   4.002022375587274*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"975b1675-2aa3-493f-bfd4-9ac7ce360bde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintRelation", "[", 
  RowBox[{"Solve01Pair", "[", 
   RowBox[{"\"\<s4\>\"", ",", "\"\<s7\>\""}], "]"}], "]"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"e00ef2d8-275f-4041-ac84-19c31b954b7b"],

Cell[BoxData["\<\"s4*s7 = - 1/3*p1^2*p4*s7 + p3*s8 - 4/3*p1*p2*s8 + \
1/3*p1^3*s8 + 1/3*p1*p4*s9 + p2*s11 - 1/3*p1^2*s11 + 4/3*p1*s12 - s14 - \
1/3*p3*p4*p7*s1 + 1/3*p1*p2*p4*p7*s1 - 1/3*p1^2*p7*s2 + 1/3*p1*p7*s4\"\>"], \
"Print",
 CellChangeTimes->{3.994483216180361*^9, 4.0020223756297083`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5f0650d3-c12c-485d-933b-971d449baf7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintRelation", "[", 
  RowBox[{"Solve11Pair", "[", 
   RowBox[{"\"\<s7\>\"", ",", "\"\<s10\>\""}], "]"}], "]"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"df6c56f1-23c0-4e8e-9f23-aca987703131"],

Cell[BoxData["\<\"s7*s10 = p4*s21 + s23 - 1/3*p5*p7*s7 + 1/3*p4^2*p7*s7 - \
1/3*p1*p4*p7*s8 + 1/3*p1*p7*s10 - 1/3*p4*p7*s11 + 1/3*p7*s13\"\>"], "Print",
 CellChangeTimes->{3.9944832173930883`*^9, 4.002022375672763*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"d2e6d610-29e4-4cd4-bade-21f5c4a3e9de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrintRelation", "[", 
  RowBox[{"Solve12Pair", "[", 
   RowBox[{"\"\<s14\>\"", ",", "\"\<s21\>\""}], "]"}], "]"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"bd09ef03-ce0e-4342-9e84-17f21497a5c9"],

Cell[BoxData["\<\"s14*s21 = 1/6*p1*p5*p7*s19 - 1/6*p1*p4^2*p7*s19 - \
1/3*p3*p4*p7*s21 + 3/2*p1*p2*p4*p7*s21 - 5/6*p1^3*p4*p7*s21 - p2*p4*p7*s22 + \
2/3*p1^2*p4*p7*s22 + 5/6*p1*p2*p7*s23 - 1/2*p1^3*p7*s23 - p2*p7*s24 + \
2/3*p1^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832190903473`*^9, 4.00202237571354*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"07ecb9b2-6af4-4651-9f4d-9851e0906b1b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optional: compute and print every relation", "Section",ExpressionUUID->"c366a7a1-175f-4b93-89e8-f2be8c88c04b"],

Cell["This can produce a very large output and may take some time.", "Text",ExpressionUUID->"9e899f2f-7fe7-4344-bcb7-a7bf4e566595"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allResults", "=", 
  RowBox[{"PrintAllSecondaryRelations", "[", "]"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"eedbbc65-289d-4e8d-b685-061fe22c9fdf"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Computing 0f x 0f relations...\"\>",
  StripOnInput->False,
  FontSize->15,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022375758988*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"42ba4bd3-30c2-4282-9a94-db7e0d84ca9b"],

Cell[BoxData["\<\"s1*s1 = s1\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202240829814*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"45e65438-037a-4926-bb71-9641a973f32b"],

Cell[BoxData["\<\"s1*s2 = s2\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408299602*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aec1be56-1d30-4206-be92-9ff761f23b6d"],

Cell[BoxData["\<\"s1*s3 = s3\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408300273*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3b043ccb-df4a-467a-b9fa-12b7800e412b"],

Cell[BoxData["\<\"s1*s4 = s4\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020224083008966`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"23930684-a33e-4478-9175-c3b0f49749ae"],

Cell[BoxData["\<\"s1*s5 = s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408301523*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"bd9bc4bd-fbc4-4a6e-880a-19473a05f4aa"],

Cell[BoxData["\<\"s1*s6 = s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408302142*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9b2e526b-f413-41aa-abaf-763a2a554aee"],

Cell[BoxData["\<\"s2*s2 = s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020224083027697`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"534b30d3-0846-419d-b8ae-37b284997da3"],

Cell[BoxData["\<\"s2*s3 = 1/2*p2*p6*s1 - 2/3*p2*p4*p5*s1 + 1/6*p2*p4^3*s1 - \
1/6*p1^2*p6*s1 + 1/6*p1^2*p4*p5*s1 - 1/3*p1*p4^2*s2 + 1/3*p1*p4*s3 + \
1/2*p5*s4 - 1/6*p4^2*s4 + 2/3*p4*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202240830387*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"51cf43d0-c4cf-43b9-8070-e4a37e2a2b75"],

Cell[BoxData["\<\"s2*s4 = 1/2*p3*p5*s1 - 1/6*p3*p4^2*s1 - 2/3*p1*p2*p5*s1 + \
1/6*p1*p2*p4^2*s1 + 1/6*p1^3*p5*s1 - 1/3*p1^2*p4*s2 + 1/2*p2*s3 - 1/6*p1^2*s3 \
+ 1/3*p1*p4*s4 + 2/3*p1*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202240830492*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b9810b3f-9a77-4d32-8c00-521163306e29"],

Cell[BoxData["\<\"s2*s5 = s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408305818*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"22124251-1e7e-4bb8-99f9-5107dab1e82c"],

Cell[BoxData["\<\"s2*s6 = - 1/4*p2^2*p5^2*s1 + 1/2*p2^2*p4*p6*s1 - \
1/3*p2^2*p4^2*p5*s1 + 1/12*p2^2*p4^4*s1 + 1/2*p1*p3*p5^2*s1 - p1*p3*p4*p6*s1 \
+ 1/2*p1*p3*p4^2*p5*s1 - 1/9*p1*p3*p4^4*s1 - 1/3*p1^2*p2*p5^2*s1 + \
1/2*p1^2*p2*p4*p6*s1 + 1/36*p1^2*p2*p4^2*p5*s1 - 1/36*p1^2*p2*p4^4*s1 + \
1/12*p1^4*p5^2*s1 - 1/9*p1^4*p4*p6*s1 - 1/36*p1^4*p4^2*p5*s1 + 3*p3*p6*s2 - \
2*p3*p4*p5*s2 + 1/3*p3*p4^3*s2 - 2*p1*p2*p6*s2 + 1/6*p1*p2*p4*p5*s2 + \
1/6*p1*p2*p4^3*s2 + 1/3*p1^3*p6*s2 + 1/6*p1^3*p4*p5*s2 + 1/18*p1^3*p4^3*s2 - \
3/2*p3*p5*s3 + 1/2*p3*p4^2*s3 + 3/2*p1*p2*p5*s3 - 1/2*p1*p2*p4^2*s3 - \
1/3*p1^3*p5*s3 + 1/9*p1^3*p4^2*s3 - 3/2*p2*p6*s4 + 3/2*p2*p4*p5*s4 - \
1/3*p2*p4^3*s4 + 1/2*p1^2*p6*s4 - 1/2*p1^2*p4*p5*s4 + 1/9*p1^2*p4^3*s4 + \
5/4*p2*p5*s5 - 5/12*p2*p4^2*s5 - 5/12*p1^2*p5*s5 - 19/36*p1^2*p4^2*s5 + \
4/3*p1*p4*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020224083064632`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7a8b4646-2a67-4071-ac2e-04479f5dc5f0"],

Cell[BoxData["\<\"s3*s3 = 1/6*p2*p5^2*s1 + 1/3*p2*p4*p6*s1 - \
2/3*p2*p4^2*p5*s1 + 1/6*p2*p4^4*s1 - 1/6*p1^2*p5^2*s1 + 1/6*p1^2*p4^2*p5*s1 - \
2/3*p1*p6*s2 + 1/3*p1*p4*p5*s2 - 1/3*p1*p4^3*s2 + 2/3*p1*p5*s3 + p6*s4 - \
1/3*p4*p5*s4 - 1/6*p5*s5 + 1/2*p4^2*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408307413*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d165ca34-dba5-4b19-a64b-5327525945f0"],

Cell[BoxData["\<\"s3*s4 = p3*p6*s1 - 2/3*p3*p4*p5*s1 + 1/9*p3*p4^3*s1 - \
2/3*p1*p2*p6*s1 - 1/9*p1*p2*p4*p5*s1 + 1/9*p1*p2*p4^3*s1 + 1/9*p1^3*p6*s1 + \
1/9*p1^3*p4*p5*s1 + 1/3*p2*p5*s2 - 1/3*p2*p4^2*s2 - 1/3*p1^2*p5*s2 - \
2/9*p1^2*p4^2*s2 + 2/3*p2*p4*s3 - 1/9*p1^2*p4*s3 + 2/3*p1*p5*s4 - \
1/9*p1*p4^2*s4 + 7/9*p1*p4*s5 - 1/3*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020224083081713`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aa482bd2-f080-4918-99f2-fffb625e91d9"],

Cell[BoxData["\<\"s3*s5 = 1/4*p3*p5^2*s1 - 1/6*p3*p4^2*p5*s1 + \
1/36*p3*p4^4*s1 - 1/3*p1*p2*p5^2*s1 + 1/6*p1*p2*p4*p6*s1 - \
1/36*p1*p2*p4^2*p5*s1 + 1/36*p1*p2*p4^4*s1 + 1/12*p1^3*p5^2*s1 - \
1/18*p1^3*p4*p6*s1 + 1/36*p1^3*p4^2*p5*s1 + 1/2*p2*p6*s2 - 2/3*p2*p4*p5*s2 + \
1/6*p2*p4^3*s2 - 1/6*p1^2*p6*s2 - 1/18*p1^2*p4^3*s2 + 1/4*p2*p5*s3 - \
1/12*p2*p4^2*s3 - 1/12*p1^2*p5*s3 + 5/36*p1^2*p4^2*s3 + 1/3*p1*p4*p5*s4 - \
1/9*p1*p4^3*s4 + 1/3*p1*p5*s5 - 2/9*p1*p4^2*s5 + 2/3*p4*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408308934*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"43f0a046-7a37-49d5-9712-2912f1846fbf"],

Cell[BoxData["\<\"s3*s6 = 1/8*p2^2*p5*p6*s1 - 1/3*p2^2*p4*p5^2*s1 + \
7/24*p2^2*p4^2*p6*s1 - 1/8*p2^2*p4^3*p5*s1 + 1/24*p2^2*p4^5*s1 + \
1/2*p1*p3*p4*p5^2*s1 - 2/3*p1*p3*p4^2*p6*s1 + 2/9*p1*p3*p4^3*p5*s1 - \
1/18*p1*p3*p4^5*s1 - 1/12*p1^2*p2*p5*p6*s1 - 25/72*p1^2*p2*p4*p5^2*s1 + \
5/12*p1^2*p2*p4^2*p6*s1 + 1/36*p1^2*p2*p4^3*p5*s1 - 1/72*p1^2*p2*p4^5*s1 + \
1/72*p1^4*p5*p6*s1 + 7/72*p1^4*p4*p5^2*s1 - 7/72*p1^4*p4^2*p6*s1 - \
1/72*p1^4*p4^3*p5*s1 + 1/4*p3*p5^2*s2 + 2*p3*p4*p6*s2 - 3/2*p3*p4^2*p5*s2 + \
1/4*p3*p4^4*s2 - 1/3*p1*p2*p5^2*s2 - 7/6*p1*p2*p4*p6*s2 + 1/6*p1*p2*p4^4*s2 + \
1/12*p1^3*p5^2*s2 + 1/6*p1^3*p4*p6*s2 + 1/18*p1^3*p4^2*p5*s2 + \
1/36*p1^3*p4^4*s2 - p3*p4*p5*s3 + 1/3*p3*p4^3*s3 + 5/4*p1*p2*p4*p5*s3 - \
5/12*p1*p2*p4^3*s3 - 11/36*p1^3*p4*p5*s3 + 5/36*p1^3*p4^3*s3 + 1/8*p2*p5^2*s4 \
- p2*p4*p6*s4 + 11/12*p2*p4^2*p5*s4 - 5/24*p2*p4^4*s4 - 1/24*p1^2*p5^2*s4 + \
1/3*p1^2*p4*p6*s4 - 5/36*p1^2*p4^2*p5*s4 + 1/72*p1^2*p4^4*s4 + 1/2*p2*p6*s5 + \
1/3*p2*p4*p5*s5 - 1/6*p2*p4^3*s5 - 1/6*p1^2*p6*s5 - 1/9*p1^2*p4*p5*s5 - \
7/18*p1^2*p4^3*s5 + 1/3*p1*p5*s6 + 2/3*p1*p4^2*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020224083097878`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8e68e783-c4ce-4cd4-b335-809162bed6b8"],

Cell[BoxData["\<\"s4*s4 = 1/6*p2^2*p5*s1 - 1/6*p2^2*p4^2*s1 + 1/3*p1*p3*p5*s1 \
- 2/3*p1^2*p2*p5*s1 + 1/6*p1^2*p2*p4^2*s1 + 1/6*p1^4*p5*s1 - 2/3*p3*p4*s2 + \
1/3*p1*p2*p4*s2 - 1/3*p1^3*p4*s2 + p3*s3 - 1/3*p1*p2*s3 + 2/3*p2*p4*s4 - \
1/6*p2*s5 + 1/2*p1^2*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408310817*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f1ec5f7f-6755-40f7-a967-55f4898387fa"],

Cell[BoxData["\<\"s4*s5 = 1/4*p2^2*p6*s1 - 1/3*p2^2*p4*p5*s1 + \
1/12*p2^2*p4^3*s1 + 1/6*p1*p3*p4*p5*s1 - 1/18*p1*p3*p4^3*s1 - \
1/6*p1^2*p2*p6*s1 - 1/36*p1^2*p2*p4*p5*s1 + 1/36*p1^2*p2*p4^3*s1 + \
1/36*p1^4*p6*s1 + 1/36*p1^4*p4*p5*s1 + 1/2*p3*p5*s2 - 1/6*p3*p4^2*s2 - \
2/3*p1*p2*p5*s2 + 1/6*p1^3*p5*s2 - 1/18*p1^3*p4^2*s2 + 1/3*p1*p2*p4*s3 - \
1/9*p1^3*p4*s3 + 1/4*p2*p5*s4 - 1/12*p2*p4^2*s4 - 1/12*p1^2*p5*s4 + \
5/36*p1^2*p4^2*s4 + 1/3*p2*p4*s5 - 2/9*p1^2*p4*s5 + 2/3*p1*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408311549*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"05f9261c-39f0-4a48-8f2a-ce1e4f7f0dab"],

Cell[BoxData["\<\"s4*s6 = 1/8*p2*p3*p5^2*s1 - 1/12*p2*p3*p4^2*p5*s1 + \
1/72*p2*p3*p4^4*s1 - 1/3*p1*p2^2*p5^2*s1 + 1/2*p1*p2^2*p4*p6*s1 - \
25/72*p1*p2^2*p4^2*p5*s1 + 7/72*p1*p2^2*p4^4*s1 + 7/24*p1^2*p3*p5^2*s1 - \
2/3*p1^2*p3*p4*p6*s1 + 5/12*p1^2*p3*p4^2*p5*s1 - 7/72*p1^2*p3*p4^4*s1 - \
1/8*p1^3*p2*p5^2*s1 + 2/9*p1^3*p2*p4*p6*s1 + 1/36*p1^3*p2*p4^2*p5*s1 - \
1/72*p1^3*p2*p4^4*s1 + 1/24*p1^5*p5^2*s1 - 1/18*p1^5*p4*p6*s1 - \
1/72*p1^5*p4^2*p5*s1 + 1/4*p2^2*p6*s2 - 1/3*p2^2*p4*p5*s2 + 1/12*p2^2*p4^3*s2 \
+ 2*p1*p3*p6*s2 - 7/6*p1*p3*p4*p5*s2 + 1/6*p1*p3*p4^3*s2 - 3/2*p1^2*p2*p6*s2 \
+ 1/18*p1^2*p2*p4^3*s2 + 1/4*p1^4*p6*s2 + 1/6*p1^4*p4*p5*s2 + \
1/36*p1^4*p4^3*s2 + 1/8*p2^2*p5*s3 - 1/24*p2^2*p4^2*s3 - p1*p3*p5*s3 + \
1/3*p1*p3*p4^2*s3 + 11/12*p1^2*p2*p5*s3 - 5/36*p1^2*p2*p4^2*s3 - \
5/24*p1^4*p5*s3 + 1/72*p1^4*p4^2*s3 - p1*p2*p6*s4 + 5/4*p1*p2*p4*p5*s4 - \
11/36*p1*p2*p4^3*s4 + 1/3*p1^3*p6*s4 - 5/12*p1^3*p4*p5*s4 + 5/36*p1^3*p4^3*s4 \
+ 1/2*p3*p5*s5 - 1/6*p3*p4^2*s5 + 1/3*p1*p2*p5*s5 - 1/9*p1*p2*p4^2*s5 - \
1/6*p1^3*p5*s5 - 7/18*p1^3*p4^2*s5 + 1/3*p2*p4*s6 + 2/3*p1^2*p4*s6\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408312478*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"965c1775-e297-453c-9e23-5728f2a3e12c"],

Cell[BoxData["\<\"s5*s5 = - 1/4*p2^2*p5^2*s1 + 1/2*p2^2*p4*p6*s1 - \
1/3*p2^2*p4^2*p5*s1 + 1/12*p2^2*p4^4*s1 + 1/2*p1*p3*p5^2*s1 - p1*p3*p4*p6*s1 \
+ 1/2*p1*p3*p4^2*p5*s1 - 1/9*p1*p3*p4^4*s1 - 1/3*p1^2*p2*p5^2*s1 + \
1/2*p1^2*p2*p4*p6*s1 + 1/36*p1^2*p2*p4^2*p5*s1 - 1/36*p1^2*p2*p4^4*s1 + \
1/12*p1^4*p5^2*s1 - 1/9*p1^4*p4*p6*s1 - 1/36*p1^4*p4^2*p5*s1 + 3*p3*p6*s2 - \
2*p3*p4*p5*s2 + 1/3*p3*p4^3*s2 - 2*p1*p2*p6*s2 + 1/6*p1*p2*p4*p5*s2 + \
1/6*p1*p2*p4^3*s2 + 1/3*p1^3*p6*s2 + 1/6*p1^3*p4*p5*s2 + 1/18*p1^3*p4^3*s2 - \
3/2*p3*p5*s3 + 1/2*p3*p4^2*s3 + 3/2*p1*p2*p5*s3 - 1/2*p1*p2*p4^2*s3 - \
1/3*p1^3*p5*s3 + 1/9*p1^3*p4^2*s3 - 3/2*p2*p6*s4 + 3/2*p2*p4*p5*s4 - \
1/3*p2*p4^3*s4 + 1/2*p1^2*p6*s4 - 1/2*p1^2*p4*p5*s4 + 1/9*p1^2*p4^3*s4 + \
5/4*p2*p5*s5 - 5/12*p2*p4^2*s5 - 5/12*p1^2*p5*s5 - 19/36*p1^2*p4^2*s5 + \
4/3*p1*p4*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020224083135633`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cb8cc884-d172-4561-b2c5-29b30c3ed713"],

Cell[BoxData["\<\"s5*s6 = - 3/2*p2*p3*p5*p6*s1 + 7/4*p2*p3*p4*p5^2*s1 + \
1/2*p2*p3*p4^2*p6*s1 - p2*p3*p4^3*p5*s1 + 5/36*p2*p3*p4^5*s1 + \
7/4*p1*p2^2*p5*p6*s1 - 7/3*p1*p2^2*p4*p5^2*s1 + 1/6*p1*p2^2*p4^2*p6*s1 + \
11/18*p1*p2^2*p4^3*p5*s1 - 1/36*p1*p2^2*p4^5*s1 + 1/2*p1^2*p3*p5*p6*s1 + \
1/6*p1^2*p3*p4*p5^2*s1 - 3/2*p1^2*p3*p4^2*p6*s1 + 8/9*p1^2*p3*p4^3*p5*s1 - \
1/6*p1^2*p3*p4^5*s1 - p1^3*p2*p5*p6*s1 + 11/18*p1^3*p2*p4*p5^2*s1 + \
8/9*p1^3*p2*p4^2*p6*s1 - 7/18*p1^3*p2*p4^3*p5*s1 + 5/36*p1^5*p5*p6*s1 - \
1/36*p1^5*p4*p5^2*s1 - 1/6*p1^5*p4^2*p6*s1 - 1/4*p2^2*p5^2*s2 + \
1/2*p2^2*p4*p6*s2 - 1/3*p2^2*p4^2*p5*s2 + 1/12*p2^2*p4^4*s2 + \
1/2*p1*p3*p5^2*s2 + 3*p1*p3*p4*p6*s2 - 5/3*p1*p3*p4^2*p5*s2 + \
1/6*p1*p3*p4^4*s2 - 1/3*p1^2*p2*p5^2*s2 - 5/3*p1^2*p2*p4*p6*s2 - \
3/4*p1^2*p2*p4^2*p5*s2 + 17/36*p1^2*p2*p4^4*s2 + 1/12*p1^4*p5^2*s2 + \
1/6*p1^4*p4*p6*s2 + 17/36*p1^4*p4^2*p5*s2 - 3/4*p2^2*p6*s3 + \
3/4*p2^2*p4*p5*s3 - 1/6*p2^2*p4^3*s3 - 5/2*p1*p3*p4*p5*s3 + 5/6*p1*p3*p4^3*s3 \
+ 1/2*p1^2*p2*p6*s3 + 2*p1^2*p2*p4*p5*s3 - 13/18*p1^2*p2*p4^3*s3 - \
1/12*p1^4*p6*s3 - 17/36*p1^4*p4*p5*s3 + 1/6*p1^4*p4^3*s3 - 3/4*p3*p5^2*s4 + \
1/2*p3*p4^2*p5*s4 - 1/12*p3*p4^4*s4 + 3/4*p1*p2*p5^2*s4 - 5/2*p1*p2*p4*p6*s4 \
+ 2*p1*p2*p4^2*p5*s4 - 17/36*p1*p2*p4^4*s4 - 1/6*p1^3*p5^2*s4 + \
5/6*p1^3*p4*p6*s4 - 13/18*p1^3*p4^2*p5*s4 + 1/6*p1^3*p4^4*s4 + 3*p3*p6*s5 - \
3*p3*p4*p5*s5 + 2/3*p3*p4^3*s5 - 3*p1*p2*p6*s5 + 23/6*p1*p2*p4*p5*s5 - \
17/18*p1*p2*p4^3*s5 + 2/3*p1^3*p6*s5 - 17/18*p1^3*p4*p5*s5 - 1/2*p1^3*p4^3*s5 \
+ 5/4*p2*p5*s6 - 5/12*p2*p4^2*s6 - 5/12*p1^2*p5*s6 + 5/4*p1^2*p4^2*s6\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408314587*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3f8cca60-6078-4829-91d9-62216e4ce635"],

Cell[BoxData["\<\"s6*s6 = - 3/8*p3^2*p5^3*s1 + 3/8*p3^2*p4^2*p5^2*s1 - \
1/8*p3^2*p4^4*p5*s1 + 1/72*p3^2*p4^6*s1 - 3/8*p2^3*p6^2*s1 - \
5/16*p2^3*p5^3*s1 + 3/2*p2^3*p4*p5*p6*s1 - 13/16*p2^3*p4^2*p5^2*s1 - \
5/12*p2^3*p4^3*p6*s1 + 23/48*p2^3*p4^4*p5*s1 - 1/16*p2^3*p4^6*s1 + \
3/2*p1*p2*p3*p5^3*s1 - 15/4*p1*p2*p3*p4*p5*p6*s1 + 5/2*p1*p2*p3*p4^2*p5^2*s1 \
+ 5/4*p1*p2*p3*p4^3*p6*s1 - 7/4*p1*p2*p3*p4^4*p5*s1 + 1/4*p1*p2*p3*p4^6*s1 + \
3/8*p1^2*p2^2*p6^2*s1 - 13/16*p1^2*p2^2*p5^3*s1 + 5/2*p1^2*p2^2*p4*p5*p6*s1 - \
29/12*p1^2*p2^2*p4^2*p5^2*s1 - 1/4*p1^2*p2^2*p4^3*p6*s1 + \
15/16*p1^2*p2^2*p4^4*p5*s1 - 1/12*p1^2*p2^2*p4^6*s1 - 5/12*p1^3*p3*p5^3*s1 + \
5/4*p1^3*p3*p4*p5*p6*s1 - 1/4*p1^3*p3*p4^2*p5^2*s1 - 55/36*p1^3*p3*p4^3*p6*s1 \
+ p1^3*p3*p4^4*p5*s1 - 1/6*p1^3*p3*p4^6*s1 - 1/8*p1^4*p2*p6^2*s1 + \
23/48*p1^4*p2*p5^3*s1 - 7/4*p1^4*p2*p4*p5*p6*s1 + 15/16*p1^4*p2*p4^2*p5^2*s1 \
+ p1^4*p2*p4^3*p6*s1 - 9/16*p1^4*p2*p4^4*p5*s1 + 1/48*p1^4*p2*p4^6*s1 + \
1/72*p1^6*p6^2*s1 - 1/16*p1^6*p5^3*s1 + 1/4*p1^6*p4*p5*p6*s1 - \
1/12*p1^6*p4^2*p5^2*s1 - 1/6*p1^6*p4^3*p6*s1 + 1/48*p1^6*p4^4*p5*s1 + \
9/4*p2*p3*p5*p6*s2 - 3/4*p2*p3*p4*p5^2*s2 - 3/4*p2*p3*p4^2*p6*s2 + \
1/4*p2*p3*p4^3*p5*s2 - 3/4*p1*p2^2*p5*p6*s2 - 17/8*p1*p2^2*p4*p5^2*s2 + \
5/4*p1*p2^2*p4^2*p6*s2 + 1/2*p1*p2^2*p4^3*p5*s2 - 1/24*p1*p2^2*p4^5*s2 - \
3/4*p1^2*p3*p5*p6*s2 + 5/4*p1^2*p3*p4*p5^2*s2 + 9/4*p1^2*p3*p4^2*p6*s2 - \
13/12*p1^2*p3*p4^3*p5*s2 + 1/4*p1^3*p2*p5*p6*s2 + 1/2*p1^3*p2*p4*p5^2*s2 - \
13/12*p1^3*p2*p4^2*p6*s2 - 19/12*p1^3*p2*p4^3*p5*s2 + 7/12*p1^3*p2*p4^5*s2 - \
1/24*p1^5*p4*p5^2*s2 + 7/12*p1^5*p4^3*p5*s2 - 1/24*p1^5*p4^5*s2 - \
9/4*p2*p3*p5^2*s3 + 3/2*p2*p3*p4^2*p5*s3 - 1/4*p2*p3*p4^4*s3 + \
9/4*p1*p2^2*p5^2*s3 - 3/2*p1*p2^2*p4*p6*s3 - 1/12*p1*p2^2*p4^4*s3 + \
3/4*p1^2*p3*p5^2*s3 - 3*p1^2*p3*p4^2*p5*s3 + 11/12*p1^2*p3*p4^4*s3 - \
5/4*p1^3*p2*p5^2*s3 + p1^3*p2*p4*p6*s3 + 7/3*p1^3*p2*p4^2*p5*s3 - \
3/4*p1^3*p2*p4^4*s3 + 1/6*p1^5*p5^2*s3 - 1/6*p1^5*p4*p6*s3 - \
1/2*p1^5*p4^2*p5*s3 + 1/6*p1^5*p4^4*s3 - 9/4*p2^2*p5*p6*s4 + \
9/4*p2^2*p4*p5^2*s4 + 3/4*p2^2*p4^2*p6*s4 - 5/4*p2^2*p4^3*p5*s4 + \
1/6*p2^2*p4^5*s4 - 3/2*p1*p3*p4*p5^2*s4 + p1*p3*p4^3*p5*s4 - \
1/6*p1*p3*p4^5*s4 + 3/2*p1^2*p2*p5*p6*s4 - 3*p1^2*p2*p4^2*p6*s4 + \
7/3*p1^2*p2*p4^3*p5*s4 - 1/2*p1^2*p2*p4^5*s4 - 1/4*p1^4*p5*p6*s4 - \
1/12*p1^4*p4*p5^2*s4 + 11/12*p1^4*p4^2*p6*s4 - 3/4*p1^4*p4^3*p5*s4 + \
1/6*p1^4*p4^5*s4 + 21/16*p2^2*p5^2*s5 - 7/8*p2^2*p4^2*p5*s5 + \
7/48*p2^2*p4^4*s5 + 3*p1*p3*p4*p6*s5 - 3*p1*p3*p4^2*p5*s5 + 2/3*p1*p3*p4^4*s5 \
- 7/8*p1^2*p2*p5^2*s5 - 3*p1^2*p2*p4*p6*s5 + 19/6*p1^2*p2*p4^2*p5*s5 - \
5/8*p1^2*p2*p4^4*s5 + 7/48*p1^4*p5^2*s5 + 2/3*p1^4*p4*p6*s5 - \
5/8*p1^4*p4^2*p5*s5 - 7/16*p1^4*p4^4*s5 + 3*p3*p6*s6 - 3*p3*p4*p5*s6 + \
2/3*p3*p4^3*s6 - 3*p1*p2*p6*s6 + 11/2*p1*p2*p4*p5*s6 - 3/2*p1*p2*p4^3*s6 + \
2/3*p1^3*p6*s6 - 3/2*p1^3*p4*p5*s6 + 7/6*p1^3*p4^3*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408315898*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"dcc4bc35-1667-42e9-99ab-cc25b1ecbab5"],

Cell[BoxData[
 StyleBox["\<\"Computing 0f x 1f relations...\"\>",
  StripOnInput->False,
  FontSize->15,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002022408317717*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d9e5226b-6fdf-416d-95f2-c2051e3081fa"],

Cell[BoxData["\<\"s1*s7 = s7\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640416403`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"73ec2b83-8e8b-4536-a64d-a22eb050d975"],

Cell[BoxData["\<\"s1*s8 = s8\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640435534`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"dd547a02-325b-49de-a05c-f9d581acf7ec"],

Cell[BoxData["\<\"s1*s9 = s9\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640449467`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"bd22463e-5d18-4e1e-9c4c-623c4722260c"],

Cell[BoxData["\<\"s1*s10 = s10\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664046007*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"79473233-818d-413b-b155-ddcaf909e761"],

Cell[BoxData["\<\"s1*s11 = s11\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664046857*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aa0f0ec5-e462-45c7-b295-4b6cd0ebf2aa"],

Cell[BoxData["\<\"s1*s12 = s12\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664047484*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e37cf282-6f70-4e66-830d-fb5da3d9b44d"],

Cell[BoxData["\<\"s1*s13 = s13\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640481*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"81f42d4a-176a-44ba-b0fd-7368763a0c1d"],

Cell[BoxData["\<\"s1*s14 = s14\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664048718*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e052005e-9121-4c82-b8e6-18293920ac39"],

Cell[BoxData["\<\"s1*s15 = s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640493517`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3e372012-b33d-42ca-a658-52062abab144"],

Cell[BoxData["\<\"s1*s16 = s16\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202366405005*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f4c2b2e2-4651-4117-84e6-b42d6d29bc79"],

Cell[BoxData["\<\"s1*s17 = s17\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664051153*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8a5bdc55-e0a3-4f22-a73f-5dc8e25407ee"],

Cell[BoxData["\<\"s1*s18 = s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664052115*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"49c55a79-392f-4648-9816-b2ce21be4359"],

Cell[BoxData["\<\"s2*s7 = s12\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640529613`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"284c5e86-a358-4c66-a90d-9a5e2cc02b7c"],

Cell[BoxData["\<\"s2*s8 = s13\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640536203`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e8057a8d-3ada-43a9-9c4b-e50aa7bf0978"],

Cell[BoxData["\<\"s2*s9 = s14\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664054263*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5b22062b-af6e-4a06-9103-a47936863540"],

Cell[BoxData["\<\"s2*s10 = s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202366405488*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f152d435-f5da-4504-a201-d88bcb9abcac"],

Cell[BoxData["\<\"s2*s11 = - 1/3*p1*p5*s7 - 1/3*p2*p4*s8 + 1/2*p5*s9 - \
1/6*p4^2*s9 + 1/2*p2*s10 - 1/6*p1^2*s10 + 1/3*p1*p4*s11 + 1/3*p4*s12 + \
1/3*p1*s13 - 1/3*p2*p5*p7*s1 + 1/6*p2*p4^2*p7*s1 + 1/6*p1^2*p5*p7*s1 - \
1/3*p1*p4*p7*s2 + 1/3*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640554733`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0b3b00be-a500-4998-b17e-10edccf30822"],

Cell[BoxData["\<\"s2*s12 = 1/2*p2*p5*s7 - 1/2*p2*p4^2*s7 - 7/6*p1^2*p5*s7 - \
p3*p4*s8 - 1/6*p1*p2*p4*s8 + 5/4*p1*p5*s9 - 1/12*p1*p4^2*s9 + 3*p3*s10 - \
9/4*p1*p2*s10 + 5/12*p1^3*s10 + 2*p2*p4*s11 - 1/3*p1^2*p4*s11 + 5/3*p1*p4*s12 \
+ 1/2*p2*s13 + 1/6*p1^2*s13 - p4*s14 + 1/2*p1*s16 - 3*s18 - 1/2*p3*p5*p7*s1 + \
1/6*p3*p4^2*p7*s1 - 1/2*p1*p2*p5*p7*s1 + 5/12*p1*p2*p4^2*p7*s1 + \
5/12*p1^3*p5*p7*s1 - 1/2*p2*p4*p7*s2 - 5/6*p1^2*p4*p7*s2 + 1/2*p2*p7*s3 - \
1/3*p1^2*p7*s3 + 1/6*p1*p4*p7*s4 + p1*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640562363`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b4cc5f74-6a58-44ec-9505-e17ded5d566a"],

Cell[BoxData["\<\"s2*s13 = - p1*p6*s7 - 1/6*p1*p4*p5*s7 + 1/2*p2*p5*s8 - \
7/6*p2*p4^2*s8 - 1/2*p1^2*p5*s8 + 3*p6*s9 - 9/4*p4*p5*s9 + 5/12*p4^3*s9 + \
5/4*p2*p4*s10 - 1/12*p1^2*p4*s10 + 2*p1*p5*s11 - 1/3*p1*p4^2*s11 + 1/2*p5*s12 \
+ 1/6*p4^2*s12 + 5/3*p1*p4*s13 - p1*s15 + 1/2*p4*s16 - 3*s17 - \
1/2*p2*p6*p7*s1 - 1/2*p2*p4*p5*p7*s1 + 5/12*p2*p4^3*p7*s1 + 1/6*p1^2*p6*p7*s1 \
+ 5/12*p1^2*p4*p5*p7*s1 - 1/2*p1*p5*p7*s2 - 5/6*p1*p4^2*p7*s2 + \
1/6*p1*p4*p7*s3 + 1/2*p5*p7*s4 - 1/3*p4^2*p7*s4 + p4*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664057097*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ea0437cf-f763-4741-84ea-930b3cd9e0f3"],

Cell[BoxData["\<\"s2*s14 = - 1/2*p3*p5*s7 + 1/6*p3*p4^2*s7 + 1/2*p1*p2*p5*s7 \
- 5/12*p1*p2*p4^2*s7 - 7/9*p1^3*p5*s7 + 1/12*p1^3*p4^2*s7 - 1/6*p2^2*p4*s8 - \
p1*p3*p4*s8 + 11/36*p1^2*p2*p4*s8 - 1/12*p1^4*p4*s8 + 5/8*p2*p5*s9 - \
5/24*p2*p4^2*s9 + 5/8*p1^2*p5*s9 - 7/72*p1^2*p4^2*s9 + 3/8*p2^2*s10 + \
2*p1*p3*s10 - 7/4*p1^2*p2*s10 + 23/72*p1^4*s10 + 4/3*p1*p2*p4*s11 - \
2/9*p1^3*p4*s11 + 1/6*p2*p4*s12 + 11/18*p1^2*p4*s12 + p3*s13 - 1/2*p1*p2*s13 \
+ 5/18*p1^3*s13 - 1/4*p2*s16 + 5/12*p1^2*s16 - 2*p1*s18 - 1/3*p2^2*p5*p7*s1 + \
1/8*p2^2*p4^2*p7*s1 - 1/6*p1*p3*p5*p7*s1 + 1/6*p1*p3*p4^2*p7*s1 - \
17/72*p1^2*p2*p5*p7*s1 + 13/72*p1^2*p2*p4^2*p7*s1 + 19/72*p1^4*p5*p7*s1 - \
1/3*p3*p4*p7*s2 - 1/3*p1*p2*p4*p7*s2 - 4/9*p1^3*p4*p7*s2 + 5/12*p1*p2*p7*s3 - \
1/4*p1^3*p7*s3 + 1/12*p2*p4*p7*s4 + 1/12*p1^2*p4*p7*s4 + 1/3*p2*p7*s5 + \
4/9*p1^2*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640579433`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"058f2b4c-eee4-42fc-8895-05b238e7e1f1"],

Cell[BoxData["\<\"s2*s15 = - 1/6*p1*p5^2*s7 - p1*p4*p6*s7 + \
11/36*p1*p4^2*p5*s7 - 1/12*p1*p4^4*s7 - 1/2*p2*p6*s8 + 1/2*p2*p4*p5*s8 - \
7/9*p2*p4^3*s8 + 1/6*p1^2*p6*s8 - 5/12*p1^2*p4*p5*s8 + 1/12*p1^2*p4^3*s8 + \
3/8*p5^2*s9 + 2*p4*p6*s9 - 7/4*p4^2*p5*s9 + 23/72*p4^4*s9 + 5/8*p2*p5*s10 + \
5/8*p2*p4^2*s10 - 5/24*p1^2*p5*s10 - 7/72*p1^2*p4^2*s10 + 4/3*p1*p4*p5*s11 - \
2/9*p1*p4^3*s11 + p6*s12 - 1/2*p4*p5*s12 + 5/18*p4^3*s12 + 1/6*p1*p5*s13 + \
11/18*p1*p4^2*s13 - 1/4*p5*s16 + 5/12*p4^2*s16 - 2*p4*s17 - 1/3*p2*p5^2*p7*s1 \
- 1/6*p2*p4*p6*p7*s1 - 17/72*p2*p4^2*p5*p7*s1 + 19/72*p2*p4^4*p7*s1 + \
1/8*p1^2*p5^2*p7*s1 + 1/6*p1^2*p4*p6*p7*s1 + 13/72*p1^2*p4^2*p5*p7*s1 - \
1/3*p1*p6*p7*s2 - 1/3*p1*p4*p5*p7*s2 - 4/9*p1*p4^3*p7*s2 + 1/12*p1*p5*p7*s3 + \
1/12*p1*p4^2*p7*s3 + 5/12*p4*p5*p7*s4 - 1/4*p4^3*p7*s4 + 1/3*p5*p7*s5 + \
4/9*p4^2*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664058909*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2386b949-83e4-49e1-a2c4-017cc3119dd6"],

Cell[BoxData["\<\"s2*s16 = p2*p6*s7 - p2*p4*p5*s7 - p1^2*p6*s7 - \
2/3*p1^2*p4*p5*s7 + p3*p5*s8 - p3*p4^2*s8 - p1*p2*p5*s8 - 2/3*p1*p2*p4^2*s8 + \
2*p1*p6*s9 - 1/2*p1*p4*p5*s9 + 1/6*p1*p4^3*s9 + 2*p3*p4*s10 - \
1/2*p1*p2*p4*s10 + 1/6*p1^3*p4*s10 + p2*p5*s11 + p2*p4^2*s11 + p1^2*p5*s11 - \
1/3*p1^2*p4^2*s11 + p1*p5*s12 + 2/3*p1*p4^2*s12 + p2*p4*s13 + 2/3*p1^2*p4*s13 \
- 1/2*p5*s14 - 1/2*p4^2*s14 - 1/2*p2*s15 - 1/2*p1^2*s15 + p1*p4*s16 - \
2*p1*s17 - 2*p4*s18 - 1/2*p3*p4*p5*p7*s1 + 1/6*p3*p4^3*p7*s1 - \
1/2*p1*p2*p6*p7*s1 - 1/3*p1*p2*p4*p5*p7*s1 + 1/2*p1*p2*p4^3*p7*s1 + \
1/6*p1^3*p6*p7*s1 + 1/2*p1^3*p4*p5*p7*s1 - 1/2*p2*p4^2*p7*s2 - \
1/2*p1^2*p5*p7*s2 - p1^2*p4^2*p7*s2 + 1/2*p2*p4*p7*s3 - 1/6*p1^2*p4*p7*s3 + \
1/2*p1*p5*p7*s4 - 1/6*p1*p4^2*p7*s4 + 4/3*p1*p4*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664059845*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9417054b-78ea-4aba-8db3-2f5fe77b173c"],

Cell[BoxData["\<\"s2*s17 = 1/9*p2*p4^2*p5*s7 - 1/9*p2*p4^4*s7 - \
2/9*p1^2*p4*p6*s7 - 7/27*p1^2*p4^2*p5*s7 - 2/9*p3*p4^3*s8 + \
1/9*p1*p2*p4*p5*s8 - 7/27*p1*p2*p4^3*s8 - 1/9*p1^3*p4*p5*s8 + 2/3*p1*p4*p6*s9 \
- 5/18*p1*p4^2*p5*s9 + 5/54*p1*p4^4*s9 + 2/3*p3*p4^2*s10 - \
5/18*p1*p2*p4^2*s10 + 5/54*p1^3*p4^2*s10 + 1/2*p2*p6*s11 - 2/3*p2*p4*p5*s11 + \
11/18*p2*p4^3*s11 - 1/6*p1^2*p6*s11 + 11/18*p1^2*p4*p5*s11 - \
5/27*p1^2*p4^3*s11 - 1/9*p1*p4*p5*s12 + 10/27*p1*p4^3*s12 - 1/9*p2*p4^2*s13 + \
10/27*p1^2*p4^2*s13 + 1/3*p4*p5*s14 - 1/3*p4^3*s14 + 1/3*p2*p4*s15 - \
1/3*p1^2*p4*s15 + 2/9*p1*p4^2*s16 - 1/3*p1*p4*s17 + 1/2*p5*s18 - 5/6*p4^2*s18 \
- 1/9*p3*p4^2*p5*p7*s1 + 1/27*p3*p4^4*p7*s1 - 1/9*p1*p2*p4*p6*p7*s1 - \
5/27*p1*p2*p4^2*p5*p7*s1 + 1/6*p1*p2*p4^4*p7*s1 + 1/27*p1^3*p4*p6*p7*s1 + \
1/6*p1^3*p4^2*p5*p7*s1 - 2/9*p2*p4*p5*p7*s2 - 1/3*p1^2*p4^3*p7*s2 + \
1/9*p2*p4^2*p7*s3 - 1/27*p1^2*p4^2*p7*s3 + 1/9*p1*p4*p5*p7*s4 - \
1/27*p1*p4^3*p7*s4 + 5/27*p1*p4^2*p7*s5 + 2/9*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664060831*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"84843919-0c7c-4ffa-b185-d8d3dd89923c"],

Cell[BoxData["\<\"s2*s18 = 1/9*p1*p2*p4*p5*s7 - 1/9*p1*p2*p4^3*s7 - \
2/9*p1^3*p6*s7 - 7/27*p1^3*p4*p5*s7 - 2/9*p1*p3*p4^2*s8 + 1/9*p1^2*p2*p5*s8 - \
7/27*p1^2*p2*p4^2*s8 - 1/9*p1^4*p5*s8 + 2/3*p1^2*p6*s9 - 5/18*p1^2*p4*p5*s9 + \
5/54*p1^2*p4^3*s9 + 2/3*p1*p3*p4*s10 - 5/18*p1^2*p2*p4*s10 + 5/54*p1^4*p4*s10 \
+ 1/2*p3*p5*s11 - 1/6*p3*p4^2*s11 - 2/3*p1*p2*p5*s11 + 11/18*p1*p2*p4^2*s11 + \
11/18*p1^3*p5*s11 - 5/27*p1^3*p4^2*s11 - 1/9*p1^2*p5*s12 + \
10/27*p1^2*p4^2*s12 - 1/9*p1*p2*p4*s13 + 10/27*p1^3*p4*s13 + 1/3*p1*p5*s14 - \
1/3*p1*p4^2*s14 + 1/3*p1*p2*s15 - 1/3*p1^3*s15 + 2/9*p1^2*p4*s16 + 1/2*p2*s17 \
- 5/6*p1^2*s17 - 1/3*p1*p4*s18 - 1/9*p1*p3*p4*p5*p7*s1 + \
1/27*p1*p3*p4^3*p7*s1 - 1/9*p1^2*p2*p6*p7*s1 - 5/27*p1^2*p2*p4*p5*p7*s1 + \
1/6*p1^2*p2*p4^3*p7*s1 + 1/27*p1^4*p6*p7*s1 + 1/6*p1^4*p4*p5*p7*s1 - \
2/9*p1*p2*p5*p7*s2 - 1/3*p1^3*p4^2*p7*s2 + 1/9*p1*p2*p4*p7*s3 - \
1/27*p1^3*p4*p7*s3 + 1/9*p1^2*p5*p7*s4 - 1/27*p1^2*p4^2*p7*s4 + \
5/27*p1^2*p4*p7*s5 + 2/9*p1*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664061871*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aefbc7db-3964-45d8-beb5-b6c6ff966abb"],

Cell[BoxData["\<\"s3*s7 = 1/3*p1*p5*s7 - 1/6*p1*p4^2*s7 - 1/3*p2*p4*s8 + \
1/6*p1^2*p4*s8 - 1/4*p5*s9 + 1/12*p4^2*s9 + 1/4*p2*s10 - 1/12*p1^2*s10 + \
1/3*p4*s12 - 1/3*p1*s13 + 1/2*s16 + 1/12*p2*p4^2*p7*s1 - 1/12*p1^2*p5*p7*s1 + \
1/6*p1*p7*s3 - 1/6*p4*p7*s4\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664062882*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"dbe3418d-316f-4e5e-a3d9-de00da0d7156"],

Cell[BoxData["\<\"s3*s8 = p6*s7 - 4/3*p4*p5*s7 + 1/3*p4^3*s7 - 1/3*p1*p4^2*s8 \
+ 1/3*p1*p4*s10 + p5*s11 - 1/3*p4^2*s11 + 4/3*p4*s13 - s15 - 1/3*p1*p6*p7*s1 \
+ 1/3*p1*p4*p5*p7*s1 - 1/3*p4^2*p7*s2 + 1/3*p4*p7*s3\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664063601*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c50c04be-26d8-41cd-88f0-15d7bbb92b0f"],

Cell[BoxData["\<\"s3*s9 = - 1/6*p2*p5*s7 + 1/6*p2*p4^2*s7 + 7/18*p1^2*p5*s7 - \
1/3*p3*p4*s8 + 7/18*p1*p2*p4*s8 - 1/4*p1*p5*s9 - 5/36*p1*p4^2*s9 - \
1/12*p1*p2*s10 + 1/36*p1^3*s10 - 2/3*p2*p4*s11 + 1/9*p1^2*p4*s11 - \
5/9*p1*p4*s12 + 1/6*p2*s13 - 7/18*p1^2*s13 + p4*s14 + 1/6*p1*s16 + s18 - \
1/6*p3*p5*p7*s1 + 1/6*p3*p4^2*p7*s1 + 7/18*p1*p2*p5*p7*s1 - \
7/36*p1*p2*p4^2*p7*s1 - 7/36*p1^3*p5*p7*s1 - 1/6*p2*p4*p7*s2 + \
7/18*p1^2*p4*p7*s2 + 1/6*p2*p7*s3 - 1/6*p1*p4*p7*s4 - 2/9*p1*p7*s5\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664064302*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b3407814-6b2f-4102-9227-e3eb45626c94"],

Cell[BoxData["\<\"s3*s10 = 1/6*p5^2*s7 + 1/3*p4*p6*s7 - 2/3*p4^2*p5*s7 + \
1/6*p4^4*s7 - 1/3*p1*p6*s8 + 1/6*p1*p4*p5*s8 - 1/6*p1*p4^3*s8 + 1/3*p1*p5*s10 \
+ p6*s11 - 1/3*p4*p5*s11 - 1/6*p5*s13 + 1/2*p4^2*s13 - 1/6*p1*p5^2*p7*s1 + \
1/6*p1*p4^2*p5*p7*s1 - 1/3*p6*p7*s2 + 1/6*p4*p5*p7*s2 - 1/6*p4^3*p7*s2 + \
1/3*p5*p7*s3\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664065179*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6ac3fa2e-0abd-4bf2-b513-efcee97b2367"],

Cell[BoxData["\<\"s3*s11 = s17\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664065936*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"927dae19-398f-48c9-b69a-0237cc9f6b20"],

Cell[BoxData["\<\"s3*s12 = 1/2*p2*p6*s7 - 1/3*p2*p4*p5*s7 - 1/6*p2*p4^3*s7 - \
1/6*p1^2*p6*s7 - 2/3*p1^2*p4*p5*s7 + 1/2*p3*p5*s8 - 5/6*p3*p4^2*s8 - \
2/3*p1*p2*p5*s8 + 1/6*p1^3*p5*s8 + 11/12*p1*p4*p5*s9 - 1/12*p1*p4^3*s9 + \
2*p3*p4*s10 - 17/12*p1*p2*p4*s10 + 1/4*p1^3*p4*s10 + 1/2*p2*p5*s11 + \
7/6*p2*p4^2*s11 - 1/6*p1^2*p5*s11 - 1/6*p1^2*p4^2*s11 + 2/3*p1*p5*s12 + \
2/3*p1*p4^2*s12 + 1/3*p2*p4*s13 - 1/2*p5*s14 - 1/2*p4^2*s14 + 1/2*p1*p4*s16 - \
2*p4*s18 - 1/2*p3*p4*p5*p7*s1 + 1/6*p3*p4^3*p7*s1 - 1/6*p1*p2*p4*p5*p7*s1 + \
1/4*p1*p2*p4^3*p7*s1 + 1/4*p1^3*p4*p5*p7*s1 - 1/3*p2*p4^2*p7*s2 - \
1/6*p1^2*p5*p7*s2 - 1/2*p1^2*p4^2*p7*s2 + 1/3*p2*p4*p7*s3 - 1/6*p1^2*p4*p7*s3 \
+ 1/6*p1*p5*p7*s4 + 2/3*p1*p4*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664066516*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"928e491d-ee7d-4f68-9b8c-3f6d113590a6"],

Cell[BoxData["\<\"s3*s13 = - 1/6*p1*p5^2*s7 - 1/3*p1*p4*p6*s7 - \
5/12*p1*p4^2*p5*s7 + 1/12*p1*p4^4*s7 + 1/2*p2*p6*s8 - 1/6*p2*p4*p5*s8 - \
2/3*p2*p4^3*s8 - 1/6*p1^2*p6*s8 - 1/4*p1^2*p4*p5*s8 - 1/12*p1^2*p4^3*s8 + \
1/8*p5^2*s9 + 2*p4*p6*s9 - 19/12*p4^2*p5*s9 + 7/24*p4^4*s9 - 1/8*p2*p5*s10 + \
7/8*p2*p4^2*s10 + 1/24*p1^2*p5*s10 + 1/24*p1^2*p4^2*s10 + 5/3*p1*p4*p5*s11 - \
1/3*p1*p4^3*s11 + 1/6*p4*p5*s12 + 1/6*p4^3*s12 + 1/6*p1*p5*s13 + \
7/6*p1*p4^2*s13 - p1*p4*s15 + 1/4*p5*s16 + 1/4*p4^2*s16 - 2*p4*s17 - \
1/3*p2*p4*p6*p7*s1 - 3/8*p2*p4^2*p5*p7*s1 + 7/24*p2*p4^4*p7*s1 + \
1/24*p1^2*p5^2*p7*s1 + 3/8*p1^2*p4^2*p5*p7*s1 - 1/3*p1*p4*p5*p7*s2 - \
2/3*p1*p4^3*p7*s2 - 1/12*p1*p5*p7*s3 + 1/4*p1*p4^2*p7*s3 + 5/12*p4*p5*p7*s4 - \
1/4*p4^3*p7*s4 + 2/3*p4^2*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664067462*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2edbcbe3-234d-4b39-842c-a6f1cc95fd3a"],

Cell[BoxData["\<\"s3*s14 = - 1/2*p3*p4*p5*s7 + 1/6*p3*p4^3*s7 + \
13/36*p1*p2*p4*p5*s7 - 1/4*p1*p2*p4^3*s7 - 17/36*p1^3*p4*p5*s7 + \
1/12*p1^3*p4^3*s7 + 1/12*p2^2*p5*s8 - 5/36*p2^2*p4^2*s8 + 1/6*p1*p3*p5*s8 - \
5/6*p1*p3*p4^2*s8 - 1/3*p1^2*p2*p5*s8 + 4/9*p1^2*p2*p4^2*s8 + 1/12*p1^4*p5*s8 \
- 1/12*p1^4*p4^2*s8 + 1/2*p2*p6*s9 - 1/12*p2*p4*p5*s9 - 1/36*p2*p4^3*s9 - \
1/6*p1^2*p6*s9 + 1/2*p1^2*p4*p5*s9 - 1/9*p1^2*p4^3*s9 + 1/4*p2^2*p4*s10 + \
4/3*p1*p3*p4*s10 - 43/36*p1^2*p2*p4*s10 + 2/9*p1^4*p4*s10 + 1/2*p3*p5*s11 - \
1/6*p3*p4^2*s11 - 1/6*p1*p2*p5*s11 + 13/18*p1*p2*p4^2*s11 - 1/9*p1^3*p4^2*s11 \
- 1/12*p2*p5*s12 + 5/36*p2*p4^2*s12 + 1/4*p1^2*p5*s12 + 5/36*p1^2*p4^2*s12 + \
2/3*p3*p4*s13 - 5/18*p1*p2*p4*s13 + 1/18*p1^3*p4*s13 - 1/6*p2*p4*s16 + \
1/3*p1^2*p4*s16 - p1*p4*s18 - 11/36*p2^2*p4*p5*p7*s1 + 1/9*p2^2*p4^3*p7*s1 - \
1/6*p1*p3*p4*p5*p7*s1 + 1/6*p1*p3*p4^3*p7*s1 + 1/18*p1^2*p2*p4*p5*p7*s1 + \
1/36*p1^2*p2*p4^3*p7*s1 + 1/9*p1^4*p4*p5*p7*s1 - 1/6*p3*p5*p7*s2 - \
1/6*p3*p4^2*p7*s2 + 1/12*p1*p2*p5*p7*s2 - 11/36*p1*p2*p4^2*p7*s2 - \
1/12*p1^3*p5*p7*s2 - 5/36*p1^3*p4^2*p7*s2 + 1/3*p1*p2*p4*p7*s3 - \
1/6*p1^3*p4*p7*s3 + 1/6*p2*p5*p7*s4 + 2/9*p2*p4*p7*s5 + \
2/9*p1^2*p4*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664068419*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"df67fee6-4961-4cd2-b73b-9dbcec7cee6c"],

Cell[BoxData["\<\"s3*s15 = - 1/6*p1*p5*p6*s7 + 5/36*p1*p4*p5^2*s7 - \
1/2*p1*p4^2*p6*s7 - 1/12*p1*p4^3*p5*s7 - 1/12*p2*p5^2*s8 - 1/3*p2*p4*p6*s8 + \
5/9*p2*p4^2*p5*s8 - 7/12*p2*p4^4*s8 + 1/12*p1^2*p5^2*s8 - 1/4*p1^2*p4^2*p5*s8 \
+ 5/24*p4*p5^2*s9 + 4/3*p4^2*p6*s9 - 41/36*p4^3*p5*s9 + 5/24*p4^5*s9 + \
1/2*p2*p6*s10 - 3/8*p2*p4*p5*s10 + 5/8*p2*p4^3*s10 - 1/6*p1^2*p6*s10 + \
5/72*p1^2*p4*p5*s10 - 1/24*p1^2*p4^3*s10 - 1/3*p1*p5^2*s11 + 1/3*p1*p4*p6*s11 \
+ 17/18*p1*p4^2*p5*s11 - 1/6*p1*p4^4*s11 + 1/12*p5^2*s12 + 2/3*p4*p6*s12 - \
5/9*p4^2*p5*s12 + 1/4*p4^4*s12 - 2/9*p1*p4*p5*s13 + 2/3*p1*p4^3*s13 + \
1/2*p1*p5*s15 - 1/2*p1*p4^2*s15 - 1/12*p4*p5*s16 + 1/4*p4^3*s16 + 1/2*p5*s17 \
- 3/2*p4^2*s17 - 1/12*p2*p5*p6*p7*s1 - 1/36*p2*p4*p5^2*p7*s1 - \
1/12*p2*p4^2*p6*p7*s1 - 23/72*p2*p4^3*p5*p7*s1 + 5/24*p2*p4^5*p7*s1 + \
1/12*p1^2*p5*p6*p7*s1 - 5/72*p1^2*p4*p5^2*p7*s1 + 1/12*p1^2*p4^2*p6*p7*s1 + \
5/24*p1^2*p4^3*p5*p7*s1 - 1/12*p1*p5^2*p7*s2 - 1/3*p1*p4*p6*p7*s2 + \
1/18*p1*p4^2*p5*p7*s2 - 5/12*p1*p4^4*p7*s2 + 1/12*p1*p4*p5*p7*s3 + \
1/12*p1*p4^3*p7*s3 + 1/12*p5^2*p7*s4 + 1/4*p4^2*p5*p7*s4 - 1/6*p4^4*p7*s4 + \
1/9*p4*p5*p7*s5 + 1/3*p4^3*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664069549*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0159734e-8301-4cf6-aa90-b1ee6ee3eec4"],

Cell[BoxData["\<\"s3*s16 = 5/6*p2*p4*p6*s7 - 8/9*p2*p4^2*p5*s7 + \
1/18*p2*p4^4*s7 + 7/18*p1^2*p5^2*s7 - 19/18*p1^2*p4*p6*s7 - \
19/108*p1^2*p4^2*p5*s7 - 1/12*p1^2*p4^4*s7 + 2*p3*p6*s8 - 5/6*p3*p4*p5*s8 - \
7/18*p3*p4^3*s8 - 13/6*p1*p2*p6*s8 + 7/6*p1*p2*p4*p5*s8 - 25/27*p1*p2*p4^3*s8 \
+ 1/2*p1^3*p6*s8 - 13/36*p1^3*p4*p5*s8 + 1/12*p1^3*p4^3*s8 - 5/8*p1*p5^2*s9 + \
2*p1*p4*p6*s9 - 2/3*p1*p4^2*p5*s9 + 47/216*p1*p4^4*s9 - p3*p5*s10 + \
5/3*p3*p4^2*s10 + 5/8*p1*p2*p5*s10 - 29/72*p1*p2*p4^2*s10 - 7/72*p1^3*p5*s10 \
+ 29/216*p1^3*p4^2*s10 + 3/2*p2*p6*s11 - 7/6*p2*p4*p5*s11 + 10/9*p2*p4^3*s11 \
- 1/2*p1^2*p6*s11 + 11/9*p1^2*p4*p5*s11 - 19/54*p1^2*p4^3*s11 + 4/3*p1*p6*s12 \
- 7/6*p1*p4*p5*s12 + 47/54*p1*p4^3*s12 + 8/9*p2*p4^2*s13 - 7/18*p1^2*p5*s13 + \
29/54*p1^2*p4^2*s13 - 2*p6*s14 + 11/6*p4*p5*s14 - 5/6*p4^3*s14 - \
2/3*p2*p4*s15 - 1/3*p1^2*p4*s15 + 5/12*p1*p5*s16 + 17/36*p1*p4^2*s16 - \
4/3*p1*p4*s17 + 3/2*p5*s18 - 11/6*p4^2*s18 + 1/12*p3*p5^2*p7*s1 - \
1/3*p3*p4*p6*p7*s1 - 1/9*p3*p4^2*p5*p7*s1 + 7/108*p3*p4^4*p7*s1 + \
7/18*p1*p2*p5^2*p7*s1 - 1/9*p1*p2*p4*p6*p7*s1 - 169/216*p1*p2*p4^2*p5*p7*s1 + \
35/72*p1*p2*p4^4*p7*s1 - 17/72*p1^3*p5^2*p7*s1 + 4/27*p1^3*p4*p6*p7*s1 + \
29/72*p1^3*p4^2*p5*p7*s1 + 1/6*p2*p6*p7*s2 + 1/9*p2*p4*p5*p7*s2 - \
1/2*p2*p4^3*p7*s2 - 1/2*p1^2*p6*p7*s2 + 7/18*p1^2*p4*p5*p7*s2 - \
8/9*p1^2*p4^3*p7*s2 - 1/4*p2*p5*p7*s3 + 19/36*p2*p4^2*p7*s3 + \
1/6*p1^2*p5*p7*s3 - 4/27*p1^2*p4^2*p7*s3 + 1/3*p1*p6*p7*s4 + \
1/36*p1*p4*p5*p7*s4 - 7/108*p1*p4^3*p7*s4 - 7/18*p1*p5*p7*s5 + \
61/54*p1*p4^2*p7*s5 - 1/9*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664070909*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d2fb0fb1-e719-43b8-8ce2-f6133fc328c6"],

Cell[BoxData["\<\"s3*s17 = - 1/36*p2*p4*p5^2*s7 + 1/9*p2*p4^3*p5*s7 - \
1/12*p2*p4^5*s7 + 5/18*p1^2*p5*p6*s7 - 1/54*p1^2*p4*p5^2*s7 - \
1/6*p1^2*p4^2*p6*s7 - 1/6*p1^2*p4^3*p5*s7 + 1/18*p3*p4^2*p5*s8 - \
1/6*p3*p4^4*s8 - 1/36*p1*p2*p5^2*s8 + 2/9*p1*p2*p4*p6*s8 + \
7/108*p1*p2*p4^2*p5*s8 - 1/6*p1*p2*p4^4*s8 + 1/36*p1^3*p5^2*s8 - \
1/12*p1^3*p4^2*p5*s8 - 1/2*p1*p5*p6*s9 + 7/36*p1*p4*p5^2*s9 + \
11/18*p1*p4^2*p6*s9 - 17/54*p1*p4^3*p5*s9 + 1/12*p1*p4^5*s9 - \
1/6*p3*p4*p5*s10 + 1/2*p3*p4^3*s10 - 1/3*p1*p2*p6*s10 + 7/36*p1*p2*p4*p5*s10 \
- 1/4*p1*p2*p4^3*s10 + 1/9*p1^3*p6*s10 - 7/108*p1^3*p4*p5*s10 + \
1/12*p1^3*p4^3*s10 + 1/6*p2*p5^2*s11 + 1/3*p2*p4*p6*s11 - 7/9*p2*p4^2*p5*s11 \
+ 1/2*p2*p4^4*s11 - 5/18*p1^2*p5^2*s11 - 2/9*p1^2*p4*p6*s11 + \
17/27*p1^2*p4^2*p5*s11 - 1/6*p1^2*p4^4*s11 + 1/36*p1*p5^2*s12 - \
2/9*p1*p4*p6*s12 - 5/54*p1*p4^2*p5*s12 + 1/4*p1*p4^4*s12 + 1/36*p2*p4*p5*s13 \
- 1/12*p2*p4^3*s13 - 2/9*p1^2*p6*s13 - 1/108*p1^2*p4*p5*s13 + \
1/4*p1^2*p4^3*s13 - 1/12*p5^2*s14 + 1/3*p4^2*p5*s14 - 1/4*p4^4*s14 - \
1/12*p2*p5*s15 + 1/4*p2*p4^2*s15 + 1/12*p1^2*p5*s15 - 1/4*p1^2*p4^2*s15 - \
1/18*p1*p4*p5*s16 + 1/6*p1*p4^3*s16 + 5/6*p1*p5*s17 - 1/2*p1*p4^2*s17 + \
p6*s18 - 1/6*p4*p5*s18 - 1/2*p4^3*s18 + 1/36*p3*p4*p5^2*p7*s1 - \
5/54*p3*p4^3*p5*p7*s1 + 1/36*p3*p4^5*p7*s1 + 1/4*p1*p2*p5*p6*p7*s1 - \
1/27*p1*p2*p4*p5^2*p7*s1 - 7/36*p1*p2*p4^2*p6*p7*s1 - 1/9*p1*p2*p4^3*p5*p7*s1 \
+ 1/9*p1*p2*p4^5*p7*s1 - 13/108*p1^3*p5*p6*p7*s1 + 1/36*p1^3*p4^2*p6*p7*s1 + \
1/9*p1^3*p4^3*p5*p7*s1 + 1/18*p2*p5^2*p7*s2 - 1/6*p2*p4^2*p5*p7*s2 + \
2/9*p1^2*p4*p6*p7*s2 - 2/9*p1^2*p4^4*p7*s2 - 1/36*p2*p4*p5*p7*s3 + \
1/12*p2*p4^3*p7*s3 + 1/108*p1^2*p4*p5*p7*s3 - 1/36*p1^2*p4^3*p7*s3 - \
1/36*p1*p5^2*p7*s4 + 5/54*p1*p4^2*p5*p7*s4 - 1/36*p1*p4^4*p7*s4 - \
2/9*p1*p6*p7*s5 + 1/27*p1*p4*p5*p7*s5 + 1/9*p1*p4^3*p7*s5 - 1/18*p5*p7*s6 + \
1/6*p4^2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640722113`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6d3c65e4-1da7-400e-a5fb-b06dcfaa1475"],

Cell[BoxData["\<\"s3*s18 = 1/12*p3*p5^2*s7 - 1/9*p3*p4^2*p5*s7 + \
1/36*p3*p4^4*s7 - 5/36*p1*p2*p5^2*s7 + 4/9*p1*p2*p4^2*p5*s7 - \
5/36*p1*p2*p4^4*s7 + 2/9*p1^3*p5^2*s7 - 2/9*p1^3*p4*p6*s7 - \
13/54*p1^3*p4^2*p5*s7 + 1/12*p2^2*p6*s8 - 5/36*p2^2*p4*p5*s8 + \
2/9*p2^2*p4^3*s8 - 2/9*p1*p3*p4^3*s8 - 1/9*p1^2*p2*p6*s8 + \
4/9*p1^2*p2*p4*p5*s8 - 13/54*p1^2*p2*p4^3*s8 + 1/36*p1^4*p6*s8 - \
5/36*p1^4*p4*p5*s8 - 1/6*p2*p4*p6*s9 - 1/36*p2*p4^2*p5*s9 + 1/36*p2*p4^4*s9 - \
1/4*p1^2*p5^2*s9 + 11/18*p1^2*p4*p6*s9 - 7/36*p1^2*p4^2*p5*s9 + \
2/27*p1^2*p4^4*s9 - 1/4*p2^2*p4^2*s10 - 1/6*p1*p3*p5*s10 + \
11/18*p1*p3*p4^2*s10 - 1/36*p1^2*p2*p5*s10 - 7/36*p1^2*p2*p4^2*s10 + \
1/36*p1^4*p5*s10 + 2/27*p1^4*p4^2*s10 + p3*p6*s11 - 1/2*p3*p4*p5*s11 + \
1/18*p3*p4^3*s11 - 1/2*p1*p2*p6*s11 - 7/9*p1*p2*p4*p5*s11 + \
1/2*p1*p2*p4^3*s11 + 1/18*p1^3*p6*s11 + 1/2*p1^3*p4*p5*s11 - \
4/27*p1^3*p4^3*s11 - 1/6*p2*p6*s12 + 5/36*p2*p4*p5*s12 - 5/36*p2*p4^3*s12 + \
5/18*p1^2*p6*s12 - 19/36*p1^2*p4*p5*s12 + 41/108*p1^2*p4^3*s12 - \
1/6*p3*p5*s13 + 5/18*p3*p4^2*s13 + 5/36*p1*p2*p5*s13 - 19/36*p1*p2*p4^2*s13 - \
5/36*p1^3*p5*s13 + 41/108*p1^3*p4^2*s13 - 1/3*p1*p6*s14 + 2/3*p1*p4*p5*s14 - \
1/3*p1*p4^3*s14 - 1/3*p3*p4*s15 + 2/3*p1*p2*p4*s15 - 1/3*p1^3*p4*s15 + \
1/12*p2*p5*s16 - 1/12*p2*p4^2*s16 - 1/12*p1^2*p5*s16 + 7/36*p1^2*p4^2*s16 + \
p2*p4*s17 - 2/3*p1^2*p4*s17 + p1*p5*s18 - 2/3*p1*p4^2*s18 + \
1/36*p2^2*p5^2*p7*s1 - 1/12*p2^2*p4*p6*p7*s1 + 1/4*p2^2*p4^2*p5*p7*s1 - \
1/9*p2^2*p4^4*p7*s1 - 1/12*p1*p3*p5^2*p7*s1 + 1/9*p1*p3*p4*p6*p7*s1 - \
1/9*p1*p3*p4^2*p5*p7*s1 + 5/108*p1*p3*p4^4*p7*s1 + 1/4*p1^2*p2*p5^2*p7*s1 - \
1/9*p1^2*p2*p4*p6*p7*s1 - 49/108*p1^2*p2*p4^2*p5*p7*s1 + \
1/6*p1^2*p2*p4^4*p7*s1 - 1/9*p1^4*p5^2*p7*s1 + 5/108*p1^4*p4*p6*p7*s1 + \
1/6*p1^4*p4^2*p5*p7*s1 - 1/3*p3*p6*p7*s2 + 1/3*p3*p4*p5*p7*s2 - \
1/9*p3*p4^3*p7*s2 + 1/3*p1*p2*p6*p7*s2 - 1/3*p1*p2*p4*p5*p7*s2 + \
2/9*p1*p2*p4^3*p7*s2 - 1/9*p1^3*p6*p7*s2 + 2/9*p1^3*p4*p5*p7*s2 - \
1/3*p1^3*p4^3*p7*s2 + 1/6*p3*p5*p7*s3 - 1/18*p3*p4^2*p7*s3 - \
1/4*p1*p2*p5*p7*s3 + 5/36*p1*p2*p4^2*p7*s3 + 1/12*p1^3*p5*p7*s3 - \
5/108*p1^3*p4^2*p7*s3 + 1/6*p2*p6*p7*s4 - 1/4*p2*p4*p5*p7*s4 + \
1/12*p2*p4^3*p7*s4 - 1/18*p1^2*p6*p7*s4 + 5/36*p1^2*p4*p5*p7*s4 - \
5/108*p1^2*p4^3*p7*s4 - 1/36*p2*p5*p7*s5 - 5/36*p2*p4^2*p7*s5 - \
5/36*p1^2*p5*p7*s5 + 25/108*p1^2*p4^2*p7*s5 + 1/9*p1*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664073613*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c687720b-620a-416c-8276-a38ef4071c01"],

Cell[BoxData["\<\"s4*s7 = - 1/3*p1^2*p4*s7 + p3*s8 - 4/3*p1*p2*s8 + \
1/3*p1^3*s8 + 1/3*p1*p4*s9 + p2*s11 - 1/3*p1^2*s11 + 4/3*p1*s12 - s14 - \
1/3*p3*p4*p7*s1 + 1/3*p1*p2*p4*p7*s1 - 1/3*p1^2*p7*s2 + 1/3*p1*p7*s4\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664075135*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1791e9b9-d1cc-4c72-847b-5959764050c3"],

Cell[BoxData["\<\"s4*s8 = - 1/3*p1*p5*s7 + 1/6*p1*p4^2*s7 + 1/3*p2*p4*s8 - \
1/6*p1^2*p4*s8 + 1/4*p5*s9 - 1/12*p4^2*s9 - 1/4*p2*s10 + 1/12*p1^2*s10 - \
1/3*p4*s12 + 1/3*p1*s13 + 1/2*s16 - 1/12*p2*p4^2*p7*s1 + 1/12*p1^2*p5*p7*s1 - \
1/6*p1*p7*s3 + 1/6*p4*p7*s4\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664075815*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"dd4a2c62-96c2-4936-861a-c723a375f032"],

Cell[BoxData["\<\"s4*s9 = - 1/3*p3*p4*s7 + 1/6*p1*p2*p4*s7 - 1/6*p1^3*p4*s7 + \
1/6*p2^2*s8 + 1/3*p1*p3*s8 - 2/3*p1^2*p2*s8 + 1/6*p1^4*s8 + 1/3*p2*p4*s9 + \
p3*s11 - 1/3*p1*p2*s11 - 1/6*p2*s12 + 1/2*p1^2*s12 - 1/6*p2^2*p4*p7*s1 + \
1/6*p1^2*p2*p4*p7*s1 - 1/3*p3*p7*s2 + 1/6*p1*p2*p7*s2 - 1/6*p1^3*p7*s2 + \
1/3*p2*p7*s4\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202366407654*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c54b3892-addb-4993-b177-094df0eebd53"],

Cell[BoxData["\<\"s4*s10 = - 1/3*p1*p6*s7 + 7/18*p1*p4*p5*s7 - 1/6*p2*p5*s8 + \
7/18*p2*p4^2*s8 + 1/6*p1^2*p5*s8 - 1/12*p4*p5*s9 + 1/36*p4^3*s9 - \
1/4*p2*p4*s10 - 5/36*p1^2*p4*s10 - 2/3*p1*p5*s11 + 1/9*p1*p4^2*s11 + \
1/6*p5*s12 - 7/18*p4^2*s12 - 5/9*p1*p4*s13 + p1*s15 + 1/6*p4*s16 + s17 - \
1/6*p2*p6*p7*s1 + 7/18*p2*p4*p5*p7*s1 - 7/36*p2*p4^3*p7*s1 + \
1/6*p1^2*p6*p7*s1 - 7/36*p1^2*p4*p5*p7*s1 - 1/6*p1*p5*p7*s2 + \
7/18*p1*p4^2*p7*s2 - 1/6*p1*p4*p7*s3 + 1/6*p5*p7*s4 - 2/9*p4*p7*s5\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664077272*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2bf314a9-8d49-478a-9797-1c7a97fefdac"],

Cell[BoxData["\<\"s4*s11 = s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664078205*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ed0dca3a-5f88-4303-b50a-5f5f4a6d54ce"],

Cell[BoxData["\<\"s4*s12 = 1/2*p3*p5*s7 - 1/6*p3*p4^2*s7 - 1/6*p1*p2*p5*s7 - \
1/4*p1*p2*p4^2*s7 - 2/3*p1^3*p5*s7 - 1/12*p1^3*p4^2*s7 - 1/6*p2^2*p4*s8 - \
1/3*p1*p3*p4*s8 - 5/12*p1^2*p2*p4*s8 + 1/12*p1^4*p4*s8 - 1/8*p2*p5*s9 + \
1/24*p2*p4^2*s9 + 7/8*p1^2*p5*s9 + 1/24*p1^2*p4^2*s9 + 1/8*p2^2*s10 + \
2*p1*p3*s10 - 19/12*p1^2*p2*s10 + 7/24*p1^4*s10 + 5/3*p1*p2*p4*s11 - \
1/3*p1^3*p4*s11 + 1/6*p2*p4*s12 + 7/6*p1^2*p4*s12 + 1/6*p1*p2*s13 + \
1/6*p1^3*s13 - p1*p4*s14 + 1/4*p2*s16 + 1/4*p1^2*s16 - 2*p1*s18 + \
1/24*p2^2*p4^2*p7*s1 - 1/3*p1*p3*p5*p7*s1 - 3/8*p1^2*p2*p5*p7*s1 + \
3/8*p1^2*p2*p4^2*p7*s1 + 7/24*p1^4*p5*p7*s1 - 1/3*p1*p2*p4*p7*s2 - \
2/3*p1^3*p4*p7*s2 + 5/12*p1*p2*p7*s3 - 1/4*p1^3*p7*s3 - 1/12*p2*p4*p7*s4 + \
1/4*p1^2*p4*p7*s4 + 2/3*p1^2*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664078801*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"86ad72da-a343-401e-8e3d-a0fcd3c0f5b2"],

Cell[BoxData["\<\"s4*s13 = 1/2*p2*p6*s7 - 2/3*p2*p4*p5*s7 + 1/6*p2*p4^3*s7 - \
5/6*p1^2*p6*s7 + 1/2*p3*p5*s8 - 1/6*p3*p4^2*s8 - 1/3*p1*p2*p5*s8 - \
2/3*p1*p2*p4^2*s8 - 1/6*p1^3*p5*s8 + 2*p1*p6*s9 - 17/12*p1*p4*p5*s9 + \
1/4*p1*p4^3*s9 + 11/12*p1*p2*p4*s10 - 1/12*p1^3*p4*s10 + 1/2*p2*p5*s11 - \
1/6*p2*p4^2*s11 + 7/6*p1^2*p5*s11 - 1/6*p1^2*p4^2*s11 + 1/3*p1*p5*s12 + \
2/3*p2*p4*s13 + 2/3*p1^2*p4*s13 - 1/2*p2*s15 - 1/2*p1^2*s15 + 1/2*p1*p4*s16 - \
2*p1*s17 - 1/2*p1*p2*p6*p7*s1 - 1/6*p1*p2*p4*p5*p7*s1 + 1/4*p1*p2*p4^3*p7*s1 \
+ 1/6*p1^3*p6*p7*s1 + 1/4*p1^3*p4*p5*p7*s1 - 1/6*p2*p4^2*p7*s2 - \
1/3*p1^2*p5*p7*s2 - 1/2*p1^2*p4^2*p7*s2 + 1/6*p2*p4*p7*s3 + 1/3*p1*p5*p7*s4 - \
1/6*p1*p4^2*p7*s4 + 2/3*p1*p4*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664079711*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e2fed42f-6f11-4ffc-923a-7ec12aabd856"],

Cell[BoxData["\<\"s4*s14 = - 1/12*p2^2*p5*s7 + 1/12*p2^2*p4^2*s7 - \
1/3*p1*p3*p5*s7 + 5/9*p1^2*p2*p5*s7 - 1/4*p1^2*p2*p4^2*s7 - 7/12*p1^4*p5*s7 - \
1/6*p2*p3*p4*s8 + 5/36*p1*p2^2*p4*s8 - 1/2*p1^2*p3*p4*s8 - 1/12*p1^3*p2*p4*s8 \
+ 1/2*p3*p5*s9 - 1/6*p3*p4^2*s9 - 3/8*p1*p2*p5*s9 + 5/72*p1*p2*p4^2*s9 + \
5/8*p1^3*p5*s9 - 1/24*p1^3*p4^2*s9 + 5/24*p1*p2^2*s10 + 4/3*p1^2*p3*s10 - \
41/36*p1^3*p2*s10 + 5/24*p1^5*s10 - 1/3*p2^2*p4*s11 + 1/3*p1*p3*p4*s11 + \
17/18*p1^2*p2*p4*s11 - 1/6*p1^4*p4*s11 - 2/9*p1*p2*p4*s12 + 2/3*p1^3*p4*s12 + \
1/12*p2^2*s13 + 2/3*p1*p3*s13 - 5/9*p1^2*p2*s13 + 1/4*p1^4*s13 + \
1/2*p2*p4*s14 - 1/2*p1^2*p4*s14 - 1/12*p1*p2*s16 + 1/4*p1^3*s16 + 1/2*p2*s18 \
- 3/2*p1^2*s18 - 1/12*p2*p3*p5*p7*s1 + 1/12*p2*p3*p4^2*p7*s1 - \
1/36*p1*p2^2*p5*p7*s1 - 5/72*p1*p2^2*p4^2*p7*s1 - 1/12*p1^2*p3*p5*p7*s1 + \
1/12*p1^2*p3*p4^2*p7*s1 - 23/72*p1^3*p2*p5*p7*s1 + 5/24*p1^3*p2*p4^2*p7*s1 + \
5/24*p1^5*p5*p7*s1 - 1/12*p2^2*p4*p7*s2 - 1/3*p1*p3*p4*p7*s2 + \
1/18*p1^2*p2*p4*p7*s2 - 5/12*p1^4*p4*p7*s2 + 1/12*p2^2*p7*s3 + \
1/4*p1^2*p2*p7*s3 - 1/6*p1^4*p7*s3 + 1/12*p1*p2*p4*p7*s4 + 1/12*p1^3*p4*p7*s4 \
+ 1/9*p1*p2*p7*s5 + 1/3*p1^3*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640806313`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7a6ef0c9-f9e1-4cb4-a0ab-63c8390560e7"],

Cell[BoxData["\<\"s4*s15 = 1/12*p2*p5^2*s7 + 1/6*p2*p4*p6*s7 - \
1/3*p2*p4^2*p5*s7 + 1/12*p2*p4^4*s7 - 5/36*p1^2*p5^2*s7 - 5/6*p1^2*p4*p6*s7 + \
4/9*p1^2*p4^2*p5*s7 - 1/12*p1^2*p4^4*s7 - 1/2*p1*p2*p6*s8 + \
13/36*p1*p2*p4*p5*s8 - 17/36*p1*p2*p4^3*s8 + 1/6*p1^3*p6*s8 - \
1/4*p1^3*p4*p5*s8 + 1/12*p1^3*p4^3*s8 + 1/4*p1*p5^2*s9 + 4/3*p1*p4*p6*s9 - \
43/36*p1*p4^2*p5*s9 + 2/9*p1*p4^4*s9 + 1/2*p3*p5*s10 - 1/6*p3*p4^2*s10 - \
1/12*p1*p2*p5*s10 + 1/2*p1*p2*p4^2*s10 - 1/36*p1^3*p5*s10 - 1/9*p1^3*p4^2*s10 \
+ 1/2*p2*p6*s11 - 1/6*p2*p4*p5*s11 - 1/6*p1^2*p6*s11 + 13/18*p1^2*p4*p5*s11 - \
1/9*p1^2*p4^3*s11 + 2/3*p1*p6*s12 - 5/18*p1*p4*p5*s12 + 1/18*p1*p4^3*s12 - \
1/12*p2*p5*s13 + 1/4*p2*p4^2*s13 + 5/36*p1^2*p5*s13 + 5/36*p1^2*p4^2*s13 - \
1/6*p1*p5*s16 + 1/3*p1*p4^2*s16 - p1*p4*s17 - 11/36*p1*p2*p5^2*p7*s1 - \
1/6*p1*p2*p4*p6*p7*s1 + 1/18*p1*p2*p4^2*p5*p7*s1 + 1/9*p1*p2*p4^4*p7*s1 + \
1/9*p1^3*p5^2*p7*s1 + 1/6*p1^3*p4*p6*p7*s1 + 1/36*p1^3*p4^2*p5*p7*s1 - \
1/6*p2*p6*p7*s2 + 1/12*p2*p4*p5*p7*s2 - 1/12*p2*p4^3*p7*s2 - \
1/6*p1^2*p6*p7*s2 - 11/36*p1^2*p4*p5*p7*s2 - 5/36*p1^2*p4^3*p7*s2 + \
1/6*p2*p5*p7*s3 + 1/3*p1*p4*p5*p7*s4 - 1/6*p1*p4^3*p7*s4 + 2/9*p1*p5*p7*s5 + \
2/9*p1*p4^2*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664081728*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f44c96d1-5b58-410c-98b3-69af9d66899a"],

Cell[BoxData["\<\"s4*s16 = 2*p3*p6*s7 - 13/6*p3*p4*p5*s7 + 1/2*p3*p4^3*s7 - \
5/6*p1*p2*p6*s7 + 7/6*p1*p2*p4*p5*s7 - 13/36*p1*p2*p4^3*s7 - 7/18*p1^3*p6*s7 \
- 25/27*p1^3*p4*p5*s7 + 1/12*p1^3*p4^3*s7 + 7/18*p2^2*p4^2*s8 + \
5/6*p1*p3*p5*s8 - 19/18*p1*p3*p4^2*s8 - 8/9*p1^2*p2*p5*s8 - \
19/108*p1^2*p2*p4^2*s8 + 1/18*p1^4*p5*s8 - 1/12*p1^4*p4^2*s8 - p2*p6*s9 + \
5/8*p2*p4*p5*s9 - 7/72*p2*p4^3*s9 + 5/3*p1^2*p6*s9 - 29/72*p1^2*p4*p5*s9 + \
29/216*p1^2*p4^3*s9 - 5/8*p2^2*p4*s10 + 2*p1*p3*p4*s10 - 2/3*p1^2*p2*p4*s10 + \
47/216*p1^4*p4*s10 + 3/2*p3*p5*s11 - 1/2*p3*p4^2*s11 - 7/6*p1*p2*p5*s11 + \
11/9*p1*p2*p4^2*s11 + 10/9*p1^3*p5*s11 - 19/54*p1^3*p4^2*s11 - \
7/18*p2*p4^2*s12 + 8/9*p1^2*p5*s12 + 29/54*p1^2*p4^2*s12 + 4/3*p3*p4*s13 - \
7/6*p1*p2*p4*s13 + 47/54*p1^3*p4*s13 - 2/3*p1*p5*s14 - 1/3*p1*p4^2*s14 - \
2*p3*s15 + 11/6*p1*p2*s15 - 5/6*p1^3*s15 + 5/12*p2*p4*s16 + 17/36*p1^2*p4*s16 \
+ 3/2*p2*s17 - 11/6*p1^2*s17 - 4/3*p1*p4*s18 + 1/12*p2^2*p6*p7*s1 + \
7/18*p2^2*p4*p5*p7*s1 - 17/72*p2^2*p4^3*p7*s1 - 1/3*p1*p3*p6*p7*s1 - \
1/9*p1*p3*p4*p5*p7*s1 + 4/27*p1*p3*p4^3*p7*s1 - 1/9*p1^2*p2*p6*p7*s1 - \
169/216*p1^2*p2*p4*p5*p7*s1 + 29/72*p1^2*p2*p4^3*p7*s1 + 7/108*p1^4*p6*p7*s1 \
+ 35/72*p1^4*p4*p5*p7*s1 + 1/6*p3*p5*p7*s2 - 1/2*p3*p4^2*p7*s2 + \
1/9*p1*p2*p5*p7*s2 + 7/18*p1*p2*p4^2*p7*s2 - 1/2*p1^3*p5*p7*s2 - \
8/9*p1^3*p4^2*p7*s2 + 1/3*p3*p4*p7*s3 + 1/36*p1*p2*p4*p7*s3 - \
7/108*p1^3*p4*p7*s3 - 1/4*p2*p5*p7*s4 + 1/6*p2*p4^2*p7*s4 + \
19/36*p1^2*p5*p7*s4 - 4/27*p1^2*p4^2*p7*s4 - 7/18*p2*p4*p7*s5 + \
61/54*p1^2*p4*p7*s5 - 1/9*p1*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640828342`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"03b3eb8f-6690-4169-a0c2-e7c3a4de16a1"],

Cell[BoxData["\<\"s4*s17 = 1/12*p3*p5^2*s7 - 1/9*p3*p4^2*p5*s7 + \
1/36*p3*p4^4*s7 - 5/36*p1*p2*p5^2*s7 + 4/9*p1*p2*p4^2*p5*s7 - \
5/36*p1*p2*p4^4*s7 + 2/9*p1^3*p5^2*s7 - 2/9*p1^3*p4*p6*s7 - \
13/54*p1^3*p4^2*p5*s7 + 1/12*p2^2*p6*s8 - 5/36*p2^2*p4*p5*s8 + \
2/9*p2^2*p4^3*s8 - 2/9*p1*p3*p4^3*s8 - 1/9*p1^2*p2*p6*s8 + \
4/9*p1^2*p2*p4*p5*s8 - 13/54*p1^2*p2*p4^3*s8 + 1/36*p1^4*p6*s8 - \
5/36*p1^4*p4*p5*s8 - 1/6*p2*p4*p6*s9 - 1/36*p2*p4^2*p5*s9 + 1/36*p2*p4^4*s9 - \
1/4*p1^2*p5^2*s9 + 11/18*p1^2*p4*p6*s9 - 7/36*p1^2*p4^2*p5*s9 + \
2/27*p1^2*p4^4*s9 - 1/4*p2^2*p4^2*s10 - 1/6*p1*p3*p5*s10 + \
11/18*p1*p3*p4^2*s10 - 1/36*p1^2*p2*p5*s10 - 7/36*p1^2*p2*p4^2*s10 + \
1/36*p1^4*p5*s10 + 2/27*p1^4*p4^2*s10 + p3*p6*s11 - 1/2*p3*p4*p5*s11 + \
1/18*p3*p4^3*s11 - 1/2*p1*p2*p6*s11 - 7/9*p1*p2*p4*p5*s11 + \
1/2*p1*p2*p4^3*s11 + 1/18*p1^3*p6*s11 + 1/2*p1^3*p4*p5*s11 - \
4/27*p1^3*p4^3*s11 - 1/6*p2*p6*s12 + 5/36*p2*p4*p5*s12 - 5/36*p2*p4^3*s12 + \
5/18*p1^2*p6*s12 - 19/36*p1^2*p4*p5*s12 + 41/108*p1^2*p4^3*s12 - \
1/6*p3*p5*s13 + 5/18*p3*p4^2*s13 + 5/36*p1*p2*p5*s13 - 19/36*p1*p2*p4^2*s13 - \
5/36*p1^3*p5*s13 + 41/108*p1^3*p4^2*s13 - 1/3*p1*p6*s14 + 2/3*p1*p4*p5*s14 - \
1/3*p1*p4^3*s14 - 1/3*p3*p4*s15 + 2/3*p1*p2*p4*s15 - 1/3*p1^3*p4*s15 + \
1/12*p2*p5*s16 - 1/12*p2*p4^2*s16 - 1/12*p1^2*p5*s16 + 7/36*p1^2*p4^2*s16 + \
p2*p4*s17 - 2/3*p1^2*p4*s17 + p1*p5*s18 - 2/3*p1*p4^2*s18 + \
1/36*p2^2*p5^2*p7*s1 - 1/12*p2^2*p4*p6*p7*s1 + 1/4*p2^2*p4^2*p5*p7*s1 - \
1/9*p2^2*p4^4*p7*s1 - 1/12*p1*p3*p5^2*p7*s1 + 1/9*p1*p3*p4*p6*p7*s1 - \
1/9*p1*p3*p4^2*p5*p7*s1 + 5/108*p1*p3*p4^4*p7*s1 + 1/4*p1^2*p2*p5^2*p7*s1 - \
1/9*p1^2*p2*p4*p6*p7*s1 - 49/108*p1^2*p2*p4^2*p5*p7*s1 + \
1/6*p1^2*p2*p4^4*p7*s1 - 1/9*p1^4*p5^2*p7*s1 + 5/108*p1^4*p4*p6*p7*s1 + \
1/6*p1^4*p4^2*p5*p7*s1 - 1/3*p3*p6*p7*s2 + 1/3*p3*p4*p5*p7*s2 - \
1/9*p3*p4^3*p7*s2 + 1/3*p1*p2*p6*p7*s2 - 1/3*p1*p2*p4*p5*p7*s2 + \
2/9*p1*p2*p4^3*p7*s2 - 1/9*p1^3*p6*p7*s2 + 2/9*p1^3*p4*p5*p7*s2 - \
1/3*p1^3*p4^3*p7*s2 + 1/6*p3*p5*p7*s3 - 1/18*p3*p4^2*p7*s3 - \
1/4*p1*p2*p5*p7*s3 + 5/36*p1*p2*p4^2*p7*s3 + 1/12*p1^3*p5*p7*s3 - \
5/108*p1^3*p4^2*p7*s3 + 1/6*p2*p6*p7*s4 - 1/4*p2*p4*p5*p7*s4 + \
1/12*p2*p4^3*p7*s4 - 1/18*p1^2*p6*p7*s4 + 5/36*p1^2*p4*p5*p7*s4 - \
5/108*p1^2*p4^3*p7*s4 - 1/36*p2*p5*p7*s5 - 5/36*p2*p4^2*p7*s5 - \
5/36*p1^2*p5*p7*s5 + 25/108*p1^2*p4^2*p7*s5 + 1/9*p1*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664084074*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4d7276ff-92d5-4672-9870-47f4059bf4a3"],

Cell[BoxData["\<\"s4*s18 = - 1/36*p2^2*p4*p5*s7 + 1/36*p2^2*p4^3*s7 + \
2/9*p1*p3*p4*p5*s7 + 1/18*p1^2*p2*p6*s7 + 7/108*p1^2*p2*p4*p5*s7 - \
1/12*p1^2*p2*p4^3*s7 - 1/6*p1^4*p6*s7 - 1/6*p1^4*p4*p5*s7 + \
5/18*p2*p3*p4^2*s8 - 1/36*p1*p2^2*p5*s8 - 1/54*p1*p2^2*p4^2*s8 - \
1/6*p1^2*p3*p4^2*s8 + 1/9*p1^3*p2*p5*s8 - 1/6*p1^3*p2*p4^2*s8 - \
1/12*p1^5*p5*s8 - 1/3*p3*p4*p5*s9 + 1/9*p3*p4^3*s9 - 1/6*p1*p2*p6*s9 + \
7/36*p1*p2*p4*p5*s9 - 7/108*p1*p2*p4^3*s9 + 1/2*p1^3*p6*s9 - \
1/4*p1^3*p4*p5*s9 + 1/12*p1^3*p4^3*s9 - 1/2*p2*p3*p4*s10 + \
7/36*p1*p2^2*p4*s10 + 11/18*p1^2*p3*p4*s10 - 17/54*p1^3*p2*p4*s10 + \
1/12*p1^5*p4*s10 + 1/6*p2^2*p5*s11 - 5/18*p2^2*p4^2*s11 + 1/3*p1*p3*p5*s11 - \
2/9*p1*p3*p4^2*s11 - 7/9*p1^2*p2*p5*s11 + 17/27*p1^2*p2*p4^2*s11 + \
1/2*p1^4*p5*s11 - 1/6*p1^4*p4^2*s11 - 2/9*p3*p4^2*s12 + 1/36*p1*p2*p5*s12 - \
1/108*p1*p2*p4^2*s12 - 1/12*p1^3*p5*s12 + 1/4*p1^3*p4^2*s12 + \
1/36*p2^2*p4*s13 - 2/9*p1*p3*p4*s13 - 5/54*p1^2*p2*p4*s13 + 1/4*p1^4*p4*s13 - \
1/12*p2*p5*s14 + 1/12*p2*p4^2*s14 + 1/4*p1^2*p5*s14 - 1/4*p1^2*p4^2*s14 - \
1/12*p2^2*s15 + 1/3*p1^2*p2*s15 - 1/4*p1^4*s15 - 1/18*p1*p2*p4*s16 + \
1/6*p1^3*p4*s16 + p3*s17 - 1/6*p1*p2*s17 - 1/2*p1^3*s17 + 5/6*p2*p4*s18 - \
1/2*p1^2*p4*s18 + 1/4*p2*p3*p4*p5*p7*s1 - 13/108*p2*p3*p4^3*p7*s1 + \
1/36*p1*p2^2*p6*p7*s1 - 1/27*p1*p2^2*p4*p5*p7*s1 - 7/36*p1^2*p3*p4*p5*p7*s1 + \
1/36*p1^2*p3*p4^3*p7*s1 - 5/54*p1^3*p2*p6*p7*s1 - 1/9*p1^3*p2*p4*p5*p7*s1 + \
1/9*p1^3*p2*p4^3*p7*s1 + 1/36*p1^5*p6*p7*s1 + 1/9*p1^5*p4*p5*p7*s1 + \
1/18*p2^2*p5*p7*s2 + 2/9*p1*p3*p4^2*p7*s2 - 1/6*p1^2*p2*p5*p7*s2 - \
2/9*p1^4*p4^2*p7*s2 - 1/36*p2^2*p4*p7*s3 + 5/54*p1^2*p2*p4*p7*s3 - \
1/36*p1^4*p4*p7*s3 - 1/36*p1*p2*p5*p7*s4 + 1/108*p1*p2*p4^2*p7*s4 + \
1/12*p1^3*p5*p7*s4 - 1/36*p1^3*p4^2*p7*s4 - 2/9*p3*p4*p7*s5 + \
1/27*p1*p2*p4*p7*s5 + 1/9*p1^3*p4*p7*s5 - 1/18*p2*p7*s6 + \
1/6*p1^2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664085581*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9191fc60-95d4-47f8-a33a-1833c3e7c4de"],

Cell[BoxData["\<\"s5*s7 = 1/2*p2*p5*s7 - 1/2*p2*p4^2*s7 - 7/6*p1^2*p5*s7 - \
p3*p4*s8 - 1/6*p1*p2*p4*s8 + 5/4*p1*p5*s9 - 1/12*p1*p4^2*s9 + 3*p3*s10 - \
9/4*p1*p2*s10 + 5/12*p1^3*s10 + 2*p2*p4*s11 - 1/3*p1^2*p4*s11 + 5/3*p1*p4*s12 \
+ 1/2*p2*s13 + 1/6*p1^2*s13 - p4*s14 + 1/2*p1*s16 - 3*s18 - 1/2*p3*p5*p7*s1 + \
1/6*p3*p4^2*p7*s1 - 1/2*p1*p2*p5*p7*s1 + 5/12*p1*p2*p4^2*p7*s1 + \
5/12*p1^3*p5*p7*s1 - 1/2*p2*p4*p7*s2 - 5/6*p1^2*p4*p7*s2 + 1/2*p2*p7*s3 - \
1/3*p1^2*p7*s3 + 1/6*p1*p4*p7*s4 + p1*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664086959*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e1a6ce4e-55f2-4f30-bdd4-9e8476deef3f"],

Cell[BoxData["\<\"s5*s8 = - p1*p6*s7 - 1/6*p1*p4*p5*s7 + 1/2*p2*p5*s8 - \
7/6*p2*p4^2*s8 - 1/2*p1^2*p5*s8 + 3*p6*s9 - 9/4*p4*p5*s9 + 5/12*p4^3*s9 + \
5/4*p2*p4*s10 - 1/12*p1^2*p4*s10 + 2*p1*p5*s11 - 1/3*p1*p4^2*s11 + 1/2*p5*s12 \
+ 1/6*p4^2*s12 + 5/3*p1*p4*s13 - p1*s15 + 1/2*p4*s16 - 3*s17 - \
1/2*p2*p6*p7*s1 - 1/2*p2*p4*p5*p7*s1 + 5/12*p2*p4^3*p7*s1 + 1/6*p1^2*p6*p7*s1 \
+ 5/12*p1^2*p4*p5*p7*s1 - 1/2*p1*p5*p7*s2 - 5/6*p1*p4^2*p7*s2 + \
1/6*p1*p4*p7*s3 + 1/2*p5*p7*s4 - 1/3*p4^2*p7*s4 + p4*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664087762*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e85a1539-f99d-4106-9d16-2506d96f5ad9"],

Cell[BoxData["\<\"s5*s9 = - 1/2*p3*p5*s7 + 1/6*p3*p4^2*s7 + 1/2*p1*p2*p5*s7 - \
5/12*p1*p2*p4^2*s7 - 7/9*p1^3*p5*s7 + 1/12*p1^3*p4^2*s7 - 1/6*p2^2*p4*s8 - \
p1*p3*p4*s8 + 11/36*p1^2*p2*p4*s8 - 1/12*p1^4*p4*s8 + 5/8*p2*p5*s9 - \
5/24*p2*p4^2*s9 + 5/8*p1^2*p5*s9 - 7/72*p1^2*p4^2*s9 + 3/8*p2^2*s10 + \
2*p1*p3*s10 - 7/4*p1^2*p2*s10 + 23/72*p1^4*s10 + 4/3*p1*p2*p4*s11 - \
2/9*p1^3*p4*s11 + 1/6*p2*p4*s12 + 11/18*p1^2*p4*s12 + p3*s13 - 1/2*p1*p2*s13 \
+ 5/18*p1^3*s13 - 1/4*p2*s16 + 5/12*p1^2*s16 - 2*p1*s18 - 1/3*p2^2*p5*p7*s1 + \
1/8*p2^2*p4^2*p7*s1 - 1/6*p1*p3*p5*p7*s1 + 1/6*p1*p3*p4^2*p7*s1 - \
17/72*p1^2*p2*p5*p7*s1 + 13/72*p1^2*p2*p4^2*p7*s1 + 19/72*p1^4*p5*p7*s1 - \
1/3*p3*p4*p7*s2 - 1/3*p1*p2*p4*p7*s2 - 4/9*p1^3*p4*p7*s2 + 5/12*p1*p2*p7*s3 - \
1/4*p1^3*p7*s3 + 1/12*p2*p4*p7*s4 + 1/12*p1^2*p4*p7*s4 + 1/3*p2*p7*s5 + \
4/9*p1^2*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664088602*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fc176d8c-4f88-4ca3-b485-c1626b0523b6"],

Cell[BoxData["\<\"s5*s10 = - 1/6*p1*p5^2*s7 - p1*p4*p6*s7 + \
11/36*p1*p4^2*p5*s7 - 1/12*p1*p4^4*s7 - 1/2*p2*p6*s8 + 1/2*p2*p4*p5*s8 - \
7/9*p2*p4^3*s8 + 1/6*p1^2*p6*s8 - 5/12*p1^2*p4*p5*s8 + 1/12*p1^2*p4^3*s8 + \
3/8*p5^2*s9 + 2*p4*p6*s9 - 7/4*p4^2*p5*s9 + 23/72*p4^4*s9 + 5/8*p2*p5*s10 + \
5/8*p2*p4^2*s10 - 5/24*p1^2*p5*s10 - 7/72*p1^2*p4^2*s10 + 4/3*p1*p4*p5*s11 - \
2/9*p1*p4^3*s11 + p6*s12 - 1/2*p4*p5*s12 + 5/18*p4^3*s12 + 1/6*p1*p5*s13 + \
11/18*p1*p4^2*s13 - 1/4*p5*s16 + 5/12*p4^2*s16 - 2*p4*s17 - 1/3*p2*p5^2*p7*s1 \
- 1/6*p2*p4*p6*p7*s1 - 17/72*p2*p4^2*p5*p7*s1 + 19/72*p2*p4^4*p7*s1 + \
1/8*p1^2*p5^2*p7*s1 + 1/6*p1^2*p4*p6*p7*s1 + 13/72*p1^2*p4^2*p5*p7*s1 - \
1/3*p1*p6*p7*s2 - 1/3*p1*p4*p5*p7*s2 - 4/9*p1*p4^3*p7*s2 + 1/12*p1*p5*p7*s3 + \
1/12*p1*p4^2*p7*s3 + 5/12*p4*p5*p7*s4 - 1/4*p4^3*p7*s4 + 1/3*p5*p7*s5 + \
4/9*p4^2*p7*s5\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202366408958*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d53df794-ca8c-4c04-8f75-1a33cfdd21ba"],

Cell[BoxData["\<\"s5*s11 = 1/6*p2*p4*p5*s7 - 1/6*p2*p4^3*s7 - 1/3*p1^2*p6*s7 \
- 5/9*p1^2*p4*p5*s7 - 1/3*p3*p4^2*s8 + 1/6*p1*p2*p5*s8 - 5/9*p1*p2*p4^2*s8 - \
1/6*p1^3*p5*s8 + p1*p6*s9 - 1/6*p1*p4*p5*s9 + 1/18*p1*p4^3*s9 + p3*p4*s10 - \
1/6*p1*p2*p4*s10 + 1/18*p1^3*p4*s10 + 2/3*p2*p4^2*s11 + 2/3*p1^2*p5*s11 - \
1/9*p1^2*p4^2*s11 - 1/6*p1*p5*s12 + 13/18*p1*p4^2*s12 - 1/6*p2*p4*s13 + \
13/18*p1^2*p4*s13 + 1/2*p5*s14 - 1/2*p4^2*s14 + 1/2*p2*s15 - 1/2*p1^2*s15 + \
1/3*p1*p4*s16 - p1*s17 - p4*s18 - 1/6*p3*p4*p5*p7*s1 + 1/18*p3*p4^3*p7*s1 - \
1/6*p1*p2*p6*p7*s1 - 4/9*p1*p2*p4*p5*p7*s1 + 1/3*p1*p2*p4^3*p7*s1 + \
1/18*p1^3*p6*p7*s1 + 1/3*p1^3*p4*p5*p7*s1 - 1/3*p2*p5*p7*s2 - \
2/3*p1^2*p4^2*p7*s2 + 1/6*p2*p4*p7*s3 - 1/18*p1^2*p4*p7*s3 + 1/6*p1*p5*p7*s4 \
- 1/18*p1*p4^2*p7*s4 + 4/9*p1*p4*p7*s5 + 1/3*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664090604*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"28674617-e122-4028-a586-cb4833ec9ac1"],

Cell[BoxData["\<\"s5*s12 = 1/2*p3*p4*p5*s7 - 1/6*p3*p4^3*s7 - \
5/4*p1*p2*p4*p5*s7 - 1/12*p1*p2*p4^3*s7 - 23/36*p1^3*p4*p5*s7 - \
1/12*p1^3*p4^3*s7 + 1/4*p2^2*p5*s8 - 13/12*p2^2*p4^2*s8 + 1/2*p1*p3*p5*s8 - \
1/2*p1*p3*p4^2*s8 - p1^2*p2*p5*s8 - 2/9*p1^2*p2*p4^2*s8 + 1/4*p1^4*p5*s8 + \
1/12*p1^4*p4^2*s8 + 3/2*p2*p6*s9 - 3/4*p2*p4*p5*s9 + 1/12*p2*p4^3*s9 - \
1/2*p1^2*p6*s9 + 3/2*p1^2*p4*p5*s9 - 1/9*p1^2*p4^3*s9 + 5/4*p2^2*p4*s10 + \
2*p1*p3*p4*s10 - 7/4*p1^2*p2*p4*s10 + 2/9*p1^4*p4*s10 - 3/2*p3*p5*s11 + \
1/2*p3*p4^2*s11 + 7/2*p1*p2*p5*s11 + 7/6*p1*p2*p4^2*s11 - p1^3*p5*s11 - \
1/9*p1^3*p4^2*s11 + 3/4*p2*p5*s12 + 1/12*p2*p4^2*s12 - 1/4*p1^2*p5*s12 + \
47/36*p1^2*p4^2*s12 - 2*p3*p4*s13 + 7/2*p1*p2*p4*s13 - 11/18*p1^3*p4*s13 - \
p1*p4^2*s14 + 3*p3*s15 - 4*p1*p2*s15 + p1^3*s15 + 1/2*p2*p4*s16 + \
1/3*p1^2*p4*s16 - 3*p2*s17 + p1^2*s17 - 3*p1*p4*s18 - 11/12*p2^2*p4*p5*p7*s1 \
+ 1/2*p2^2*p4^3*p7*s1 - 1/2*p1*p3*p4*p5*p7*s1 + 1/18*p1*p3*p4^3*p7*s1 - \
1/6*p1^2*p2*p6*p7*s1 + 5/9*p1^2*p2*p4*p5*p7*s1 + 1/4*p1^2*p2*p4^3*p7*s1 + \
1/18*p1^4*p6*p7*s1 + 1/6*p1^4*p4*p5*p7*s1 - 1/2*p3*p5*p7*s2 + \
1/2*p3*p4^2*p7*s2 - 1/12*p1*p2*p5*p7*s2 - 19/12*p1*p2*p4^2*p7*s2 + \
1/12*p1^3*p5*p7*s2 - 5/12*p1^3*p4^2*p7*s2 + 2/3*p1*p2*p4*p7*s3 - \
7/18*p1^3*p4*p7*s3 + 1/2*p2*p5*p7*s4 - 1/3*p2*p4^2*p7*s4 - 1/6*p1^2*p5*p7*s4 \
+ 5/18*p1^2*p4^2*p7*s4 + 2/3*p2*p4*p7*s5 + 4/9*p1^2*p4*p7*s5 + 1/3*p1*p7*s6\"\
\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664091579*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"192f96eb-9ff2-438d-a963-57d3d63b604b"],

Cell[BoxData["\<\"s5*s13 = 1/4*p2*p5^2*s7 + 1/2*p2*p4*p6*s7 - p2*p4^2*p5*s7 + \
1/4*p2*p4^4*s7 - 13/12*p1^2*p5^2*s7 - 1/2*p1^2*p4*p6*s7 - 2/9*p1^2*p4^2*p5*s7 \
+ 1/12*p1^2*p4^4*s7 + 1/2*p1*p2*p6*s8 - 5/4*p1*p2*p4*p5*s8 - \
23/36*p1*p2*p4^3*s8 - 1/6*p1^3*p6*s8 - 1/12*p1^3*p4*p5*s8 - 1/12*p1^3*p4^3*s8 \
+ 5/4*p1*p5^2*s9 + 2*p1*p4*p6*s9 - 7/4*p1*p4^2*p5*s9 + 2/9*p1*p4^4*s9 + \
3/2*p3*p5*s10 - 1/2*p3*p4^2*s10 - 3/4*p1*p2*p5*s10 + 3/2*p1*p2*p4^2*s10 + \
1/12*p1^3*p5*s10 - 1/9*p1^3*p4^2*s10 - 3/2*p2*p6*s11 + 7/2*p2*p4*p5*s11 - \
p2*p4^3*s11 + 1/2*p1^2*p6*s11 + 7/6*p1^2*p4*p5*s11 - 1/9*p1^2*p4^3*s11 - \
2*p1*p6*s12 + 7/2*p1*p4*p5*s12 - 11/18*p1*p4^3*s12 + 3/4*p2*p5*s13 - \
1/4*p2*p4^2*s13 + 1/12*p1^2*p5*s13 + 47/36*p1^2*p4^2*s13 + 3*p6*s14 - \
4*p4*p5*s14 + p4^3*s14 - p1^2*p4*s15 + 1/2*p1*p5*s16 + 1/3*p1*p4^2*s16 - \
3*p1*p4*s17 - 3*p5*s18 + p4^2*s18 - 1/6*p3*p4^2*p5*p7*s1 + 1/18*p3*p4^4*p7*s1 \
- 11/12*p1*p2*p5^2*p7*s1 - 1/2*p1*p2*p4*p6*p7*s1 + 5/9*p1*p2*p4^2*p5*p7*s1 + \
1/6*p1*p2*p4^4*p7*s1 + 1/2*p1^3*p5^2*p7*s1 + 1/18*p1^3*p4*p6*p7*s1 + \
1/4*p1^3*p4^2*p5*p7*s1 - 1/2*p2*p6*p7*s2 - 1/12*p2*p4*p5*p7*s2 + \
1/12*p2*p4^3*p7*s2 + 1/2*p1^2*p6*p7*s2 - 19/12*p1^2*p4*p5*p7*s2 - \
5/12*p1^2*p4^3*p7*s2 + 1/2*p2*p5*p7*s3 - 1/6*p2*p4^2*p7*s3 - \
1/3*p1^2*p5*p7*s3 + 5/18*p1^2*p4^2*p7*s3 + 2/3*p1*p4*p5*p7*s4 - \
7/18*p1*p4^3*p7*s4 + 2/3*p1*p5*p7*s5 + 4/9*p1*p4^2*p7*s5 + \
1/3*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236640927763`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2de52d3d-5e0f-4642-ab1f-274d54d47c69"],

Cell[BoxData["\<\"s5*s14 = - 1/4*p2^2*p6*s7 + 1/3*p2^2*p4*p5*s7 - \
1/12*p2^2*p4^3*s7 - p1*p3*p6*s7 - 1/6*p1*p3*p4*p5*s7 + 7/6*p1^2*p2*p6*s7 - \
13/18*p1^2*p2*p4*p5*s7 - 1/12*p1^2*p2*p4^3*s7 - 1/4*p1^4*p6*s7 - \
4/9*p1^4*p4*p5*s7 + 1/4*p2*p3*p5*s8 - 13/12*p2*p3*p4^2*s8 + \
5/18*p1*p2^2*p4^2*s8 - 1/12*p1^2*p3*p5*s8 - 7/12*p1^2*p3*p4^2*s8 - \
1/4*p1^3*p2*p5*s8 - 1/9*p1^3*p2*p4^2*s8 + 1/12*p1^5*p5*s8 + 3*p3*p6*s9 - \
9/4*p3*p4*p5*s9 + 5/12*p3*p4^3*s9 - 2*p1*p2*p6*s9 + 17/8*p1*p2*p4*p5*s9 - \
35/72*p1*p2*p4^3*s9 + 1/3*p1^3*p6*s9 + 3/8*p1^3*p4*p5*s9 - 1/72*p1^3*p4^3*s9 \
+ 5/4*p2*p3*p4*s10 - 5/24*p1*p2^2*p4*s10 + 5/4*p1^2*p3*p4*s10 - \
17/18*p1^3*p2*p4*s10 + 11/72*p1^5*p4*s10 - 1/4*p2^2*p5*s11 + \
1/12*p2^2*p4^2*s11 + p1*p3*p5*s11 + 1/2*p1^2*p2*p5*s11 + \
19/18*p1^2*p2*p4^2*s11 - 1/4*p1^4*p5*s11 - 5/36*p1^4*p4^2*s11 + \
1/3*p3*p4^2*s12 + 1/18*p1*p2*p4^2*s12 + 11/18*p1^3*p4^2*s12 - 1/3*p2^2*p4*s13 \
+ 2/3*p1*p3*p4*s13 + 13/18*p1^2*p2*p4*s13 - 1/18*p1^4*p4*s13 + 3/4*p2*p5*s14 \
- 1/4*p2*p4^2*s14 - 1/4*p1^2*p5*s14 - 1/4*p1^2*p4^2*s14 + 1/2*p2^2*s15 + \
p1*p3*s15 - 2*p1^2*p2*s15 + 1/2*p1^4*s15 + 1/2*p3*p4*s16 - 5/12*p1*p2*p4*s16 \
+ 5/12*p1^3*p4*s16 - 3*p3*s17 + p1*p2*s17 - 2*p1^2*p4*s18 - \
1/2*p2*p3*p6*p7*s1 - 5/12*p2*p3*p4*p5*p7*s1 + 7/18*p2*p3*p4^3*p7*s1 + \
7/12*p1*p2^2*p6*p7*s1 - 19/36*p1*p2^2*p4*p5*p7*s1 + 1/24*p1*p2^2*p4^3*p7*s1 + \
1/6*p1^2*p3*p6*p7*s1 + 1/6*p1^2*p3*p4*p5*p7*s1 + 1/12*p1^2*p3*p4^3*p7*s1 - \
4/9*p1^3*p2*p6*p7*s1 + 1/72*p1^3*p2*p4*p5*p7*s1 + 13/72*p1^3*p2*p4^3*p7*s1 + \
1/12*p1^5*p6*p7*s1 + 13/72*p1^5*p4*p5*p7*s1 - 1/3*p2^2*p5*p7*s2 + \
1/6*p2^2*p4^2*p7*s2 - 2/3*p1*p3*p5*p7*s2 - 2/3*p1*p3*p4^2*p7*s2 + \
7/12*p1^2*p2*p5*p7*s2 - 5/12*p1^2*p2*p4^2*p7*s2 - 1/12*p1^4*p5*p7*s2 - \
13/36*p1^4*p4^2*p7*s2 + 1/6*p1*p3*p4*p7*s3 + 13/36*p1^2*p2*p4*p7*s3 - \
1/4*p1^4*p4*p7*s3 + 1/2*p3*p5*p7*s4 - 1/3*p3*p4^2*p7*s4 - 1/6*p1*p2*p5*p7*s4 \
+ 7/36*p1*p2*p4^2*p7*s4 + 1/12*p1^3*p4^2*p7*s4 + 2/3*p3*p4*p7*s5 - \
2/9*p1*p2*p4*p7*s5 + 4/9*p1^3*p4*p7*s5 + 1/3*p2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664093953*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6d5a4afc-616c-4193-aebd-0f7a8edcd92d"],

Cell[BoxData["\<\"s5*s15 = 1/4*p2*p5*p6*s7 - 1/12*p2*p4^2*p6*s7 - \
1/4*p2*p4^3*p5*s7 + 1/12*p2*p4^5*s7 - 13/12*p1^2*p5*p6*s7 + \
5/18*p1^2*p4*p5^2*s7 - 7/12*p1^2*p4^2*p6*s7 - 1/9*p1^2*p4^3*p5*s7 - \
1/4*p3*p5^2*s8 - p3*p4*p6*s8 + 7/6*p3*p4^2*p5*s8 - 1/4*p3*p4^4*s8 + \
1/3*p1*p2*p5^2*s8 - 1/6*p1*p2*p4*p6*s8 - 13/18*p1*p2*p4^2*p5*s8 - \
4/9*p1*p2*p4^4*s8 - 1/12*p1^3*p5^2*s8 - 1/12*p1^3*p4^2*p5*s8 + \
5/4*p1*p5*p6*s9 - 5/24*p1*p4*p5^2*s9 + 5/4*p1*p4^2*p6*s9 - \
17/18*p1*p4^3*p5*s9 + 11/72*p1*p4^5*s9 + 3*p3*p6*s10 - 2*p3*p4*p5*s10 + \
1/3*p3*p4^3*s10 - 9/4*p1*p2*p6*s10 + 17/8*p1*p2*p4*p5*s10 + \
3/8*p1*p2*p4^3*s10 + 5/12*p1^3*p6*s10 - 35/72*p1^3*p4*p5*s10 - \
1/72*p1^3*p4^3*s10 - 1/4*p2*p5^2*s11 + p2*p4*p6*s11 + 1/2*p2*p4^2*p5*s11 - \
1/4*p2*p4^4*s11 + 1/12*p1^2*p5^2*s11 + 19/18*p1^2*p4^2*p5*s11 - \
5/36*p1^2*p4^4*s11 - 1/3*p1*p5^2*s12 + 2/3*p1*p4*p6*s12 + \
13/18*p1*p4^2*p5*s12 - 1/18*p1*p4^4*s12 + 1/3*p1^2*p6*s13 + \
1/18*p1^2*p4*p5*s13 + 11/18*p1^2*p4^3*s13 + 1/2*p5^2*s14 + p4*p6*s14 - \
2*p4^2*p5*s14 + 1/2*p4^4*s14 + 3/4*p2*p5*s15 - 1/4*p2*p4^2*s15 - \
1/4*p1^2*p5*s15 - 1/4*p1^2*p4^2*s15 + 1/2*p1*p6*s16 - 5/12*p1*p4*p5*s16 + \
5/12*p1*p4^3*s16 - 2*p1*p4^2*s17 - 3*p6*s18 + p4*p5*s18 - 1/2*p3*p5*p6*p7*s1 \
+ 7/12*p3*p4*p5^2*p7*s1 + 1/6*p3*p4^2*p6*p7*s1 - 4/9*p3*p4^3*p5*p7*s1 + \
1/12*p3*p4^5*p7*s1 - 5/12*p1*p2*p5*p6*p7*s1 - 19/36*p1*p2*p4*p5^2*p7*s1 + \
1/6*p1*p2*p4^2*p6*p7*s1 + 1/72*p1*p2*p4^3*p5*p7*s1 + 13/72*p1*p2*p4^5*p7*s1 + \
7/18*p1^3*p5*p6*p7*s1 + 1/24*p1^3*p4*p5^2*p7*s1 + 1/12*p1^3*p4^2*p6*p7*s1 + \
13/72*p1^3*p4^3*p5*p7*s1 - 1/3*p2*p5^2*p7*s2 - 2/3*p2*p4*p6*p7*s2 + \
7/12*p2*p4^2*p5*p7*s2 - 1/12*p2*p4^4*p7*s2 + 1/6*p1^2*p5^2*p7*s2 - \
2/3*p1^2*p4*p6*p7*s2 - 5/12*p1^2*p4^2*p5*p7*s2 - 13/36*p1^2*p4^4*p7*s2 + \
1/2*p2*p6*p7*s3 - 1/6*p2*p4*p5*p7*s3 - 1/3*p1^2*p6*p7*s3 + \
7/36*p1^2*p4*p5*p7*s3 + 1/12*p1^2*p4^3*p7*s3 + 1/6*p1*p4*p6*p7*s4 + \
13/36*p1*p4^2*p5*p7*s4 - 1/4*p1*p4^4*p7*s4 + 2/3*p1*p6*p7*s5 - \
2/9*p1*p4*p5*p7*s5 + 4/9*p1*p4^3*p7*s5 + 1/3*p5*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664095368*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"472e4034-af48-403f-8e70-7954ecf60fbe"],

Cell[BoxData["\<\"s5*s16 = 1/4*p3*p5^2*s7 + 1/6*p3*p4^2*p5*s7 - \
1/12*p3*p4^4*s7 + 1/2*p1*p2*p4*p6*s7 - 83/36*p1*p2*p4^2*p5*s7 + \
13/36*p1*p2*p4^4*s7 - 37/36*p1^3*p5^2*s7 - 5/18*p1^3*p4*p6*s7 - \
23/108*p1^3*p4^2*p5*s7 + 1/4*p2^2*p6*s8 - 37/36*p2^2*p4^3*s8 + \
1/2*p1*p3*p4*p5*s8 - 5/18*p1*p3*p4^3*s8 + 1/6*p1^2*p2*p6*s8 - \
83/36*p1^2*p2*p4*p5*s8 - 23/108*p1^2*p2*p4^3*s8 - 1/12*p1^4*p6*s8 + \
13/36*p1^4*p4*p5*s8 + 2*p2*p4*p6*s9 - 5/4*p2*p4^2*p5*s9 + 7/36*p2*p4^4*s9 + \
5/4*p1^2*p5^2*s9 + 1/3*p1^2*p4*p6*s9 + 5/36*p1^2*p4^2*p5*s9 - \
1/27*p1^2*p4^4*s9 + 5/4*p2^2*p4^2*s10 + 2*p1*p3*p5*s10 + 1/3*p1*p3*p4^2*s10 - \
5/4*p1^2*p2*p5*s10 + 5/36*p1^2*p2*p4^2*s10 + 7/36*p1^4*p5*s10 - \
1/27*p1^4*p4^2*s10 - p3*p4*p5*s11 + 1/3*p3*p4^3*s11 - p1*p2*p6*s11 + \
20/3*p1*p2*p4*p5*s11 - 2/3*p1*p2*p4^3*s11 + 1/3*p1^3*p6*s11 - \
2/3*p1^3*p4*p5*s11 + 2/27*p1^3*p4^3*s11 + 1/2*p2*p6*s12 + 5/18*p2*p4^3*s12 - \
3/2*p1^2*p6*s12 + 55/18*p1^2*p4*p5*s12 - 4/27*p1^2*p4^3*s12 + 1/2*p3*p5*s13 - \
3/2*p3*p4^2*s13 + 55/18*p1*p2*p4^2*s13 + 5/18*p1^3*p5*s13 - \
4/27*p1^3*p4^2*s13 + 2*p1*p6*s14 - 10/3*p1*p4*p5*s14 + 1/3*p1*p4^3*s14 + \
2*p3*p4*s15 - 10/3*p1*p2*p4*s15 + 1/3*p1^3*p4*s15 + 1/4*p2*p5*s16 + \
5/12*p2*p4^2*s16 + 5/12*p1^2*p5*s16 + 13/36*p1^2*p4^2*s16 - 3*p2*p4*s17 - \
2/3*p1^2*p4*s17 - 3*p1*p5*s18 - 2/3*p1*p4^2*s18 - 1/6*p2^2*p4*p6*p7*s1 - \
7/9*p2^2*p4^2*p5*p7*s1 + 17/36*p2^2*p4^4*p7*s1 - 1/6*p1*p3*p5^2*p7*s1 - \
7/18*p1*p3*p4^2*p5*p7*s1 + 2/27*p1*p3*p4^4*p7*s1 - 7/9*p1^2*p2*p5^2*p7*s1 - \
7/18*p1^2*p2*p4*p6*p7*s1 + 79/54*p1^2*p2*p4^2*p5*p7*s1 + \
1/18*p1^2*p2*p4^4*p7*s1 + 17/36*p1^4*p5^2*p7*s1 + 2/27*p1^4*p4*p6*p7*s1 + \
1/18*p1^4*p4^2*p5*p7*s1 - 1/3*p3*p4*p5*p7*s2 + 1/3*p3*p4^3*p7*s2 - \
1/3*p1*p2*p6*p7*s2 - 4/9*p1*p2*p4*p5*p7*s2 - 23/18*p1*p2*p4^3*p7*s2 + \
1/3*p1^3*p6*p7*s2 - 23/18*p1^3*p4*p5*p7*s2 - 1/9*p1^3*p4^3*p7*s2 + \
1/2*p1*p2*p5*p7*s3 + 7/18*p1*p2*p4^2*p7*s3 - 1/3*p1^3*p5*p7*s3 - \
2/27*p1^3*p4^2*p7*s3 + 1/2*p2*p4*p5*p7*s4 - 1/3*p2*p4^3*p7*s4 + \
7/18*p1^2*p4*p5*p7*s4 - 2/27*p1^2*p4^3*p7*s4 + 7/9*p2*p4^2*p7*s5 + \
7/9*p1^2*p5*p7*s5 + 4/27*p1^2*p4^2*p7*s5 + 4/9*p1*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664096789*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"be779727-9f6f-40ec-9886-7dc043dff50f"],

Cell[BoxData["\<\"s5*s17 = - 1/6*p3*p4*p5^2*s7 + 2/9*p3*p4^3*p5*s7 - \
1/18*p3*p4^5*s7 - 1/6*p1*p2*p5*p6*s7 + 1/3*p1*p2*p4*p5^2*s7 - \
5/9*p1*p2*p4^3*p5*s7 + 1/18*p1*p2*p4^5*s7 - 1/18*p1^3*p5*p6*s7 - \
11/27*p1^3*p4*p5^2*s7 - 5/54*p1^3*p4^3*p5*s7 - 1/3*p2^2*p4*p6*s8 + \
5/18*p2^2*p4^2*p5*s8 - 5/18*p2^2*p4^4*s8 - 1/9*p1*p3*p4^2*p5*s8 + \
1/18*p1^2*p2*p5^2*s8 + 5/18*p1^2*p2*p4*p6*s8 - 17/27*p1^2*p2*p4^2*p5*s8 - \
5/54*p1^2*p2*p4^4*s8 - 1/18*p1^4*p5^2*s8 - 1/18*p1^4*p4*p6*s8 + \
1/18*p1^4*p4^2*p5*s8 + 1/4*p2*p5*p6*s9 + 1/4*p2*p4^2*p6*s9 - \
7/36*p2*p4^3*p5*s9 + 1/36*p2*p4^5*s9 + 1/4*p1^2*p5*p6*s9 + \
1/9*p1^2*p4*p5^2*s9 + 5/36*p1^2*p4^2*p6*s9 + 5/108*p1^2*p4^3*p5*s9 + \
1/108*p1^2*p4^5*s9 + 1/4*p2^2*p6*s10 + 1/4*p2^2*p4^3*s10 + \
2/3*p1*p3*p4*p5*s10 + 1/9*p1*p3*p4^3*s10 - 1/6*p1^2*p2*p6*s10 - \
1/3*p1^2*p2*p4*p5*s10 + 1/36*p1^4*p6*s10 + 2/27*p1^4*p4*p5*s10 + \
1/108*p1^4*p4^3*s10 + 1/4*p3*p5^2*s11 - 1/2*p3*p4^2*p5*s11 + 5/36*p3*p4^4*s11 \
- 1/3*p1*p2*p5^2*s11 + 55/36*p1*p2*p4^2*p5*s11 - 1/36*p1*p2*p4^4*s11 + \
11/36*p1^3*p5^2*s11 - 13/108*p1^3*p4^2*p5*s11 - 1/54*p1^3*p4^4*s11 + \
1/2*p2*p4*p6*s12 - 5/18*p2*p4^2*p5*s12 + 1/9*p2*p4^4*s12 - 1/18*p1^2*p5^2*s12 \
- 11/18*p1^2*p4*p6*s12 + 23/27*p1^2*p4^2*p5*s12 + 1/27*p1^2*p4^4*s12 + \
1/3*p3*p4*p5*s13 - 5/9*p3*p4^3*s13 + 1/6*p1*p2*p6*s13 - 1/3*p1*p2*p4*p5*s13 + \
2/3*p1*p2*p4^3*s13 - 1/18*p1^3*p6*s13 + 8/27*p1^3*p4*p5*s13 + \
1/27*p1^3*p4^3*s13 + 1/6*p1*p5^2*s14 + 2/3*p1*p4*p6*s14 - 5/6*p1*p4^2*p5*s14 \
+ 2/3*p3*p4^2*s15 + 1/6*p1*p2*p5*s15 - 2/3*p1*p2*p4^2*s15 - 1/6*p1^3*p5*s15 - \
1/6*p2*p4*p5*s16 + 1/6*p2*p4^3*s16 + 5/18*p1^2*p4*p5*s16 + 1/18*p1^2*p4^3*s16 \
+ 1/4*p2*p5*s17 - 3/4*p2*p4^2*s17 - 5/12*p1^2*p5*s17 - 1/12*p1^2*p4^2*s17 - \
2/3*p1*p4*p5*s18 - 1/3*p1*p4^3*s18 - 1/6*p2^2*p5*p6*p7*s1 - \
1/18*p2^2*p4*p5^2*p7*s1 + 1/4*p2^2*p4^2*p6*p7*s1 - 1/3*p2^2*p4^3*p5*p7*s1 + \
5/36*p2^2*p4^5*p7*s1 + 1/9*p1*p3*p4*p5^2*p7*s1 - 2/9*p1*p3*p4^2*p6*p7*s1 + \
1/54*p1*p3*p4^3*p5*p7*s1 - 1/54*p1*p3*p4^5*p7*s1 + 1/12*p1^2*p2*p5*p6*p7*s1 - \
23/54*p1^2*p2*p4*p5^2*p7*s1 - 1/36*p1^2*p2*p4^2*p6*p7*s1 + \
43/108*p1^2*p2*p4^3*p5*p7*s1 + 1/36*p1^2*p2*p4^5*p7*s1 - \
1/108*p1^4*p5*p6*p7*s1 + 2/9*p1^4*p4*p5^2*p7*s1 - 1/54*p1^4*p4^2*p6*p7*s1 + \
1/36*p1^4*p4^3*p5*p7*s1 + 2/3*p3*p4*p6*p7*s2 - 2/3*p3*p4^2*p5*p7*s2 + \
2/9*p3*p4^4*p7*s2 - 1/9*p1*p2*p5^2*p7*s2 - 5/6*p1*p2*p4*p6*p7*s2 + \
2/9*p1*p2*p4^2*p5*p7*s2 - 5/18*p1*p2*p4^4*p7*s2 + 5/18*p1^3*p4*p6*p7*s2 - \
4/9*p1^3*p4^2*p5*p7*s2 - 1/18*p1^3*p4^4*p7*s2 - 1/3*p3*p4*p5*p7*s3 + \
1/9*p3*p4^3*p7*s3 + 5/9*p1*p2*p4*p5*p7*s3 - 1/18*p1*p2*p4^3*p7*s3 - \
5/27*p1^3*p4*p5*p7*s3 + 1/54*p1^3*p4^3*p7*s3 - 1/3*p2*p4*p6*p7*s4 + \
1/2*p2*p4^2*p5*p7*s4 - 1/6*p2*p4^4*p7*s4 + 1/18*p1^2*p5^2*p7*s4 + \
1/9*p1^2*p4*p6*p7*s4 - 2/27*p1^2*p4^2*p5*p7*s4 + 1/54*p1^2*p4^4*p7*s4 + \
1/6*p2*p6*p7*s5 + 1/18*p2*p4*p5*p7*s5 + 1/9*p2*p4^3*p7*s5 - \
1/18*p1^2*p6*p7*s5 + 11/54*p1^2*p4*p5*p7*s5 - 1/27*p1^2*p4^3*p7*s5 + \
1/9*p1*p5*p7*s6 + 2/9*p1*p4^2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664098237*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f7d11b2d-ed1c-45eb-9e5b-da2757ff3a26"],

Cell[BoxData["\<\"s5*s18 = 1/18*p2^2*p4^2*p5*s7 - 1/18*p2^2*p4^4*s7 - \
1/3*p1*p3*p5^2*s7 + 5/18*p1*p3*p4^2*p5*s7 - 1/18*p1*p3*p4^4*s7 + \
5/18*p1^2*p2*p5^2*s7 - 1/9*p1^2*p2*p4*p6*s7 - 17/27*p1^2*p2*p4^2*p5*s7 + \
1/18*p1^2*p2*p4^4*s7 - 5/18*p1^4*p5^2*s7 - 5/54*p1^4*p4^2*p5*s7 - \
1/6*p2*p3*p4*p5*s8 - 1/18*p2*p3*p4^3*s8 - 1/6*p1*p2^2*p6*s8 + \
1/3*p1*p2^2*p4*p5*s8 - 11/27*p1*p2^2*p4^3*s8 + 2/9*p1^3*p2*p6*s8 - \
5/9*p1^3*p2*p4*p5*s8 - 5/54*p1^3*p2*p4^3*s8 - 1/18*p1^5*p6*s8 + \
1/18*p1^5*p4*p5*s8 + 1/4*p3*p5^2*s9 - 1/6*p3*p4^2*p5*s9 + 1/36*p3*p4^4*s9 + \
2/3*p1*p2*p4*p6*s9 - 1/3*p1*p2*p4^2*p5*s9 + 2/27*p1*p2*p4^4*s9 + \
1/4*p1^3*p5^2*s9 + 1/9*p1^3*p4*p6*s9 + 1/108*p1^3*p4^4*s9 + 1/4*p2*p3*p5*s10 \
+ 1/4*p2*p3*p4^2*s10 + 1/9*p1*p2^2*p4^2*s10 + 1/4*p1^2*p3*p5*s10 + \
5/36*p1^2*p3*p4^2*s10 - 7/36*p1^3*p2*p5*s10 + 5/108*p1^3*p2*p4^2*s10 + \
1/36*p1^5*p5*s10 + 1/108*p1^5*p4^2*s10 + 1/4*p2^2*p6*s11 - 1/3*p2^2*p4*p5*s11 \
+ 11/36*p2^2*p4^3*s11 - 1/2*p1^2*p2*p6*s11 + 55/36*p1^2*p2*p4*p5*s11 - \
13/108*p1^2*p2*p4^3*s11 + 5/36*p1^4*p6*s11 - 1/36*p1^4*p4*p5*s11 - \
1/54*p1^4*p4^3*s11 + 1/6*p3*p4*p5*s12 - 1/18*p3*p4^3*s12 + 1/3*p1*p2*p6*s12 - \
1/3*p1*p2*p4*p5*s12 + 8/27*p1*p2*p4^3*s12 - 5/9*p1^3*p6*s12 + \
2/3*p1^3*p4*p5*s12 + 1/27*p1^3*p4^3*s12 - 1/18*p2^2*p4^2*s13 + \
1/2*p1*p3*p5*s13 - 11/18*p1*p3*p4^2*s13 - 5/18*p1^2*p2*p5*s13 + \
23/27*p1^2*p2*p4^2*s13 + 1/9*p1^4*p5*s13 + 1/27*p1^4*p4^2*s13 + \
1/6*p2*p4*p5*s14 - 1/6*p2*p4^3*s14 + 2/3*p1^2*p6*s14 - 2/3*p1^2*p4*p5*s14 + \
1/6*p2^2*p4*s15 + 2/3*p1*p3*p4*s15 - 5/6*p1^2*p2*p4*s15 - 1/6*p1*p2*p5*s16 + \
5/18*p1*p2*p4^2*s16 + 1/6*p1^3*p5*s16 + 1/18*p1^3*p4^2*s16 - 2/3*p1*p2*p4*s17 \
- 1/3*p1^3*p4*s17 + 1/4*p2*p5*s18 - 5/12*p2*p4^2*s18 - 3/4*p1^2*p5*s18 - \
1/12*p1^2*p4^2*s18 - 1/6*p2*p3*p5^2*p7*s1 + 1/12*p2*p3*p4^2*p5*p7*s1 - \
1/108*p2*p3*p4^4*p7*s1 - 1/18*p1*p2^2*p5^2*p7*s1 + 1/9*p1*p2^2*p4*p6*p7*s1 - \
23/54*p1*p2^2*p4^2*p5*p7*s1 + 2/9*p1*p2^2*p4^4*p7*s1 + 1/4*p1^2*p3*p5^2*p7*s1 \
- 2/9*p1^2*p3*p4*p6*p7*s1 - 1/36*p1^2*p3*p4^2*p5*p7*s1 - \
1/54*p1^2*p3*p4^4*p7*s1 - 1/3*p1^3*p2*p5^2*p7*s1 + 1/54*p1^3*p2*p4*p6*p7*s1 + \
43/108*p1^3*p2*p4^2*p5*p7*s1 + 1/36*p1^3*p2*p4^4*p7*s1 + 5/36*p1^5*p5^2*p7*s1 \
- 1/54*p1^5*p4*p6*p7*s1 + 1/36*p1^5*p4^2*p5*p7*s1 - 1/9*p2^2*p4*p5*p7*s2 + \
2/3*p1*p3*p6*p7*s2 - 5/6*p1*p3*p4*p5*p7*s2 + 5/18*p1*p3*p4^3*p7*s2 - \
2/3*p1^2*p2*p6*p7*s2 + 2/9*p1^2*p2*p4*p5*p7*s2 - 4/9*p1^2*p2*p4^3*p7*s2 + \
2/9*p1^4*p6*p7*s2 - 5/18*p1^4*p4*p5*p7*s2 - 1/18*p1^4*p4^3*p7*s2 + \
1/18*p2^2*p4^2*p7*s3 - 1/3*p1*p3*p5*p7*s3 + 1/9*p1*p3*p4^2*p7*s3 + \
1/2*p1^2*p2*p5*p7*s3 - 2/27*p1^2*p2*p4^2*p7*s3 - 1/6*p1^4*p5*p7*s3 + \
1/54*p1^4*p4^2*p7*s3 - 1/3*p1*p2*p6*p7*s4 + 5/9*p1*p2*p4*p5*p7*s4 - \
5/27*p1*p2*p4^3*p7*s4 + 1/9*p1^3*p6*p7*s4 - 1/18*p1^3*p4*p5*p7*s4 + \
1/54*p1^3*p4^3*p7*s4 + 1/6*p3*p5*p7*s5 - 1/18*p3*p4^2*p7*s5 + \
1/18*p1*p2*p5*p7*s5 + 11/54*p1*p2*p4^2*p7*s5 + 1/9*p1^3*p5*p7*s5 - \
1/27*p1^3*p4^2*p7*s5 + 1/9*p2*p4*p7*s6 + 2/9*p1^2*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664099983*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9e840b95-535f-451b-ab62-8b946c15b9bb"],

Cell[BoxData["\<\"s6*s7 = 1/2*p3*p4*p5*s7 - 1/6*p3*p4^3*s7 - \
5/4*p1*p2*p4*p5*s7 - 1/12*p1*p2*p4^3*s7 - 23/36*p1^3*p4*p5*s7 - \
1/12*p1^3*p4^3*s7 + 1/4*p2^2*p5*s8 - 13/12*p2^2*p4^2*s8 + 1/2*p1*p3*p5*s8 - \
1/2*p1*p3*p4^2*s8 - p1^2*p2*p5*s8 - 2/9*p1^2*p2*p4^2*s8 + 1/4*p1^4*p5*s8 + \
1/12*p1^4*p4^2*s8 + 3/2*p2*p6*s9 - 3/4*p2*p4*p5*s9 + 1/12*p2*p4^3*s9 - \
1/2*p1^2*p6*s9 + 3/2*p1^2*p4*p5*s9 - 1/9*p1^2*p4^3*s9 + 5/4*p2^2*p4*s10 + \
2*p1*p3*p4*s10 - 7/4*p1^2*p2*p4*s10 + 2/9*p1^4*p4*s10 - 3/2*p3*p5*s11 + \
1/2*p3*p4^2*s11 + 7/2*p1*p2*p5*s11 + 7/6*p1*p2*p4^2*s11 - p1^3*p5*s11 - \
1/9*p1^3*p4^2*s11 + 3/4*p2*p5*s12 + 1/12*p2*p4^2*s12 - 1/4*p1^2*p5*s12 + \
47/36*p1^2*p4^2*s12 - 2*p3*p4*s13 + 7/2*p1*p2*p4*s13 - 11/18*p1^3*p4*s13 - \
p1*p4^2*s14 + 3*p3*s15 - 4*p1*p2*s15 + p1^3*s15 + 1/2*p2*p4*s16 + \
1/3*p1^2*p4*s16 - 3*p2*s17 + p1^2*s17 - 3*p1*p4*s18 - 11/12*p2^2*p4*p5*p7*s1 \
+ 1/2*p2^2*p4^3*p7*s1 - 1/2*p1*p3*p4*p5*p7*s1 + 1/18*p1*p3*p4^3*p7*s1 - \
1/6*p1^2*p2*p6*p7*s1 + 5/9*p1^2*p2*p4*p5*p7*s1 + 1/4*p1^2*p2*p4^3*p7*s1 + \
1/18*p1^4*p6*p7*s1 + 1/6*p1^4*p4*p5*p7*s1 - 1/2*p3*p5*p7*s2 + \
1/2*p3*p4^2*p7*s2 - 1/12*p1*p2*p5*p7*s2 - 19/12*p1*p2*p4^2*p7*s2 + \
1/12*p1^3*p5*p7*s2 - 5/12*p1^3*p4^2*p7*s2 + 2/3*p1*p2*p4*p7*s3 - \
7/18*p1^3*p4*p7*s3 + 1/2*p2*p5*p7*s4 - 1/3*p2*p4^2*p7*s4 - 1/6*p1^2*p5*p7*s4 \
+ 5/18*p1^2*p4^2*p7*s4 + 2/3*p2*p4*p7*s5 + 4/9*p1^2*p4*p7*s5 + 1/3*p1*p7*s6\"\
\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664101775*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"11bb29bb-cfc0-42d3-ac0e-1fd744584b0d"],

Cell[BoxData["\<\"s6*s8 = 1/4*p2*p5^2*s7 + 1/2*p2*p4*p6*s7 - p2*p4^2*p5*s7 + \
1/4*p2*p4^4*s7 - 13/12*p1^2*p5^2*s7 - 1/2*p1^2*p4*p6*s7 - 2/9*p1^2*p4^2*p5*s7 \
+ 1/12*p1^2*p4^4*s7 + 1/2*p1*p2*p6*s8 - 5/4*p1*p2*p4*p5*s8 - \
23/36*p1*p2*p4^3*s8 - 1/6*p1^3*p6*s8 - 1/12*p1^3*p4*p5*s8 - 1/12*p1^3*p4^3*s8 \
+ 5/4*p1*p5^2*s9 + 2*p1*p4*p6*s9 - 7/4*p1*p4^2*p5*s9 + 2/9*p1*p4^4*s9 + \
3/2*p3*p5*s10 - 1/2*p3*p4^2*s10 - 3/4*p1*p2*p5*s10 + 3/2*p1*p2*p4^2*s10 + \
1/12*p1^3*p5*s10 - 1/9*p1^3*p4^2*s10 - 3/2*p2*p6*s11 + 7/2*p2*p4*p5*s11 - \
p2*p4^3*s11 + 1/2*p1^2*p6*s11 + 7/6*p1^2*p4*p5*s11 - 1/9*p1^2*p4^3*s11 - \
2*p1*p6*s12 + 7/2*p1*p4*p5*s12 - 11/18*p1*p4^3*s12 + 3/4*p2*p5*s13 - \
1/4*p2*p4^2*s13 + 1/12*p1^2*p5*s13 + 47/36*p1^2*p4^2*s13 + 3*p6*s14 - \
4*p4*p5*s14 + p4^3*s14 - p1^2*p4*s15 + 1/2*p1*p5*s16 + 1/3*p1*p4^2*s16 - \
3*p1*p4*s17 - 3*p5*s18 + p4^2*s18 - 1/6*p3*p4^2*p5*p7*s1 + 1/18*p3*p4^4*p7*s1 \
- 11/12*p1*p2*p5^2*p7*s1 - 1/2*p1*p2*p4*p6*p7*s1 + 5/9*p1*p2*p4^2*p5*p7*s1 + \
1/6*p1*p2*p4^4*p7*s1 + 1/2*p1^3*p5^2*p7*s1 + 1/18*p1^3*p4*p6*p7*s1 + \
1/4*p1^3*p4^2*p5*p7*s1 - 1/2*p2*p6*p7*s2 - 1/12*p2*p4*p5*p7*s2 + \
1/12*p2*p4^3*p7*s2 + 1/2*p1^2*p6*p7*s2 - 19/12*p1^2*p4*p5*p7*s2 - \
5/12*p1^2*p4^3*p7*s2 + 1/2*p2*p5*p7*s3 - 1/6*p2*p4^2*p7*s3 - \
1/3*p1^2*p5*p7*s3 + 5/18*p1^2*p4^2*p7*s3 + 2/3*p1*p4*p5*p7*s4 - \
7/18*p1*p4^3*p7*s4 + 2/3*p1*p5*p7*s5 + 4/9*p1*p4^2*p7*s5 + \
1/3*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236641029673`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"bcb1942e-6441-4080-a2bd-f4fcd049885c"],

Cell[BoxData["\<\"s6*s9 = - 1/4*p2^2*p6*s7 + 1/3*p2^2*p4*p5*s7 - \
1/12*p2^2*p4^3*s7 - p1*p3*p6*s7 - 1/6*p1*p3*p4*p5*s7 + 7/6*p1^2*p2*p6*s7 - \
13/18*p1^2*p2*p4*p5*s7 - 1/12*p1^2*p2*p4^3*s7 - 1/4*p1^4*p6*s7 - \
4/9*p1^4*p4*p5*s7 + 1/4*p2*p3*p5*s8 - 13/12*p2*p3*p4^2*s8 + \
5/18*p1*p2^2*p4^2*s8 - 1/12*p1^2*p3*p5*s8 - 7/12*p1^2*p3*p4^2*s8 - \
1/4*p1^3*p2*p5*s8 - 1/9*p1^3*p2*p4^2*s8 + 1/12*p1^5*p5*s8 + 3*p3*p6*s9 - \
9/4*p3*p4*p5*s9 + 5/12*p3*p4^3*s9 - 2*p1*p2*p6*s9 + 17/8*p1*p2*p4*p5*s9 - \
35/72*p1*p2*p4^3*s9 + 1/3*p1^3*p6*s9 + 3/8*p1^3*p4*p5*s9 - 1/72*p1^3*p4^3*s9 \
+ 5/4*p2*p3*p4*s10 - 5/24*p1*p2^2*p4*s10 + 5/4*p1^2*p3*p4*s10 - \
17/18*p1^3*p2*p4*s10 + 11/72*p1^5*p4*s10 - 1/4*p2^2*p5*s11 + \
1/12*p2^2*p4^2*s11 + p1*p3*p5*s11 + 1/2*p1^2*p2*p5*s11 + \
19/18*p1^2*p2*p4^2*s11 - 1/4*p1^4*p5*s11 - 5/36*p1^4*p4^2*s11 + \
1/3*p3*p4^2*s12 + 1/18*p1*p2*p4^2*s12 + 11/18*p1^3*p4^2*s12 - 1/3*p2^2*p4*s13 \
+ 2/3*p1*p3*p4*s13 + 13/18*p1^2*p2*p4*s13 - 1/18*p1^4*p4*s13 + 3/4*p2*p5*s14 \
- 1/4*p2*p4^2*s14 - 1/4*p1^2*p5*s14 - 1/4*p1^2*p4^2*s14 + 1/2*p2^2*s15 + \
p1*p3*s15 - 2*p1^2*p2*s15 + 1/2*p1^4*s15 + 1/2*p3*p4*s16 - 5/12*p1*p2*p4*s16 \
+ 5/12*p1^3*p4*s16 - 3*p3*s17 + p1*p2*s17 - 2*p1^2*p4*s18 - \
1/2*p2*p3*p6*p7*s1 - 5/12*p2*p3*p4*p5*p7*s1 + 7/18*p2*p3*p4^3*p7*s1 + \
7/12*p1*p2^2*p6*p7*s1 - 19/36*p1*p2^2*p4*p5*p7*s1 + 1/24*p1*p2^2*p4^3*p7*s1 + \
1/6*p1^2*p3*p6*p7*s1 + 1/6*p1^2*p3*p4*p5*p7*s1 + 1/12*p1^2*p3*p4^3*p7*s1 - \
4/9*p1^3*p2*p6*p7*s1 + 1/72*p1^3*p2*p4*p5*p7*s1 + 13/72*p1^3*p2*p4^3*p7*s1 + \
1/12*p1^5*p6*p7*s1 + 13/72*p1^5*p4*p5*p7*s1 - 1/3*p2^2*p5*p7*s2 + \
1/6*p2^2*p4^2*p7*s2 - 2/3*p1*p3*p5*p7*s2 - 2/3*p1*p3*p4^2*p7*s2 + \
7/12*p1^2*p2*p5*p7*s2 - 5/12*p1^2*p2*p4^2*p7*s2 - 1/12*p1^4*p5*p7*s2 - \
13/36*p1^4*p4^2*p7*s2 + 1/6*p1*p3*p4*p7*s3 + 13/36*p1^2*p2*p4*p7*s3 - \
1/4*p1^4*p4*p7*s3 + 1/2*p3*p5*p7*s4 - 1/3*p3*p4^2*p7*s4 - 1/6*p1*p2*p5*p7*s4 \
+ 7/36*p1*p2*p4^2*p7*s4 + 1/12*p1^3*p4^2*p7*s4 + 2/3*p3*p4*p7*s5 - \
2/9*p1*p2*p4*p7*s5 + 4/9*p1^3*p4*p7*s5 + 1/3*p2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664104116*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"80d3fac2-0be3-4a65-8ee6-34c83e43abc3"],

Cell[BoxData["\<\"s6*s10 = 1/4*p2*p5*p6*s7 - 1/12*p2*p4^2*p6*s7 - \
1/4*p2*p4^3*p5*s7 + 1/12*p2*p4^5*s7 - 13/12*p1^2*p5*p6*s7 + \
5/18*p1^2*p4*p5^2*s7 - 7/12*p1^2*p4^2*p6*s7 - 1/9*p1^2*p4^3*p5*s7 - \
1/4*p3*p5^2*s8 - p3*p4*p6*s8 + 7/6*p3*p4^2*p5*s8 - 1/4*p3*p4^4*s8 + \
1/3*p1*p2*p5^2*s8 - 1/6*p1*p2*p4*p6*s8 - 13/18*p1*p2*p4^2*p5*s8 - \
4/9*p1*p2*p4^4*s8 - 1/12*p1^3*p5^2*s8 - 1/12*p1^3*p4^2*p5*s8 + \
5/4*p1*p5*p6*s9 - 5/24*p1*p4*p5^2*s9 + 5/4*p1*p4^2*p6*s9 - \
17/18*p1*p4^3*p5*s9 + 11/72*p1*p4^5*s9 + 3*p3*p6*s10 - 2*p3*p4*p5*s10 + \
1/3*p3*p4^3*s10 - 9/4*p1*p2*p6*s10 + 17/8*p1*p2*p4*p5*s10 + \
3/8*p1*p2*p4^3*s10 + 5/12*p1^3*p6*s10 - 35/72*p1^3*p4*p5*s10 - \
1/72*p1^3*p4^3*s10 - 1/4*p2*p5^2*s11 + p2*p4*p6*s11 + 1/2*p2*p4^2*p5*s11 - \
1/4*p2*p4^4*s11 + 1/12*p1^2*p5^2*s11 + 19/18*p1^2*p4^2*p5*s11 - \
5/36*p1^2*p4^4*s11 - 1/3*p1*p5^2*s12 + 2/3*p1*p4*p6*s12 + \
13/18*p1*p4^2*p5*s12 - 1/18*p1*p4^4*s12 + 1/3*p1^2*p6*s13 + \
1/18*p1^2*p4*p5*s13 + 11/18*p1^2*p4^3*s13 + 1/2*p5^2*s14 + p4*p6*s14 - \
2*p4^2*p5*s14 + 1/2*p4^4*s14 + 3/4*p2*p5*s15 - 1/4*p2*p4^2*s15 - \
1/4*p1^2*p5*s15 - 1/4*p1^2*p4^2*s15 + 1/2*p1*p6*s16 - 5/12*p1*p4*p5*s16 + \
5/12*p1*p4^3*s16 - 2*p1*p4^2*s17 - 3*p6*s18 + p4*p5*s18 - 1/2*p3*p5*p6*p7*s1 \
+ 7/12*p3*p4*p5^2*p7*s1 + 1/6*p3*p4^2*p6*p7*s1 - 4/9*p3*p4^3*p5*p7*s1 + \
1/12*p3*p4^5*p7*s1 - 5/12*p1*p2*p5*p6*p7*s1 - 19/36*p1*p2*p4*p5^2*p7*s1 + \
1/6*p1*p2*p4^2*p6*p7*s1 + 1/72*p1*p2*p4^3*p5*p7*s1 + 13/72*p1*p2*p4^5*p7*s1 + \
7/18*p1^3*p5*p6*p7*s1 + 1/24*p1^3*p4*p5^2*p7*s1 + 1/12*p1^3*p4^2*p6*p7*s1 + \
13/72*p1^3*p4^3*p5*p7*s1 - 1/3*p2*p5^2*p7*s2 - 2/3*p2*p4*p6*p7*s2 + \
7/12*p2*p4^2*p5*p7*s2 - 1/12*p2*p4^4*p7*s2 + 1/6*p1^2*p5^2*p7*s2 - \
2/3*p1^2*p4*p6*p7*s2 - 5/12*p1^2*p4^2*p5*p7*s2 - 13/36*p1^2*p4^4*p7*s2 + \
1/2*p2*p6*p7*s3 - 1/6*p2*p4*p5*p7*s3 - 1/3*p1^2*p6*p7*s3 + \
7/36*p1^2*p4*p5*p7*s3 + 1/12*p1^2*p4^3*p7*s3 + 1/6*p1*p4*p6*p7*s4 + \
13/36*p1*p4^2*p5*p7*s4 - 1/4*p1*p4^4*p7*s4 + 2/3*p1*p6*p7*s5 - \
2/9*p1*p4*p5*p7*s5 + 4/9*p1*p4^3*p7*s5 + 1/3*p5*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664212474*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"095ce2f8-601a-406d-9884-08096896742b"],

Cell[BoxData["\<\"s6*s11 = - 1/4*p3*p5^2*s7 + 1/3*p3*p4^2*p5*s7 - \
1/12*p3*p4^4*s7 + 1/12*p1*p2*p5^2*s7 - 11/18*p1*p2*p4^2*p5*s7 + \
1/36*p1*p2*p4^4*s7 - 1/3*p1^3*p5^2*s7 - 1/9*p1^3*p4*p6*s7 - \
19/54*p1^3*p4^2*p5*s7 - 1/4*p2^2*p6*s8 + 1/12*p2^2*p4*p5*s8 - \
1/3*p2^2*p4^3*s8 - 1/9*p1*p3*p4^3*s8 + 1/3*p1^2*p2*p6*s8 - \
11/18*p1^2*p2*p4*p5*s8 - 19/54*p1^2*p2*p4^3*s8 - 1/12*p1^4*p6*s8 + \
1/36*p1^4*p4*p5*s8 + 1/2*p2*p5^2*s9 + 1/2*p2*p4*p6*s9 - 7/12*p2*p4^2*p5*s9 + \
1/12*p2*p4^4*s9 + 1/4*p1^2*p5^2*s9 + 1/2*p1^2*p4*p6*s9 + 1/36*p1^2*p4^2*p5*s9 \
+ 1/54*p1^2*p4^4*s9 + 1/2*p2^2*p5*s10 + 1/4*p2^2*p4^2*s10 + 1/2*p1*p3*p5*s10 \
+ 1/2*p1*p3*p4^2*s10 - 7/12*p1^2*p2*p5*s10 + 1/36*p1^2*p2*p4^2*s10 + \
1/12*p1^4*p5*s10 + 1/54*p1^4*p4^2*s10 - 1/2*p3*p4*p5*s11 + 1/6*p3*p4^3*s11 - \
1/2*p1*p2*p6*s11 + 7/3*p1*p2*p4*p5*s11 + 1/18*p1*p2*p4^3*s11 + \
1/6*p1^3*p6*s11 + 1/18*p1^3*p4*p5*s11 - 1/27*p1^3*p4^3*s11 + 1/2*p2*p6*s12 - \
1/12*p2*p4*p5*s12 + 1/12*p2*p4^3*s12 - 5/6*p1^2*p6*s12 + 31/36*p1^2*p4*p5*s12 \
+ 35/108*p1^2*p4^3*s12 + 1/2*p3*p5*s13 - 5/6*p3*p4^2*s13 - 1/12*p1*p2*p5*s13 \
+ 31/36*p1*p2*p4^2*s13 + 1/12*p1^3*p5*s13 + 35/108*p1^3*p4^2*s13 + p1*p6*s14 \
- 5/6*p1*p4*p5*s14 - 1/6*p1*p4^3*s14 + p3*p4*s15 - 5/6*p1*p2*p4*s15 - \
1/6*p1^3*p4*s15 - 1/4*p2*p5*s16 + 1/4*p2*p4^2*s16 + 1/4*p1^2*p5*s16 + \
7/36*p1^2*p4^2*s16 - p2*p4*s17 - 2/3*p1^2*p4*s17 - p1*p5*s18 - \
2/3*p1*p4^2*s18 - 5/12*p2^2*p5^2*p7*s1 + 1/4*p2^2*p4*p6*p7*s1 - \
1/4*p2^2*p4^2*p5*p7*s1 + 1/6*p2^2*p4^4*p7*s1 + 1/4*p1*p3*p5^2*p7*s1 - \
1/3*p1*p3*p4*p6*p7*s1 - 1/18*p1*p3*p4^2*p5*p7*s1 - 1/108*p1*p3*p4^4*p7*s1 - \
1/4*p1^2*p2*p5^2*p7*s1 - 1/18*p1^2*p2*p4*p6*p7*s1 + \
23/108*p1^2*p2*p4^2*p5*p7*s1 + 1/6*p1^2*p2*p4^4*p7*s1 + 1/6*p1^4*p5^2*p7*s1 - \
1/108*p1^4*p4*p6*p7*s1 + 1/6*p1^4*p4^2*p5*p7*s1 + p3*p6*p7*s2 - \
p3*p4*p5*p7*s2 + 1/3*p3*p4^3*p7*s2 - p1*p2*p6*p7*s2 - 1/9*p1*p2*p4*p5*p7*s2 - \
1/3*p1*p2*p4^3*p7*s2 + 1/3*p1^3*p6*p7*s2 - 1/3*p1^3*p4*p5*p7*s2 - \
1/3*p1^3*p4^3*p7*s2 - 1/2*p3*p5*p7*s3 + 1/6*p3*p4^2*p7*s3 + \
3/4*p1*p2*p5*p7*s3 - 1/36*p1*p2*p4^2*p7*s3 - 1/4*p1^3*p5*p7*s3 + \
1/108*p1^3*p4^2*p7*s3 - 1/2*p2*p6*p7*s4 + 3/4*p2*p4*p5*p7*s4 - \
1/4*p2*p4^3*p7*s4 + 1/6*p1^2*p6*p7*s4 - 1/36*p1^2*p4*p5*p7*s4 + \
1/108*p1^2*p4^3*p7*s4 + 5/12*p2*p5*p7*s5 + 1/12*p2*p4^2*p7*s5 + \
1/12*p1^2*p5*p7*s5 + 13/108*p1^2*p4^2*p7*s5 + 4/9*p1*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236642147007`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cc6897bb-151d-4f04-993d-4f970e30edf7"],

Cell[BoxData["\<\"s6*s12 = 3/8*p2^2*p5^2*s7 + 1/2*p2^2*p4*p6*s7 - \
7/6*p2^2*p4^2*p5*s7 + 7/24*p2^2*p4^4*s7 - p1*p3*p4*p6*s7 + \
19/12*p1*p3*p4^2*p5*s7 - 5/12*p1*p3*p4^4*s7 - 3/2*p1^2*p2*p5^2*s7 + \
p1^2*p2*p4*p6*s7 - 17/8*p1^2*p2*p4^2*p5*s7 + 23/72*p1^2*p2*p4^4*s7 + \
11/24*p1^4*p5^2*s7 - 5/18*p1^4*p4*p6*s7 - 1/216*p1^4*p4^2*p5*s7 - \
1/6*p1^4*p4^4*s7 - 3/2*p2*p3*p6*s8 + 3/4*p2*p3*p4*p5*s8 - 1/12*p2*p3*p4^3*s8 \
+ 2*p1*p2^2*p6*s8 - 19/8*p1*p2^2*p4*p5*s8 - 55/72*p1*p2^2*p4^3*s8 + \
1/2*p1^2*p3*p6*s8 + 1/3*p1^2*p3*p4*p5*s8 + 1/18*p1^2*p3*p4^3*s8 - \
7/6*p1^3*p2*p6*s8 + 19/72*p1^3*p2*p4*p5*s8 - 127/216*p1^3*p2*p4^3*s8 + \
1/6*p1^5*p6*s8 + 1/9*p1^5*p4*p5*s8 + 1/6*p1^5*p4^3*s8 + 3/8*p3*p5^2*s9 - \
1/4*p3*p4^2*p5*s9 + 1/24*p3*p4^4*s9 + 19/16*p1*p2*p5^2*s9 + \
3/2*p1*p2*p4*p6*s9 - 7/8*p1*p2*p4^2*p5*s9 - 1/144*p1*p2*p4^4*s9 - \
7/16*p1^3*p5^2*s9 - 1/2*p1^3*p4*p6*s9 + 83/72*p1^3*p4^2*p5*s9 - \
25/432*p1^3*p4^4*s9 + 27/8*p2*p3*p5*s10 - 9/8*p2*p3*p4^2*s10 - \
39/16*p1*p2^2*p5*s10 + 119/48*p1*p2^2*p4^2*s10 - 9/8*p1^2*p3*p5*s10 + \
25/24*p1^2*p3*p4^2*s10 + 5/4*p1^3*p2*p5*s10 - 5/4*p1^3*p2*p4^2*s10 - \
7/48*p1^5*p5*s10 + 29/432*p1^5*p4^2*s10 - 3/2*p2^2*p6*s11 + 4*p2^2*p4*p5*s11 \
- 7/6*p2^2*p4^3*s11 - 2*p1*p3*p4*p5*s11 + 2/3*p1*p3*p4^3*s11 + p1^2*p2*p6*s11 \
+ 29/12*p1^2*p2*p4*p5*s11 + 31/36*p1^2*p2*p4^3*s11 - 1/6*p1^4*p6*s11 - \
37/36*p1^4*p4*p5*s11 - 1/108*p1^4*p4^3*s11 + 3*p3*p6*s12 - 5/2*p3*p4*p5*s12 + \
1/2*p3*p4^3*s12 - 4*p1*p2*p6*s12 + 23/4*p1*p2*p4*p5*s12 - \
37/36*p1*p2*p4^3*s12 + p1^3*p6*s12 - 59/36*p1^3*p4*p5*s12 + \
119/108*p1^3*p4^3*s12 + 5/8*p2^2*p5*s13 - 5/24*p2^2*p4^2*s13 + \
1/2*p1*p3*p5*s13 - 17/6*p1*p3*p4^2*s13 - 1/2*p1^2*p2*p5*s13 + \
9/2*p1^2*p2*p4^2*s13 + 1/24*p1^4*p5*s13 - 203/216*p1^4*p4^2*s13 + \
3/2*p2*p6*s14 - 11/4*p2*p4*p5*s14 + 3/4*p2*p4^3*s14 - 1/2*p1^2*p6*s14 + \
11/12*p1^2*p4*p5*s14 - 11/12*p1^2*p4^3*s14 + 4*p1*p3*p4*s15 - \
16/3*p1^2*p2*p4*s15 + 4/3*p1^4*p4*s15 - 3/4*p3*p5*s16 + 1/4*p3*p4^2*s16 + \
11/8*p1*p2*p5*s16 + 5/24*p1*p2*p4^2*s16 - 3/8*p1^3*p5*s16 + \
17/72*p1^3*p4^2*s16 - 4*p1*p2*p4*s17 + 4/3*p1^3*p4*s17 - 15/4*p2*p5*s18 + \
5/4*p2*p4^2*s18 + 5/4*p1^2*p5*s18 - 29/12*p1^2*p4^2*s18 - \
5/8*p2*p3*p5^2*p7*s1 + 1/2*p2*p3*p4*p6*p7*s1 - 5/24*p2*p3*p4^2*p5*p7*s1 + \
1/12*p2*p3*p4^4*p7*s1 - 5/8*p1*p2^2*p5^2*p7*s1 - 1/2*p1*p2^2*p4*p6*p7*s1 + \
19/144*p1*p2^2*p4^2*p5*p7*s1 + 49/144*p1*p2^2*p4^4*p7*s1 + \
1/3*p1^2*p3*p5^2*p7*s1 - 1/6*p1^2*p3*p4*p6*p7*s1 - \
25/72*p1^2*p3*p4^2*p5*p7*s1 - 11/216*p1^2*p3*p4^4*p7*s1 + \
29/48*p1^3*p2*p5^2*p7*s1 - 1/18*p1^3*p2*p4*p6*p7*s1 + \
109/216*p1^3*p2*p4^2*p5*p7*s1 + 23/144*p1^3*p2*p4^4*p7*s1 - \
7/48*p1^5*p5^2*p7*s1 + 2/27*p1^5*p4*p6*p7*s1 - 1/144*p1^5*p4^2*p5*p7*s1 - \
5/8*p2^2*p4*p5*p7*s2 + 5/24*p2^2*p4^3*p7*s2 - 2/3*p1*p3*p4*p5*p7*s2 + \
2/3*p1*p3*p4^3*p7*s2 + 1/2*p1^2*p2*p6*p7*s2 - 13/9*p1^2*p2*p4*p5*p7*s2 - \
25/18*p1^2*p2*p4^3*p7*s2 - 1/6*p1^4*p6*p7*s2 + 5/8*p1^4*p4*p5*p7*s2 - \
11/72*p1^4*p4^3*p7*s2 + 5/8*p2^2*p5*p7*s3 - 5/24*p2^2*p4^2*p7*s3 - \
1/4*p1*p3*p5*p7*s3 + 1/12*p1*p3*p4^2*p7*s3 - 3/8*p1^2*p2*p5*p7*s3 + \
49/72*p1^2*p2*p4^2*p7*s3 + 1/12*p1^4*p5*p7*s3 - 35/108*p1^4*p4^2*p7*s3 + \
1/4*p3*p4*p5*p7*s4 - 1/12*p3*p4^3*p7*s4 - 1/2*p1*p2*p6*p7*s4 + \
9/8*p1*p2*p4*p5*p7*s4 - 13/24*p1*p2*p4^3*p7*s4 + 1/6*p1^3*p6*p7*s4 - \
29/72*p1^3*p4*p5*p7*s4 + 65/216*p1^3*p4^3*p7*s4 + 5/4*p1*p2*p5*p7*s5 + \
17/36*p1*p2*p4^2*p7*s5 - 5/12*p1^3*p5*p7*s5 + 7/108*p1^3*p4^2*p7*s5 + \
4/9*p1^2*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664216255*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c2e7b74b-0e14-416d-bd79-ebb47888d19c"],

Cell[BoxData["\<\"s6*s13 = - 3/2*p3*p5*p6*s7 + 2*p3*p4*p5^2*s7 + \
1/2*p3*p4^2*p6*s7 - 7/6*p3*p4^3*p5*s7 + 1/6*p3*p4^5*s7 + 3/4*p1*p2*p5*p6*s7 - \
19/8*p1*p2*p4*p5^2*s7 + 1/3*p1*p2*p4^2*p6*s7 + 19/72*p1*p2*p4^3*p5*s7 + \
1/9*p1*p2*p4^5*s7 - 1/12*p1^3*p5*p6*s7 - 55/72*p1^3*p4*p5^2*s7 + \
1/18*p1^3*p4^2*p6*s7 - 127/216*p1^3*p4^3*p5*s7 + 1/6*p1^3*p4^5*s7 + \
3/8*p2^2*p5^2*s8 - 3/2*p2^2*p4^2*p5*s8 + 11/24*p2^2*p4^4*s8 + \
1/2*p1*p3*p5^2*s8 - p1*p3*p4*p6*s8 + p1*p3*p4^2*p5*s8 - 5/18*p1*p3*p4^4*s8 - \
7/6*p1^2*p2*p5^2*s8 + 19/12*p1^2*p2*p4*p6*s8 - 17/8*p1^2*p2*p4^2*p5*s8 - \
1/216*p1^2*p2*p4^4*s8 + 7/24*p1^4*p5^2*s8 - 5/12*p1^4*p4*p6*s8 + \
23/72*p1^4*p4^2*p5*s8 - 1/6*p1^4*p4^4*s8 + 27/8*p2*p5*p6*s9 - \
39/16*p2*p4*p5^2*s9 - 9/8*p2*p4^2*p6*s9 + 5/4*p2*p4^3*p5*s9 - 7/48*p2*p4^5*s9 \
- 9/8*p1^2*p5*p6*s9 + 119/48*p1^2*p4*p5^2*s9 + 25/24*p1^2*p4^2*p6*s9 - \
5/4*p1^2*p4^3*p5*s9 + 29/432*p1^2*p4^5*s9 + 3/8*p2^2*p6*s10 + \
19/16*p2^2*p4*p5*s10 - 7/16*p2^2*p4^3*s10 + 3/2*p1*p3*p4*p5*s10 - \
1/2*p1*p3*p4^3*s10 - 1/4*p1^2*p2*p6*s10 - 7/8*p1^2*p2*p4*p5*s10 + \
83/72*p1^2*p2*p4^3*s10 + 1/24*p1^4*p6*s10 - 1/144*p1^4*p4*p5*s10 - \
25/432*p1^4*p4^3*s10 - 3/2*p3*p5^2*s11 + p3*p4^2*p5*s11 - 1/6*p3*p4^4*s11 + \
4*p1*p2*p5^2*s11 - 2*p1*p2*p4*p6*s11 + 29/12*p1*p2*p4^2*p5*s11 - \
37/36*p1*p2*p4^4*s11 - 7/6*p1^3*p5^2*s11 + 2/3*p1^3*p4*p6*s11 + \
31/36*p1^3*p4^2*p5*s11 - 1/108*p1^3*p4^4*s11 + 5/8*p2*p5^2*s12 + \
1/2*p2*p4*p6*s12 - 1/2*p2*p4^2*p5*s12 + 1/24*p2*p4^4*s12 - 5/24*p1^2*p5^2*s12 \
- 17/6*p1^2*p4*p6*s12 + 9/2*p1^2*p4^2*p5*s12 - 203/216*p1^2*p4^4*s12 + \
3*p3*p6*s13 - 4*p3*p4*p5*s13 + p3*p4^3*s13 - 5/2*p1*p2*p6*s13 + \
23/4*p1*p2*p4*p5*s13 - 59/36*p1*p2*p4^3*s13 + 1/2*p1^3*p6*s13 - \
37/36*p1^3*p4*p5*s13 + 119/108*p1^3*p4^3*s13 + 4*p1*p4*p6*s14 - \
16/3*p1*p4^2*p5*s14 + 4/3*p1*p4^4*s14 + 3/2*p3*p5*s15 - 1/2*p3*p4^2*s15 - \
11/4*p1*p2*p5*s15 + 11/12*p1*p2*p4^2*s15 + 3/4*p1^3*p5*s15 - \
11/12*p1^3*p4^2*s15 - 3/4*p2*p6*s16 + 11/8*p2*p4*p5*s16 - 3/8*p2*p4^3*s16 + \
1/4*p1^2*p6*s16 + 5/24*p1^2*p4*p5*s16 + 17/72*p1^2*p4^3*s16 - 15/4*p2*p5*s17 \
+ 5/4*p2*p4^2*s17 + 5/4*p1^2*p5*s17 - 29/12*p1^2*p4^2*s17 - 4*p1*p4*p5*s18 + \
4/3*p1*p4^3*s18 - 5/8*p2^2*p5*p6*p7*s1 - 5/8*p2^2*p4*p5^2*p7*s1 + \
1/3*p2^2*p4^2*p6*p7*s1 + 29/48*p2^2*p4^3*p5*p7*s1 - 7/48*p2^2*p4^5*p7*s1 + \
1/2*p1*p3*p5*p6*p7*s1 - 1/2*p1*p3*p4*p5^2*p7*s1 - 1/6*p1*p3*p4^2*p6*p7*s1 - \
1/18*p1*p3*p4^3*p5*p7*s1 + 2/27*p1*p3*p4^5*p7*s1 - 5/24*p1^2*p2*p5*p6*p7*s1 + \
19/144*p1^2*p2*p4*p5^2*p7*s1 - 25/72*p1^2*p2*p4^2*p6*p7*s1 + \
109/216*p1^2*p2*p4^3*p5*p7*s1 - 1/144*p1^2*p2*p4^5*p7*s1 + \
1/12*p1^4*p5*p6*p7*s1 + 49/144*p1^4*p4*p5^2*p7*s1 - 11/216*p1^4*p4^2*p6*p7*s1 \
+ 23/144*p1^4*p4^3*p5*p7*s1 + 1/2*p3*p4^2*p5*p7*s2 - 1/6*p3*p4^4*p7*s2 - \
5/8*p1*p2*p5^2*p7*s2 - 2/3*p1*p2*p4*p6*p7*s2 - 13/9*p1*p2*p4^2*p5*p7*s2 + \
5/8*p1*p2*p4^4*p7*s2 + 5/24*p1^3*p5^2*p7*s2 + 2/3*p1^3*p4*p6*p7*s2 - \
25/18*p1^3*p4^2*p5*p7*s2 - 11/72*p1^3*p4^4*p7*s2 - 1/2*p3*p4*p5*p7*s3 + \
1/6*p3*p4^3*p7*s3 + 1/4*p1*p2*p6*p7*s3 + 9/8*p1*p2*p4*p5*p7*s3 - \
29/72*p1*p2*p4^3*p7*s3 - 1/12*p1^3*p6*p7*s3 - 13/24*p1^3*p4*p5*p7*s3 + \
65/216*p1^3*p4^3*p7*s3 + 5/8*p2*p5^2*p7*s4 - 1/4*p2*p4*p6*p7*s4 - \
3/8*p2*p4^2*p5*p7*s4 + 1/12*p2*p4^4*p7*s4 - 5/24*p1^2*p5^2*p7*s4 + \
1/12*p1^2*p4*p6*p7*s4 + 49/72*p1^2*p4^2*p5*p7*s4 - 35/108*p1^2*p4^4*p7*s4 + \
5/4*p2*p4*p5*p7*s5 - 5/12*p2*p4^3*p7*s5 + 17/36*p1^2*p4*p5*p7*s5 + \
7/108*p1^2*p4^3*p7*s5 + 4/9*p1*p4^2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664218227*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3ce55f97-9c3c-4cab-a829-de069af75712"],

Cell[BoxData["\<\"s6*s14 = - 3/8*p2*p3*p5^2*s7 + 1/2*p2*p3*p4*p6*s7 - \
5/12*p2*p3*p4^2*p5*s7 + 1/8*p2*p3*p4^4*s7 + 3/8*p1*p2^2*p5^2*s7 - \
7/12*p1*p2^2*p4*p6*s7 + 43/144*p1*p2^2*p4^2*p5*s7 - 11/144*p1*p2^2*p4^4*s7 - \
3/8*p1^2*p3*p5^2*s7 - 3/2*p1^2*p3*p4*p6*s7 + 1/3*p1^2*p3*p4^2*p5*s7 - \
1/8*p1^2*p3*p4^4*s7 - 13/24*p1^3*p2*p5^2*s7 + 17/9*p1^3*p2*p4*p6*s7 - \
265/216*p1^3*p2*p4^2*p5*s7 + 1/6*p1^3*p2*p4^4*s7 + 7/36*p1^5*p5^2*s7 - \
5/12*p1^5*p4*p6*s7 - 13/144*p1^5*p4^2*p5*s7 - 1/16*p1^5*p4^4*s7 + \
1/2*p3^2*p4*p5*s8 - 1/6*p3^2*p4^3*s8 - 1/4*p2^3*p6*s8 + 1/24*p2^3*p4*p5*s8 + \
1/72*p2^3*p4^3*s8 - 1/2*p1*p2*p3*p6*s8 - 3/2*p1*p2*p3*p4*p5*s8 - \
7/9*p1*p2*p3*p4^3*s8 + 13/12*p1^2*p2^2*p6*s8 - 7/144*p1^2*p2^2*p4*p5*s8 + \
163/432*p1^2*p2^2*p4^3*s8 + 1/6*p1^3*p3*p6*s8 + 1/4*p1^3*p3*p4*p5*s8 - \
1/4*p1^3*p3*p4^3*s8 - 7/12*p1^4*p2*p6*s8 - 1/9*p1^4*p2*p4*p5*s8 - \
13/36*p1^4*p2*p4^3*s8 + 1/12*p1^6*p6*s8 + 1/16*p1^6*p4*p5*s8 + \
1/16*p1^6*p4^3*s8 + 17/32*p2^2*p5^2*s9 - 17/48*p2^2*p4^2*p5*s9 + \
17/288*p2^2*p4^4*s9 + 7/8*p1*p3*p5^2*s9 + 3*p1*p3*p4*p6*s9 - \
29/12*p1*p3*p4^2*p5*s9 + 3/8*p1*p3*p4^4*s9 - 3/16*p1^2*p2*p5^2*s9 - \
2*p1^2*p2*p4*p6*s9 + 143/72*p1^2*p2*p4^2*p5*s9 - 181/432*p1^2*p2*p4^4*s9 - \
3/32*p1^4*p5^2*s9 + 1/3*p1^4*p4*p6*s9 + 29/144*p1^4*p4^2*p5*s9 + \
5/288*p1^4*p4^4*s9 + 15/32*p2^3*p5*s10 - 5/32*p2^3*p4^2*s10 + \
21/8*p1*p2*p3*p5*s10 + 19/24*p1*p2*p3*p4^2*s10 - 79/32*p1^2*p2^2*p5*s10 + \
85/288*p1^2*p2^2*p4^2*s10 - 7/8*p1^3*p3*p5*s10 + 5/8*p1^3*p3*p4^2*s10 + \
115/96*p1^4*p2*p5*s10 - 425/864*p1^4*p2*p4^2*s10 - 41/288*p1^6*p5*s10 + \
11/288*p1^6*p4^2*s10 - 3/2*p2*p3*p6*s11 + 5/2*p2*p3*p4*p5*s11 - \
2/3*p2*p3*p4^3*s11 + 1/2*p1*p2^2*p6*s11 - 1/6*p1*p2^2*p4*p5*s11 + \
1/2*p1^2*p3*p6*s11 + 2/3*p1^2*p3*p4*p5*s11 + 1/6*p1^2*p3*p4^3*s11 - \
1/6*p1^3*p2*p6*s11 + 7/18*p1^3*p2*p4*p5*s11 + 17/27*p1^3*p2*p4^3*s11 - \
5/18*p1^5*p4*p5*s11 - 1/18*p1^5*p4^3*s11 + 1/4*p2^2*p6*s12 - \
1/24*p2^2*p4*p5*s12 - 1/72*p2^2*p4^3*s12 + 5/6*p1*p3*p4*p5*s12 + \
1/6*p1*p3*p4^3*s12 - 5/6*p1^2*p2*p6*s12 + 25/36*p1^2*p2*p4*p5*s12 - \
19/108*p1^2*p2*p4^3*s12 + 1/4*p1^4*p6*s12 - 23/72*p1^4*p4*p5*s12 + \
35/72*p1^4*p4^3*s12 + p2*p3*p5*s13 - 1/3*p2*p3*p4^2*s13 - 3/8*p1*p2^2*p5*s13 \
- 23/72*p1*p2^2*p4^2*s13 + 1/6*p1^2*p3*p5*s13 + 1/6*p1^2*p3*p4^2*s13 - \
1/12*p1^3*p2*p5*s13 + 143/108*p1^3*p2*p4^2*s13 + 1/72*p1^5*p5*s13 - \
19/72*p1^5*p4^2*s13 + 3*p3*p6*s14 - 7/2*p3*p4*p5*s14 + 5/6*p3*p4^3*s14 - \
2*p1*p2*p6*s14 + 8/3*p1*p2*p4*p5*s14 - 2/3*p1*p2*p4^3*s14 + 1/3*p1^3*p6*s14 - \
1/2*p1^3*p4*p5*s14 - 1/6*p1^3*p4^3*s14 + 2/3*p1*p2^2*p4*s15 + \
4/3*p1^2*p3*p4*s15 - 8/3*p1^3*p2*p4*s15 + 2/3*p1^5*p4*s15 - 5/16*p2^2*p5*s16 \
+ 5/48*p2^2*p4^2*s16 - 1/4*p1*p3*p5*s16 + 3/4*p1*p3*p4^2*s16 + \
7/8*p1^2*p2*p5*s16 - 49/72*p1^2*p2*p4^2*s16 - 11/48*p1^4*p5*s16 + \
17/48*p1^4*p4^2*s16 - 4*p1*p3*p4*s17 + 4/3*p1^2*p2*p4*s17 - 3/2*p3*p5*s18 + \
1/2*p3*p4^2*s18 - p1*p2*p5*s18 + 1/3*p1*p2*p4^2*s18 + 1/2*p1^3*p5*s18 - \
3/2*p1^3*p4^2*s18 + 1/4*p3^2*p5^2*p7*s1 - 1/3*p3^2*p4^2*p5*p7*s1 + \
1/12*p3^2*p4^4*p7*s1 - 5/12*p2^3*p5^2*p7*s1 + 1/4*p2^3*p4*p6*p7*s1 + \
13/288*p2^3*p4^2*p5*p7*s1 + 1/288*p2^3*p4^4*p7*s1 - 25/24*p1*p2*p3*p5^2*p7*s1 \
- 2/3*p1*p2*p3*p4*p6*p7*s1 + 13/24*p1*p2*p3*p4^2*p5*p7*s1 + \
29/108*p1*p2*p3*p4^4*p7*s1 + 41/96*p1^2*p2^2*p5^2*p7*s1 + \
4/9*p1^2*p2^2*p4*p6*p7*s1 - 353/864*p1^2*p2^2*p4^2*p5*p7*s1 - \
1/16*p1^2*p2^2*p4^4*p7*s1 + 5/12*p1^3*p3*p5^2*p7*s1 + 2/9*p1^3*p3*p4*p6*p7*s1 \
+ 5/72*p1^3*p3*p4^2*p5*p7*s1 + 1/24*p1^3*p3*p4^4*p7*s1 + \
1/144*p1^4*p2*p5^2*p7*s1 - 55/108*p1^4*p2*p4*p6*p7*s1 + \
23/288*p1^4*p2*p4^2*p5*p7*s1 + 41/288*p1^4*p2*p4^4*p7*s1 - \
13/288*p1^6*p5^2*p7*s1 + 1/9*p1^6*p4*p6*p7*s1 + 23/288*p1^6*p4^2*p5*p7*s1 + \
1/2*p2*p3*p6*p7*s2 - 2/3*p2*p3*p4*p5*p7*s2 + 1/6*p2*p3*p4^3*p7*s2 - \
1/4*p1*p2^2*p6*p7*s2 - 31/36*p1*p2^2*p4*p5*p7*s2 + 7/18*p1*p2^2*p4^3*p7*s2 - \
1/6*p1^2*p3*p6*p7*s2 - 7/6*p1^2*p3*p4*p5*p7*s2 - 5/9*p1^2*p3*p4^3*p7*s2 + \
1/3*p1^3*p2*p6*p7*s2 + 2/3*p1^3*p2*p4*p5*p7*s2 - 1/3*p1^3*p2*p4^3*p7*s2 - \
1/12*p1^5*p6*p7*s2 + 1/36*p1^5*p4*p5*p7*s2 - 2/9*p1^5*p4^3*p7*s2 - \
1/4*p2*p3*p5*p7*s3 + 1/12*p2*p3*p4^2*p7*s3 + 37/48*p1*p2^2*p5*p7*s3 - \
37/144*p1*p2^2*p4^2*p7*s3 + 2/9*p1^2*p3*p4^2*p7*s3 - 13/24*p1^3*p2*p5*p7*s3 + \
83/216*p1^3*p2*p4^2*p7*s3 + 5/48*p1^5*p5*p7*s3 - 29/144*p1^5*p4^2*p7*s3 - \
1/2*p2^2*p6*p7*s4 + 29/48*p2^2*p4*p5*p7*s4 - 7/48*p2^2*p4^3*p7*s4 + \
11/12*p1*p3*p4*p5*p7*s4 - 19/36*p1*p3*p4^3*p7*s4 + 1/6*p1^2*p2*p6*p7*s4 - \
41/72*p1^2*p2*p4*p5*p7*s4 + 65/216*p1^2*p2*p4^3*p7*s4 + 1/48*p1^4*p4*p5*p7*s4 \
+ 7/144*p1^4*p4^3*p7*s4 + 5/12*p2^2*p5*p7*s5 - 5/36*p2^2*p4^2*p7*s5 + \
1/3*p1*p3*p5*p7*s5 + 7/9*p1*p3*p4^2*p7*s5 + 1/12*p1^2*p2*p5*p7*s5 - \
59/108*p1^2*p2*p4^2*p7*s5 - 1/9*p1^4*p5*p7*s5 + 1/3*p1^4*p4^2*p7*s5 + \
4/9*p1*p2*p4*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664220183*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e81a52e3-4f07-4c5b-bdfa-c838353b35ad"],

Cell[BoxData["\<\"s6*s15 = - 1/4*p3*p5^3*s7 - 1/2*p3*p4*p5*p6*s7 + \
13/12*p3*p4^2*p5^2*s7 + 1/6*p3*p4^3*p6*s7 - 7/12*p3*p4^4*p5*s7 + \
1/12*p3*p4^6*s7 + 1/2*p1*p2*p6^2*s7 + 1/24*p1*p2*p5^3*s7 - \
3/2*p1*p2*p4*p5*p6*s7 - 7/144*p1*p2*p4^2*p5^2*s7 + 1/4*p1*p2*p4^3*p6*s7 - \
1/9*p1*p2*p4^4*p5*s7 + 1/16*p1*p2*p4^6*s7 - 1/6*p1^3*p6^2*s7 + \
1/72*p1^3*p5^3*s7 - 7/9*p1^3*p4*p5*p6*s7 + 163/432*p1^3*p4^2*p5^2*s7 - \
1/4*p1^3*p4^3*p6*s7 - 13/36*p1^3*p4^4*p5*s7 + 1/16*p1^3*p4^6*s7 - \
3/8*p2^2*p5*p6*s8 + 3/8*p2^2*p4*p5^2*s8 - 3/8*p2^2*p4^2*p6*s8 - \
13/24*p2^2*p4^3*p5*s8 + 7/36*p2^2*p4^5*s8 + 1/2*p1*p3*p5*p6*s8 - \
7/12*p1*p3*p4*p5^2*s8 - 3/2*p1*p3*p4^2*p6*s8 + 17/9*p1*p3*p4^3*p5*s8 - \
5/12*p1*p3*p4^5*s8 - 5/12*p1^2*p2*p5*p6*s8 + 43/144*p1^2*p2*p4*p5^2*s8 + \
1/3*p1^2*p2*p4^2*p6*s8 - 265/216*p1^2*p2*p4^3*p5*s8 - 13/144*p1^2*p2*p4^5*s8 \
+ 1/8*p1^4*p5*p6*s8 - 11/144*p1^4*p4*p5^2*s8 - 1/8*p1^4*p4^2*p6*s8 + \
1/6*p1^4*p4^3*p5*s8 - 1/16*p1^4*p4^5*s8 + 15/32*p2*p5^3*s9 + \
21/8*p2*p4*p5*p6*s9 - 79/32*p2*p4^2*p5^2*s9 - 7/8*p2*p4^3*p6*s9 + \
115/96*p2*p4^4*p5*s9 - 41/288*p2*p4^6*s9 - 5/32*p1^2*p5^3*s9 + \
19/24*p1^2*p4*p5*p6*s9 + 85/288*p1^2*p4^2*p5^2*s9 + 5/8*p1^2*p4^3*p6*s9 - \
425/864*p1^2*p4^4*p5*s9 + 11/288*p1^2*p4^6*s9 + 17/32*p2^2*p5^2*s10 + \
7/8*p2^2*p4*p6*s10 - 3/16*p2^2*p4^2*p5*s10 - 3/32*p2^2*p4^4*s10 + \
3*p1*p3*p4*p6*s10 - 2*p1*p3*p4^2*p5*s10 + 1/3*p1*p3*p4^4*s10 - \
17/48*p1^2*p2*p5^2*s10 - 29/12*p1^2*p2*p4*p6*s10 + 143/72*p1^2*p2*p4^2*p5*s10 \
+ 29/144*p1^2*p2*p4^4*s10 + 17/288*p1^4*p5^2*s10 + 3/8*p1^4*p4*p6*s10 - \
181/432*p1^4*p4^2*p5*s10 + 5/288*p1^4*p4^4*s10 - 3/2*p3*p5*p6*s11 + \
1/2*p3*p4*p5^2*s11 + 1/2*p3*p4^2*p6*s11 - 1/6*p3*p4^3*p5*s11 + \
5/2*p1*p2*p5*p6*s11 - 1/6*p1*p2*p4*p5^2*s11 + 2/3*p1*p2*p4^2*p6*s11 + \
7/18*p1*p2*p4^3*p5*s11 - 5/18*p1*p2*p4^5*s11 - 2/3*p1^3*p5*p6*s11 + \
1/6*p1^3*p4^2*p6*s11 + 17/27*p1^3*p4^3*p5*s11 - 1/18*p1^3*p4^5*s11 + \
p2*p5*p6*s12 - 3/8*p2*p4*p5^2*s12 + 1/6*p2*p4^2*p6*s12 - 1/12*p2*p4^3*p5*s12 \
+ 1/72*p2*p4^5*s12 - 1/3*p1^2*p5*p6*s12 - 23/72*p1^2*p4*p5^2*s12 + \
1/6*p1^2*p4^2*p6*s12 + 143/108*p1^2*p4^3*p5*s12 - 19/72*p1^2*p4^5*s12 + \
1/4*p3*p5^2*s13 - 5/6*p3*p4^2*p5*s13 + 1/4*p3*p4^4*s13 - 1/24*p1*p2*p5^2*s13 \
+ 5/6*p1*p2*p4*p6*s13 + 25/36*p1*p2*p4^2*p5*s13 - 23/72*p1*p2*p4^4*s13 - \
1/72*p1^3*p5^2*s13 + 1/6*p1^3*p4*p6*s13 - 19/108*p1^3*p4^2*p5*s13 + \
35/72*p1^3*p4^4*s13 + 2/3*p1*p4*p5^2*s14 + 4/3*p1*p4^2*p6*s14 - \
8/3*p1*p4^3*p5*s14 + 2/3*p1*p4^5*s14 + 3*p3*p6*s15 - 2*p3*p4*p5*s15 + \
1/3*p3*p4^3*s15 - 7/2*p1*p2*p6*s15 + 8/3*p1*p2*p4*p5*s15 - 1/2*p1*p2*p4^3*s15 \
+ 5/6*p1^3*p6*s15 - 2/3*p1^3*p4*p5*s15 - 1/6*p1^3*p4^3*s15 - 5/16*p2*p5^2*s16 \
- 1/4*p2*p4*p6*s16 + 7/8*p2*p4^2*p5*s16 - 11/48*p2*p4^4*s16 + \
5/48*p1^2*p5^2*s16 + 3/4*p1^2*p4*p6*s16 - 49/72*p1^2*p4^2*p5*s16 + \
17/48*p1^2*p4^4*s16 - 3/2*p2*p6*s17 - p2*p4*p5*s17 + 1/2*p2*p4^3*s17 + \
1/2*p1^2*p6*s17 + 1/3*p1^2*p4*p5*s17 - 3/2*p1^2*p4^3*s17 - 4*p1*p4*p6*s18 + \
4/3*p1*p4^2*p5*s18 + 1/4*p2^2*p6^2*p7*s1 - 5/12*p2^2*p5^3*p7*s1 - \
25/24*p2^2*p4*p5*p6*p7*s1 + 41/96*p2^2*p4^2*p5^2*p7*s1 + \
5/12*p2^2*p4^3*p6*p7*s1 + 1/144*p2^2*p4^4*p5*p7*s1 - 13/288*p2^2*p4^6*p7*s1 + \
1/4*p1*p3*p5^3*p7*s1 - 2/3*p1*p3*p4*p5*p6*p7*s1 + 4/9*p1*p3*p4^2*p5^2*p7*s1 + \
2/9*p1*p3*p4^3*p6*p7*s1 - 55/108*p1*p3*p4^4*p5*p7*s1 + 1/9*p1*p3*p4^6*p7*s1 - \
1/3*p1^2*p2*p6^2*p7*s1 + 13/288*p1^2*p2*p5^3*p7*s1 + \
13/24*p1^2*p2*p4*p5*p6*p7*s1 - 353/864*p1^2*p2*p4^2*p5^2*p7*s1 + \
5/72*p1^2*p2*p4^3*p6*p7*s1 + 23/288*p1^2*p2*p4^4*p5*p7*s1 + \
23/288*p1^2*p2*p4^6*p7*s1 + 1/12*p1^4*p6^2*p7*s1 + 1/288*p1^4*p5^3*p7*s1 + \
29/108*p1^4*p4*p5*p6*p7*s1 - 1/16*p1^4*p4^2*p5^2*p7*s1 + \
1/24*p1^4*p4^3*p6*p7*s1 + 41/288*p1^4*p4^4*p5*p7*s1 + 1/2*p3*p5*p6*p7*s2 - \
1/4*p3*p4*p5^2*p7*s2 - 1/6*p3*p4^2*p6*p7*s2 + 1/3*p3*p4^3*p5*p7*s2 - \
1/12*p3*p4^5*p7*s2 - 2/3*p1*p2*p5*p6*p7*s2 - 31/36*p1*p2*p4*p5^2*p7*s2 - \
7/6*p1*p2*p4^2*p6*p7*s2 + 2/3*p1*p2*p4^3*p5*p7*s2 + 1/36*p1*p2*p4^5*p7*s2 + \
1/6*p1^3*p5*p6*p7*s2 + 7/18*p1^3*p4*p5^2*p7*s2 - 5/9*p1^3*p4^2*p6*p7*s2 - \
1/3*p1^3*p4^3*p5*p7*s2 - 2/9*p1^3*p4^5*p7*s2 - 1/2*p3*p5^2*p7*s3 + \
1/6*p3*p4^2*p5*p7*s3 + 29/48*p1*p2*p5^2*p7*s3 + 11/12*p1*p2*p4*p6*p7*s3 - \
41/72*p1*p2*p4^2*p5*p7*s3 + 1/48*p1*p2*p4^4*p7*s3 - 7/48*p1^3*p5^2*p7*s3 - \
19/36*p1^3*p4*p6*p7*s3 + 65/216*p1^3*p4^2*p5*p7*s3 + 7/144*p1^3*p4^4*p7*s3 - \
1/4*p2*p5*p6*p7*s4 + 37/48*p2*p4*p5^2*p7*s4 - 13/24*p2*p4^3*p5*p7*s4 + \
5/48*p2*p4^5*p7*s4 + 1/12*p1^2*p5*p6*p7*s4 - 37/144*p1^2*p4*p5^2*p7*s4 + \
2/9*p1^2*p4^2*p6*p7*s4 + 83/216*p1^2*p4^3*p5*p7*s4 - 29/144*p1^2*p4^5*p7*s4 + \
5/12*p2*p5^2*p7*s5 + 1/3*p2*p4*p6*p7*s5 + 1/12*p2*p4^2*p5*p7*s5 - \
1/9*p2*p4^4*p7*s5 - 5/36*p1^2*p5^2*p7*s5 + 7/9*p1^2*p4*p6*p7*s5 - \
59/108*p1^2*p4^2*p5*p7*s5 + 1/3*p1^2*p4^4*p7*s5 + 4/9*p1*p4*p5*p7*s6\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664222598*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5f6dcc52-d38e-4199-8aa9-ff0e3644bd61"],

Cell[BoxData["\<\"s6*s16 = 1/2*p2^2*p5*p6*s7 - 1/4*p2^2*p4*p5^2*s7 + \
1/6*p2^2*p4^2*p6*s7 - 11/18*p2^2*p4^3*p5*s7 + 7/36*p2^2*p4^5*s7 - \
3/2*p1*p3*p5*p6*s7 + 19/12*p1*p3*p4*p5^2*s7 - 1/6*p1*p3*p4^2*p6*s7 + \
1/36*p1*p3*p4^3*p5*s7 - 1/9*p1*p3*p4^5*s7 + 1/6*p1^2*p2*p5*p6*s7 - \
49/18*p1^2*p2*p4*p5^2*s7 + 29/36*p1^2*p2*p4^2*p6*s7 - \
73/54*p1^2*p2*p4^3*p5*s7 + 13/36*p1^2*p2*p4^5*s7 + 1/18*p1^4*p5*p6*s7 - \
19/54*p1^4*p4*p5^2*s7 - 1/12*p1^4*p4^2*p6*s7 - 17/108*p1^4*p4^3*p5*s7 + \
1/2*p2*p3*p5^2*s8 - 3/2*p2*p3*p4*p6*s8 + 1/6*p2*p3*p4^2*p5*s8 + \
1/18*p2*p3*p4^4*s8 - 1/4*p1*p2^2*p5^2*s8 + 19/12*p1*p2^2*p4*p6*s8 - \
49/18*p1*p2^2*p4^2*p5*s8 - 19/54*p1*p2^2*p4^4*s8 + 1/6*p1^2*p3*p5^2*s8 - \
1/6*p1^2*p3*p4*p6*s8 + 29/36*p1^2*p3*p4^2*p5*s8 - 1/12*p1^2*p3*p4^4*s8 - \
11/18*p1^3*p2*p5^2*s8 + 1/36*p1^3*p2*p4*p6*s8 - 73/54*p1^3*p2*p4^2*p5*s8 - \
17/108*p1^3*p2*p4^4*s8 + 7/36*p1^5*p5^2*s8 - 1/9*p1^5*p4*p6*s8 + \
13/36*p1^5*p4^2*p5*s8 + 3/2*p3*p5*p6*s9 - 7/8*p3*p4*p5^2*s9 - \
1/2*p3*p4^2*p6*s9 + 5/12*p3*p4^3*p5*s9 - 1/24*p3*p4^5*s9 + \
15/8*p1*p2*p5*p6*s9 - 1/8*p1*p2*p4*p5^2*s9 + 25/24*p1*p2*p4^2*p6*s9 - \
41/72*p1*p2*p4^3*p5*s9 + 1/54*p1*p2*p4^5*s9 - 19/24*p1^3*p5*p6*s9 + \
55/36*p1^3*p4*p5^2*s9 - 5/72*p1^3*p4^2*p6*s9 + 19/216*p1^3*p4^3*p5*s9 - \
11/216*p1^3*p4^5*s9 + 3/2*p2*p3*p6*s10 + 15/8*p2*p3*p4*p5*s10 - \
19/24*p2*p3*p4^3*s10 - 7/8*p1*p2^2*p6*s10 - 1/8*p1*p2^2*p4*p5*s10 + \
55/36*p1*p2^2*p4^3*s10 - 1/2*p1^2*p3*p6*s10 + 25/24*p1^2*p3*p4*p5*s10 - \
5/72*p1^2*p3*p4^3*s10 + 5/12*p1^3*p2*p6*s10 - 41/72*p1^3*p2*p4*p5*s10 + \
19/216*p1^3*p2*p4^3*s10 - 1/24*p1^5*p6*s10 + 1/54*p1^5*p4*p5*s10 - \
11/216*p1^5*p4^3*s10 + 1/4*p2^2*p5^2*s11 - 1/2*p2^2*p4*p6*s11 + \
8/3*p2^2*p4^2*p5*s11 - 31/36*p2^2*p4^4*s11 - 1/2*p1*p3*p5^2*s11 - \
2/3*p1*p3*p4^2*p5*s11 + 5/18*p1*p3*p4^4*s11 + 8/3*p1^2*p2*p5^2*s11 - \
2/3*p1^2*p2*p4*p6*s11 + 35/9*p1^2*p2*p4^2*p5*s11 - 13/27*p1^2*p2*p4^4*s11 - \
31/36*p1^4*p5^2*s11 + 5/18*p1^4*p4*p6*s11 - 13/27*p1^4*p4^2*p5*s11 + \
11/108*p1^4*p4^4*s11 + 1/2*p3*p5^2*s12 + 2*p3*p4*p6*s12 - 11/6*p3*p4^2*p5*s12 \
+ 1/3*p3*p4^4*s12 + 1/4*p1*p2*p5^2*s12 - 2*p1*p2*p4*p6*s12 + \
125/36*p1*p2*p4^2*p5*s12 - 16/27*p1*p2*p4^4*s12 - 5/36*p1^3*p5^2*s12 - \
10/9*p1^3*p4*p6*s12 + 227/108*p1^3*p4^2*p5*s12 - 11/54*p1^3*p4^4*s12 + \
1/2*p2^2*p6*s13 + 1/4*p2^2*p4*p5*s13 - 5/36*p2^2*p4^3*s13 + 2*p1*p3*p6*s13 - \
2*p1*p3*p4*p5*s13 - 10/9*p1*p3*p4^3*s13 - 11/6*p1^2*p2*p6*s13 + \
125/36*p1^2*p2*p4*p5*s13 + 227/108*p1^2*p2*p4^3*s13 + 1/3*p1^4*p6*s13 - \
16/27*p1^4*p4*p5*s13 - 11/54*p1^4*p4^3*s13 - 1/8*p2*p5^2*s14 + \
3/2*p2*p4*p6*s14 - 31/12*p2*p4^2*p5*s14 + 17/24*p2*p4^4*s14 + \
1/24*p1^2*p5^2*s14 + 11/6*p1^2*p4*p6*s14 - 11/4*p1^2*p4^2*p5*s14 + \
3/8*p1^2*p4^4*s14 - 1/8*p2^2*p5*s15 + 1/24*p2^2*p4^2*s15 + 3/2*p1*p3*p5*s15 + \
11/6*p1*p3*p4^2*s15 - 31/12*p1^2*p2*p5*s15 - 11/4*p1^2*p2*p4^2*s15 + \
17/24*p1^4*p5*s15 + 3/8*p1^4*p4^2*s15 - 1/4*p3*p4*p5*s16 + 1/12*p3*p4^3*s16 - \
1/4*p1*p2*p6*s16 + 23/12*p1*p2*p4*p5*s16 - 1/18*p1*p2*p4^3*s16 + \
1/12*p1^3*p6*s16 - 1/18*p1^3*p4*p5*s16 + 7/36*p1^3*p4^3*s16 - 3/2*p3*p5*s17 + \
1/2*p3*p4^2*s17 - 2*p1*p2*p5*s17 - 8/3*p1*p2*p4^2*s17 + 5/6*p1^3*p5*s17 - \
1/6*p1^3*p4^2*s17 - 3/2*p2*p6*s18 - 2*p2*p4*p5*s18 + 5/6*p2*p4^3*s18 + \
1/2*p1^2*p6*s18 - 8/3*p1^2*p4*p5*s18 - 1/6*p1^2*p4^3*s18 - \
1/2*p2*p3*p5*p6*p7*s1 - 11/24*p2*p3*p4*p5^2*p7*s1 + 1/2*p2*p3*p4^2*p6*p7*s1 - \
1/72*p2*p3*p4^3*p5*p7*s1 + 1/54*p2*p3*p4^5*p7*s1 - 11/24*p1*p2^2*p5*p6*p7*s1 \
- 31/36*p1*p2^2*p4*p5^2*p7*s1 - 5/36*p1*p2^2*p4^2*p6*p7*s1 + \
97/216*p1*p2^2*p4^3*p5*p7*s1 + 7/36*p1*p2^2*p4^5*p7*s1 + \
1/2*p1^2*p3*p5*p6*p7*s1 - 5/36*p1^2*p3*p4*p5^2*p7*s1 - \
5/18*p1^2*p3*p4^2*p6*p7*s1 - 41/216*p1^2*p3*p4^3*p5*p7*s1 + \
1/216*p1^2*p3*p4^5*p7*s1 - 1/72*p1^3*p2*p5*p6*p7*s1 + \
97/216*p1^3*p2*p4*p5^2*p7*s1 - 41/216*p1^3*p2*p4^2*p6*p7*s1 + \
107/108*p1^3*p2*p4^3*p5*p7*s1 - 1/24*p1^3*p2*p4^5*p7*s1 + \
1/54*p1^5*p5*p6*p7*s1 + 7/36*p1^5*p4*p5^2*p7*s1 + 1/216*p1^5*p4^2*p6*p7*s1 - \
1/24*p1^5*p4^3*p5*p7*s1 - 5/12*p2^2*p4*p6*p7*s2 - 17/72*p2^2*p4^2*p5*p7*s2 + \
1/8*p2^2*p4^4*p7*s2 - 5/12*p1*p3*p5^2*p7*s2 - 1/6*p1*p3*p4^2*p5*p7*s2 + \
13/36*p1*p3*p4^4*p7*s2 - 17/72*p1^2*p2*p5^2*p7*s2 - 1/6*p1^2*p2*p4*p6*p7*s2 - \
20/9*p1^2*p2*p4^2*p5*p7*s2 - 43/72*p1^2*p2*p4^4*p7*s2 + 1/8*p1^4*p5^2*p7*s2 + \
13/36*p1^4*p4*p6*p7*s2 - 43/72*p1^4*p4^2*p5*p7*s2 + 1/12*p1^4*p4^4*p7*s2 + \
1/4*p2^2*p6*p7*s3 + 3/8*p2^2*p4*p5*p7*s3 - 11/72*p2^2*p4^3*p7*s3 - \
5/12*p1*p3*p4*p5*p7*s3 + 5/36*p1*p3*p4^3*p7*s3 - 1/12*p1^2*p2*p6*p7*s3 + \
23/36*p1^2*p2*p4*p5*p7*s3 + 11/54*p1^2*p2*p4^3*p7*s3 - \
85/216*p1^4*p4*p5*p7*s3 - 1/216*p1^4*p4^3*p7*s3 + 1/4*p3*p5^2*p7*s4 - \
1/12*p3*p4^2*p5*p7*s4 + 3/8*p1*p2*p5^2*p7*s4 - 5/12*p1*p2*p4*p6*p7*s4 + \
23/36*p1*p2*p4^2*p5*p7*s4 - 85/216*p1*p2*p4^4*p7*s4 - 11/72*p1^3*p5^2*p7*s4 + \
5/36*p1^3*p4*p6*p7*s4 + 11/54*p1^3*p4^2*p5*p7*s4 - 1/216*p1^3*p4^4*p7*s4 + \
1/2*p3*p4*p5*p7*s5 - 1/6*p3*p4^3*p7*s5 + 1/2*p1*p2*p6*p7*s5 + \
10/9*p1*p2*p4*p5*p7*s5 + 17/54*p1*p2*p4^3*p7*s5 - 1/6*p1^3*p6*p7*s5 + \
17/54*p1^3*p4*p5*p7*s5 - 5/27*p1^3*p4^3*p7*s5 + 1/9*p2*p4^2*p7*s6 + \
1/9*p1^2*p5*p7*s6 + 4/9*p1^2*p4^2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664225025*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"80fb797e-def9-4f86-b367-0560b58b8df5"],

Cell[BoxData["\<\"s6*s17 = 1/12*p2^2*p4*p5*p6*s7 + 1/18*p2^2*p4^2*p5^2*s7 - \
1/12*p2^2*p4^3*p6*s7 - 1/12*p2^2*p4^4*p5*s7 + 1/36*p2^2*p4^6*s7 - \
1/6*p1*p3*p5^3*s7 - 2/3*p1*p3*p4*p5*p6*s7 + 4/9*p1*p3*p4^2*p5^2*s7 + \
1/9*p1*p3*p4^4*p5*s7 - 1/18*p1*p3*p4^6*s7 - 1/6*p1^2*p2*p6^2*s7 + \
5/36*p1^2*p2*p5^3*s7 - 1/36*p1^2*p2*p4*p5*p6*s7 - 19/54*p1^2*p2*p4^2*p5^2*s7 \
+ 1/12*p1^2*p2*p4^3*p6*s7 - 11/27*p1^2*p2*p4^4*p5*s7 + 1/12*p1^2*p2*p4^6*s7 + \
1/18*p1^4*p6^2*s7 - 5/36*p1^4*p5^3*s7 + 1/27*p1^4*p4*p5*p6*s7 - \
8/27*p1^4*p4^2*p5^2*s7 + 1/18*p1^4*p4^3*p6*s7 - 1/36*p1^4*p4^4*p5*s7 - \
1/12*p2*p3*p4*p5^2*s8 - 5/6*p2*p3*p4^2*p6*s8 + 7/18*p2*p3*p4^3*p5*s8 - \
1/36*p2*p3*p4^5*s8 + 7/36*p1*p2^2*p4*p5^2*s8 - 1/18*p1*p2^2*p4^2*p6*s8 - \
29/108*p1*p2^2*p4^3*p5*s8 - 5/27*p1*p2^2*p4^5*s8 + 1/18*p1^2*p3*p4^2*p6*s8 + \
1/18*p1^2*p3*p4^5*s8 - 11/36*p1^3*p2*p4*p5^2*s8 + 7/27*p1^3*p2*p4^2*p6*s8 - \
14/27*p1^3*p2*p4^3*p5*s8 - 1/36*p1^3*p2*p4^5*s8 + 1/36*p1^5*p4*p5^2*s8 - \
1/18*p1^5*p4^2*p6*s8 + 1/12*p1^5*p4^3*p5*s8 + 1/8*p3*p5^3*s9 + p3*p4*p5*p6*s9 \
- 19/24*p3*p4^2*p5^2*s9 - 1/3*p3*p4^3*p6*s9 + 3/8*p3*p4^4*p5*s9 - \
1/24*p3*p4^6*s9 + 1/2*p1*p2*p6^2*s9 - 1/6*p1*p2*p4*p5*p6*s9 + \
5/36*p1*p2*p4^2*p5^2*s9 + 7/18*p1*p2*p4^3*p6*s9 - 25/108*p1*p2*p4^4*p5*s9 + \
1/54*p1*p2*p4^6*s9 - 1/6*p1^3*p6^2*s9 + 1/8*p1^3*p5^3*s9 + \
1/6*p1^3*p4*p5*p6*s9 + 5/24*p1^3*p4^2*p5^2*s9 - 5/54*p1^3*p4^3*p6*s9 + \
19/216*p1^3*p4^4*p5*s9 - 1/72*p1^3*p4^6*s9 + 1/8*p2*p3*p5^2*s10 + \
3/2*p2*p3*p4*p6*s10 - 5/12*p2*p3*p4^2*p5*s10 - 1/24*p2*p3*p4^4*s10 - \
2/3*p1*p2^2*p4*p6*s10 + 13/36*p1*p2^2*p4^2*p5*s10 + 5/18*p1*p2^2*p4^4*s10 + \
1/8*p1^2*p3*p5^2*s10 - 1/2*p1^2*p3*p4*p6*s10 + 23/36*p1^2*p3*p4^2*p5*s10 - \
7/72*p1^2*p3*p4^4*s10 - 7/72*p1^3*p2*p5^2*s10 + 1/3*p1^3*p2*p4*p6*s10 - \
17/54*p1^3*p2*p4^2*p5*s10 + 13/216*p1^3*p2*p4^4*s10 + 1/72*p1^5*p5^2*s10 - \
1/27*p1^5*p4*p6*s10 + 5/108*p1^5*p4^2*p5*s10 - 1/72*p1^5*p4^4*s10 + \
1/8*p2^2*p5*p6*s11 - 1/3*p2^2*p4*p5^2*s11 + 5/8*p2^2*p4^2*p6*s11 + \
7/72*p2^2*p4^3*p5*s11 - 5/72*p2^2*p4^5*s11 + 5/12*p1*p3*p4*p5^2*s11 - \
5/9*p1*p3*p4^3*p5*s11 + 5/36*p1*p3*p4^5*s11 + 1/12*p1^2*p2*p5*p6*s11 + \
13/24*p1^2*p2*p4*p5^2*s11 - 17/36*p1^2*p2*p4^2*p6*s11 + \
149/108*p1^2*p2*p4^3*p5*s11 - 35/216*p1^2*p2*p4^5*s11 - 1/24*p1^4*p5*p6*s11 + \
5/72*p1^4*p4*p5^2*s11 + 19/216*p1^4*p4^2*p6*s11 - 47/216*p1^4*p4^3*p5*s11 + \
1/36*p1^4*p4^5*s11 + 1/12*p3*p4*p5^2*s12 + 2/3*p3*p4^2*p6*s12 - \
1/2*p3*p4^3*p5*s12 + 1/12*p3*p4^5*s12 + 1/12*p1*p2*p5*p6*s12 - \
7/36*p1*p2*p4*p5^2*s12 + 11/36*p1*p2*p4^2*p6*s12 + 13/54*p1*p2*p4^3*p5*s12 - \
1/108*p1*p2*p4^5*s12 - 1/4*p1^3*p5*p6*s12 + 1/3*p1^3*p4*p5^2*s12 - \
67/108*p1^3*p4^2*p6*s12 + 37/54*p1^3*p4^3*p5*s12 - 1/18*p1^3*p4^5*s12 - \
1/12*p2^2*p4*p6*s13 - 1/18*p2^2*p4^2*p5*s13 + 1/36*p2^2*p4^4*s13 + \
1/4*p1*p3*p5^2*s13 + 2/3*p1*p3*p4*p6*s13 - 4/9*p1*p3*p4^2*p5*s13 - \
17/36*p1*p3*p4^4*s13 - 5/36*p1^2*p2*p5^2*s13 + 53/108*p1^2*p2*p4^2*p5*s13 + \
31/54*p1^2*p2*p4^4*s13 + 1/18*p1^4*p5^2*s13 - 7/108*p1^4*p4*p6*s13 + \
11/108*p1^4*p4^2*p5*s13 - 1/18*p1^4*p4^4*s13 + 1/4*p2*p5*p6*s14 + \
1/6*p2*p4*p5^2*s14 - 1/4*p2*p4^2*p6*s14 - 1/4*p2*p4^3*p5*s14 + \
1/12*p2*p4^5*s14 + 1/4*p1^2*p5*p6*s14 - 1/3*p1^2*p4*p5^2*s14 + \
3/4*p1^2*p4^2*p6*s14 - 3/4*p1^2*p4^3*p5*s14 + 1/12*p1^2*p4^5*s14 + \
1/4*p2^2*p6*s15 + 1/6*p2^2*p4*p5*s15 - 1/12*p2^2*p4^3*s15 + \
1/3*p1*p3*p4*p5*s15 + 2/3*p1*p3*p4^3*s15 - 1/3*p1^2*p2*p6*s15 - \
1/2*p1^2*p2*p4*p5*s15 - 2/3*p1^2*p2*p4^3*s15 + 1/12*p1^4*p6*s15 + \
1/12*p1^4*p4^3*s15 - 1/12*p1*p2*p5^2*s16 + 1/6*p1*p2*p4*p6*s16 + \
1/36*p1*p2*p4^2*p5*s16 + 1/9*p1*p2*p4^4*s16 + 1/12*p1^3*p5^2*s16 - \
1/18*p1^3*p4*p6*s16 + 7/36*p1^3*p4^2*p5*s16 - p3*p4*p5*s17 + 1/3*p3*p4^3*s17 \
- 1/2*p1*p2*p6*s17 + 7/12*p1*p2*p4*p5*s17 - 11/12*p1*p2*p4^3*s17 + \
1/6*p1^3*p6*s17 - 5/12*p1^3*p4*p5*s17 + 1/12*p1^3*p4^3*s17 + 1/8*p2*p5^2*s18 \
- 3/2*p2*p4*p6*s18 + 7/12*p2*p4^2*p5*s18 - 1/24*p2*p4^4*s18 - \
3/8*p1^2*p5^2*s18 + 1/2*p1^2*p4*p6*s18 - 11/12*p1^2*p4^2*p5*s18 - \
1/24*p1^2*p4^4*s18 - 1/12*p2*p3*p5^3*p7*s1 - 3/4*p2*p3*p4*p5*p6*p7*s1 + \
35/72*p2*p3*p4^2*p5^2*p7*s1 + 13/36*p2*p3*p4^3*p6*p7*s1 - \
31/108*p2*p3*p4^4*p5*p7*s1 + 7/216*p2*p3*p4^6*p7*s1 - 1/12*p1*p2^2*p6^2*p7*s1 \
- 1/36*p1*p2^2*p5^3*p7*s1 + 7/36*p1*p2^2*p4*p5*p6*p7*s1 - \
61/108*p1*p2^2*p4^2*p5^2*p7*s1 + 1/6*p1*p2^2*p4^3*p6*p7*s1 + \
1/54*p1*p2^2*p4^4*p5*p7*s1 + 1/12*p1*p2^2*p4^6*p7*s1 + 1/8*p1^2*p3*p5^3*p7*s1 \
+ 1/4*p1^2*p3*p4*p5*p6*p7*s1 - 1/12*p1^2*p3*p4^2*p5^2*p7*s1 - \
25/108*p1^2*p3*p4^3*p6*p7*s1 + 13/216*p1^2*p3*p4^4*p5*p7*s1 - \
1/36*p1^2*p3*p4^6*p7*s1 + 1/18*p1^3*p2*p6^2*p7*s1 - 1/6*p1^3*p2*p5^3*p7*s1 + \
1/108*p1^3*p2*p4*p5*p6*p7*s1 + 13/216*p1^3*p2*p4^2*p5^2*p7*s1 - \
1/108*p1^3*p2*p4^3*p6*p7*s1 + 11/36*p1^3*p2*p4^4*p5*p7*s1 - \
1/72*p1^3*p2*p4^6*p7*s1 - 1/108*p1^5*p6^2*p7*s1 + 5/72*p1^5*p5^3*p7*s1 - \
1/27*p1^5*p4*p5*p6*p7*s1 + 5/36*p1^5*p4^2*p5^2*p7*s1 - \
1/36*p1^5*p4^3*p6*p7*s1 - 1/72*p1^5*p4^4*p5*p7*s1 - 1/6*p2^2*p5*p6*p7*s2 - \
1/9*p2^2*p4*p5^2*p7*s2 + 1/18*p2^2*p4^3*p5*p7*s2 + 1/3*p1*p3*p5*p6*p7*s2 - \
5/12*p1*p3*p4*p5^2*p7*s2 - 1/18*p1*p3*p4^3*p5*p7*s2 + 5/36*p1*p3*p4^5*p7*s2 - \
5/18*p1^2*p2*p5*p6*p7*s2 + 1/9*p1^2*p2*p4*p5^2*p7*s2 - \
11/18*p1^2*p2*p4^2*p6*p7*s2 - 5/18*p1^2*p2*p4^3*p5*p7*s2 - \
1/6*p1^2*p2*p4^5*p7*s2 + 1/9*p1^4*p5*p6*p7*s2 - 5/36*p1^4*p4*p5^2*p7*s2 + \
5/18*p1^4*p4^2*p6*p7*s2 - 5/18*p1^4*p4^3*p5*p7*s2 + 1/36*p1^4*p4^5*p7*s2 + \
1/12*p2^2*p4*p6*p7*s3 + 1/18*p2^2*p4^2*p5*p7*s3 - 1/36*p2^2*p4^4*p7*s3 - \
1/6*p1*p3*p5^2*p7*s3 - 5/18*p1*p3*p4^2*p5*p7*s3 + 1/9*p1*p3*p4^4*p7*s3 + \
1/4*p1^2*p2*p5^2*p7*s3 - 1/18*p1^2*p2*p4*p6*p7*s3 + \
49/108*p1^2*p2*p4^2*p5*p7*s3 - 2/27*p1^2*p2*p4^4*p7*s3 - 1/12*p1^4*p5^2*p7*s3 \
+ 1/108*p1^4*p4*p6*p7*s3 - 17/108*p1^4*p4^2*p5*p7*s3 + 1/36*p1^4*p4^4*p7*s3 - \
1/12*p1*p2*p5*p6*p7*s4 + 11/36*p1*p2*p4*p5^2*p7*s4 - \
13/36*p1*p2*p4^2*p6*p7*s4 + 10/27*p1*p2*p4^3*p5*p7*s4 - \
17/108*p1*p2*p4^5*p7*s4 + 1/36*p1^3*p5*p6*p7*s4 - 1/36*p1^3*p4*p5^2*p7*s4 + \
13/108*p1^3*p4^2*p6*p7*s4 - 2/27*p1^3*p4^3*p5*p7*s4 + 1/36*p1^3*p4^5*p7*s4 + \
1/12*p3*p5^2*p7*s5 + 2/3*p3*p4*p6*p7*s5 - 1/2*p3*p4^2*p5*p7*s5 + \
1/12*p3*p4^4*p7*s5 + 1/36*p1*p2*p5^2*p7*s5 - 1/6*p1*p2*p4*p6*p7*s5 + \
49/108*p1*p2*p4^2*p5*p7*s5 + 1/27*p1*p2*p4^4*p7*s5 + 1/18*p1^3*p5^2*p7*s5 - \
1/54*p1^3*p4*p6*p7*s5 + 7/108*p1^3*p4^2*p5*p7*s5 - 1/12*p1^3*p4^4*p7*s5 + \
1/6*p2*p6*p7*s6 + 1/9*p2*p4*p5*p7*s6 - 1/18*p2*p4^3*p7*s6 - \
1/18*p1^2*p6*p7*s6 + 1/9*p1^2*p4*p5*p7*s6 + 1/6*p1^2*p4^3*p7*s6\"\>"], "Print",\

 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236642278233`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a60ea0c8-b6fd-410e-b449-d944fcff0dc0"],

Cell[BoxData["\<\"s6*s18 = - 1/12*p1*p2^2*p5*p6*s7 + 7/36*p1*p2^2*p4*p5^2*s7 \
- 11/36*p1*p2^2*p4^3*p5*s7 + 1/36*p1*p2^2*p4^5*s7 - 5/6*p1^2*p3*p5*p6*s7 - \
1/18*p1^2*p3*p4*p5^2*s7 + 1/18*p1^2*p3*p4^2*p6*s7 + 7/27*p1^2*p3*p4^3*p5*s7 - \
1/18*p1^2*p3*p4^5*s7 + 7/18*p1^3*p2*p5*p6*s7 - 29/108*p1^3*p2*p4*p5^2*s7 - \
14/27*p1^3*p2*p4^3*p5*s7 + 1/12*p1^3*p2*p4^5*s7 - 1/36*p1^5*p5*p6*s7 - \
5/27*p1^5*p4*p5^2*s7 + 1/18*p1^5*p4^2*p6*s7 - 1/36*p1^5*p4^3*p5*s7 - \
1/6*p3^2*p4^2*p5*s8 + 1/18*p3^2*p4^4*s8 - 1/6*p2^3*p4*p6*s8 + \
5/36*p2^3*p4^2*p5*s8 - 5/36*p2^3*p4^4*s8 + 1/12*p1*p2*p3*p5^2*s8 - \
2/3*p1*p2*p3*p4*p6*s8 - 1/36*p1*p2*p3*p4^2*p5*s8 + 1/27*p1*p2*p3*p4^4*s8 + \
1/18*p1^2*p2^2*p5^2*s8 + 4/9*p1^2*p2^2*p4*p6*s8 - 19/54*p1^2*p2^2*p4^2*p5*s8 \
- 8/27*p1^2*p2^2*p4^4*s8 - 1/12*p1^3*p3*p5^2*s8 + 1/12*p1^3*p3*p4^2*p5*s8 + \
1/18*p1^3*p3*p4^4*s8 - 1/12*p1^4*p2*p5^2*s8 + 1/9*p1^4*p2*p4*p6*s8 - \
11/27*p1^4*p2*p4^2*p5*s8 - 1/36*p1^4*p2*p4^4*s8 + 1/36*p1^6*p5^2*s8 - \
1/18*p1^6*p4*p6*s8 + 1/12*p1^6*p4^2*p5*s8 + 1/8*p2^2*p5*p6*s9 + \
1/8*p2^2*p4^2*p6*s9 - 7/72*p2^2*p4^3*p5*s9 + 1/72*p2^2*p4^5*s9 + \
3/2*p1*p3*p5*p6*s9 - 2/3*p1*p3*p4*p5^2*s9 - 1/2*p1*p3*p4^2*p6*s9 + \
1/3*p1*p3*p4^3*p5*s9 - 1/27*p1*p3*p4^5*s9 - 5/12*p1^2*p2*p5*p6*s9 + \
13/36*p1^2*p2*p4*p5^2*s9 + 23/36*p1^2*p2*p4^2*p6*s9 - \
17/54*p1^2*p2*p4^3*p5*s9 + 5/108*p1^2*p2*p4^5*s9 - 1/24*p1^4*p5*p6*s9 + \
5/18*p1^4*p4*p5^2*s9 - 7/72*p1^4*p4^2*p6*s9 + 13/216*p1^4*p4^3*p5*s9 - \
1/72*p1^4*p4^5*s9 + 1/2*p3^2*p4*p5*s10 - 1/6*p3^2*p4^3*s10 + 1/8*p2^3*p6*s10 \
+ 1/8*p2^3*p4^3*s10 + p1*p2*p3*p6*s10 - 1/6*p1*p2*p3*p4*p5*s10 + \
1/6*p1*p2*p3*p4^3*s10 - 19/24*p1^2*p2^2*p6*s10 + 5/36*p1^2*p2^2*p4*p5*s10 + \
5/24*p1^2*p2^2*p4^3*s10 - 1/3*p1^3*p3*p6*s10 + 7/18*p1^3*p3*p4*p5*s10 - \
5/54*p1^3*p3*p4^3*s10 + 3/8*p1^4*p2*p6*s10 - 25/108*p1^4*p2*p4*p5*s10 + \
19/216*p1^4*p2*p4^3*s10 - 1/24*p1^6*p6*s10 + 1/54*p1^6*p4*p5*s10 - \
1/72*p1^6*p4^3*s10 + 1/8*p2*p3*p5^2*s11 + 1/12*p2*p3*p4^2*p5*s11 - \
1/24*p2*p3*p4^4*s11 - 1/3*p1*p2^2*p5^2*s11 + 5/12*p1*p2^2*p4*p6*s11 + \
13/24*p1*p2^2*p4^2*p5*s11 + 5/72*p1*p2^2*p4^4*s11 + 5/8*p1^2*p3*p5^2*s11 - \
17/36*p1^2*p3*p4^2*p5*s11 + 19/216*p1^2*p3*p4^4*s11 + 7/72*p1^3*p2*p5^2*s11 - \
5/9*p1^3*p2*p4*p6*s11 + 149/108*p1^3*p2*p4^2*p5*s11 - 47/216*p1^3*p2*p4^4*s11 \
- 5/72*p1^5*p5^2*s11 + 5/36*p1^5*p4*p6*s11 - 35/216*p1^5*p4^2*p5*s11 + \
1/36*p1^5*p4^4*s11 + 1/4*p2^2*p4*p6*s12 - 5/36*p2^2*p4^2*p5*s12 + \
1/18*p2^2*p4^4*s12 - 1/12*p1*p3*p5^2*s12 + 2/3*p1*p3*p4*p6*s12 - \
7/108*p1*p3*p4^4*s12 - 1/18*p1^2*p2*p5^2*s12 - 4/9*p1^2*p2*p4*p6*s12 + \
53/108*p1^2*p2*p4^2*p5*s12 + 11/108*p1^2*p2*p4^4*s12 + 1/36*p1^4*p5^2*s12 - \
17/36*p1^4*p4*p6*s12 + 31/54*p1^4*p4^2*p5*s12 - 1/18*p1^4*p4^4*s12 + \
1/12*p2*p3*p4*p5*s13 - 1/4*p2*p3*p4^3*s13 + 1/12*p1*p2^2*p6*s13 - \
7/36*p1*p2^2*p4*p5*s13 + 1/3*p1*p2^2*p4^3*s13 + 2/3*p1^2*p3*p6*s13 + \
11/36*p1^2*p3*p4*p5*s13 - 67/108*p1^2*p3*p4^3*s13 - 1/2*p1^3*p2*p6*s13 + \
13/54*p1^3*p2*p4*p5*s13 + 37/54*p1^3*p2*p4^3*s13 + 1/12*p1^5*p6*s13 - \
1/108*p1^5*p4*p5*s13 - 1/18*p1^5*p4^3*s13 + 1/4*p3*p5^2*s14 - \
1/3*p3*p4^2*p5*s14 + 1/12*p3*p4^4*s14 + 1/6*p1*p2*p5^2*s14 + \
1/3*p1*p2*p4*p6*s14 - 1/2*p1*p2*p4^2*p5*s14 - 1/12*p1^3*p5^2*s14 + \
2/3*p1^3*p4*p6*s14 - 2/3*p1^3*p4^2*p5*s14 + 1/12*p1^3*p4^4*s14 + \
1/4*p2*p3*p5*s15 + 1/4*p2*p3*p4^2*s15 + 1/6*p1*p2^2*p5*s15 - \
1/3*p1*p2^2*p4^2*s15 - 1/4*p1^2*p3*p5*s15 + 3/4*p1^2*p3*p4^2*s15 - \
1/4*p1^3*p2*p5*s15 - 3/4*p1^3*p2*p4^2*s15 + 1/12*p1^5*p5*s15 + \
1/12*p1^5*p4^2*s15 - 1/12*p2^2*p4*p5*s16 + 1/12*p2^2*p4^3*s16 + \
1/6*p1*p3*p4*p5*s16 - 1/18*p1*p3*p4^3*s16 + 1/36*p1^2*p2*p4*p5*s16 + \
7/36*p1^2*p2*p4^3*s16 + 1/9*p1^4*p4*p5*s16 + 1/8*p2^2*p5*s17 - \
3/8*p2^2*p4^2*s17 - 3/2*p1*p3*p5*s17 + 1/2*p1*p3*p4^2*s17 + \
7/12*p1^2*p2*p5*s17 - 11/12*p1^2*p2*p4^2*s17 - 1/24*p1^4*p5*s17 - \
1/24*p1^4*p4^2*s17 - 1/2*p3*p4*p5*s18 + 1/6*p3*p4^3*s18 - p1*p2*p6*s18 + \
7/12*p1*p2*p4*p5*s18 - 5/12*p1*p2*p4^3*s18 + 1/3*p1^3*p6*s18 - \
11/12*p1^3*p4*p5*s18 + 1/12*p1^3*p4^3*s18 - 1/12*p3^2*p4*p5^2*p7*s1 + \
1/18*p3^2*p4^3*p5*p7*s1 - 1/108*p3^2*p4^5*p7*s1 - 1/12*p2^3*p5*p6*p7*s1 - \
1/36*p2^3*p4*p5^2*p7*s1 + 1/8*p2^3*p4^2*p6*p7*s1 - 1/6*p2^3*p4^3*p5*p7*s1 + \
5/72*p2^3*p4^5*p7*s1 - 3/4*p1*p2*p3*p5*p6*p7*s1 + 7/36*p1*p2*p3*p4*p5^2*p7*s1 \
+ 1/4*p1*p2*p3*p4^2*p6*p7*s1 + 1/108*p1*p2*p3*p4^3*p5*p7*s1 - \
1/27*p1*p2*p3*p4^5*p7*s1 + 35/72*p1^2*p2^2*p5*p6*p7*s1 - \
61/108*p1^2*p2^2*p4*p5^2*p7*s1 - 1/12*p1^2*p2^2*p4^2*p6*p7*s1 + \
13/216*p1^2*p2^2*p4^3*p5*p7*s1 + 5/36*p1^2*p2^2*p4^5*p7*s1 + \
13/36*p1^3*p3*p5*p6*p7*s1 + 1/6*p1^3*p3*p4*p5^2*p7*s1 - \
25/108*p1^3*p3*p4^2*p6*p7*s1 - 1/108*p1^3*p3*p4^3*p5*p7*s1 - \
1/36*p1^3*p3*p4^5*p7*s1 - 31/108*p1^4*p2*p5*p6*p7*s1 + \
1/54*p1^4*p2*p4*p5^2*p7*s1 + 13/216*p1^4*p2*p4^2*p6*p7*s1 + \
11/36*p1^4*p2*p4^3*p5*p7*s1 - 1/72*p1^4*p2*p4^5*p7*s1 + \
7/216*p1^6*p5*p6*p7*s1 + 1/12*p1^6*p4*p5^2*p7*s1 - 1/36*p1^6*p4^2*p6*p7*s1 - \
1/72*p1^6*p4^3*p5*p7*s1 - 1/6*p2*p3*p5^2*p7*s2 + 1/3*p2*p3*p4*p6*p7*s2 - \
5/18*p2*p3*p4^2*p5*p7*s2 + 1/9*p2*p3*p4^4*p7*s2 - 1/9*p1*p2^2*p5^2*p7*s2 - \
5/12*p1*p2^2*p4*p6*p7*s2 + 1/9*p1*p2^2*p4^2*p5*p7*s2 - \
5/36*p1*p2^2*p4^4*p7*s2 - 11/18*p1^2*p3*p4^2*p5*p7*s2 + \
5/18*p1^2*p3*p4^4*p7*s2 + 1/18*p1^3*p2*p5^2*p7*s2 - 1/18*p1^3*p2*p4*p6*p7*s2 \
- 5/18*p1^3*p2*p4^2*p5*p7*s2 - 5/18*p1^3*p2*p4^4*p7*s2 + \
5/36*p1^5*p4*p6*p7*s2 - 1/6*p1^5*p4^2*p5*p7*s2 + 1/36*p1^5*p4^4*p7*s2 - \
1/12*p2*p3*p4*p5*p7*s3 + 1/36*p2*p3*p4^3*p7*s3 + 11/36*p1*p2^2*p4*p5*p7*s3 - \
1/36*p1*p2^2*p4^3*p7*s3 - 13/36*p1^2*p3*p4*p5*p7*s3 + \
13/108*p1^2*p3*p4^3*p7*s3 + 10/27*p1^3*p2*p4*p5*p7*s3 - \
2/27*p1^3*p2*p4^3*p7*s3 - 17/108*p1^5*p4*p5*p7*s3 + 1/36*p1^5*p4^3*p7*s3 - \
1/6*p2^2*p4*p6*p7*s4 + 1/4*p2^2*p4^2*p5*p7*s4 - 1/12*p2^2*p4^4*p7*s4 + \
1/12*p1*p3*p5^2*p7*s4 - 1/18*p1*p3*p4^2*p5*p7*s4 + 1/108*p1*p3*p4^4*p7*s4 + \
1/18*p1^2*p2*p5^2*p7*s4 - 5/18*p1^2*p2*p4*p6*p7*s4 + \
49/108*p1^2*p2*p4^2*p5*p7*s4 - 17/108*p1^2*p2*p4^4*p7*s4 - \
1/36*p1^4*p5^2*p7*s4 + 1/9*p1^4*p4*p6*p7*s4 - 2/27*p1^4*p4^2*p5*p7*s4 + \
1/36*p1^4*p4^4*p7*s4 + 1/12*p2^2*p6*p7*s5 + 1/36*p2^2*p4*p5*p7*s5 + \
1/18*p2^2*p4^3*p7*s5 + 2/3*p1*p3*p6*p7*s5 - 1/6*p1*p3*p4*p5*p7*s5 - \
1/54*p1*p3*p4^3*p7*s5 - 1/2*p1^2*p2*p6*p7*s5 + 49/108*p1^2*p2*p4*p5*p7*s5 + \
7/108*p1^2*p2*p4^3*p7*s5 + 1/12*p1^4*p6*p7*s5 + 1/27*p1^4*p4*p5*p7*s5 - \
1/12*p1^4*p4^3*p7*s5 + 1/6*p3*p5*p7*s6 - 1/18*p3*p4^2*p7*s6 + \
1/9*p1*p2*p5*p7*s6 + 1/9*p1*p2*p4^2*p7*s6 - 1/18*p1^3*p5*p7*s6 + \
1/6*p1^3*p4^2*p7*s6\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023664230966*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"068b1b12-2966-4b9c-ae8c-6cff2046ccd4"],

Cell[BoxData[
 StyleBox["\<\"Computing 1f x 1f relations...\"\>",
  StripOnInput->False,
  FontSize->15,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020236642340937`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0012032e-3780-4ada-a6ff-503f569b2c4c"],

Cell[BoxData["\<\"s7*s7 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850372274*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"be3f08f2-b5f4-49a9-9012-f29f65a0c745"],

Cell[BoxData["\<\"s7*s8 = s21\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238503740053`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2ab9c23d-3638-40cf-86e4-d2d0bb6748f7"],

Cell[BoxData["\<\"s7*s9 = s19\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850375226*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0ec901dc-4c45-43d5-931a-9395c0473805"],

Cell[BoxData["\<\"s7*s10 = p4*s21 + s23 - 1/3*p5*p7*s7 + 1/3*p4^2*p7*s7 - \
1/3*p1*p4*p7*s8 + 1/3*p1*p7*s10 - 1/3*p4*p7*s11 + 1/3*p7*s13\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850376154*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e643ee9d-57b1-49e9-a4ce-377cffd7fbe6"],

Cell[BoxData["\<\"s7*s11 = s22\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238503769407`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8343c747-b5d7-491c-86ba-cde046e946f5"],

Cell[BoxData["\<\"s7*s12 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850377602*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"38cbe22f-1623-45ea-968a-460d72982126"],

Cell[BoxData["\<\"s7*s13 = 3*p1*p4*s21 - 2*p4*s22 + 2*p1*s23 - 3*s24 + \
p1*p4^2*p7*s7 - p1^2*p4*p7*s8 - p5*p7*s9 + p2*p7*s10 - p4*p7*s12 + \
p1*p7*s13\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238503782473`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d8493b90-b110-4bd3-b156-05dadfcb51c8"],

Cell[BoxData["\<\"s7*s14 = 1/3*p1*p4*s19 + p3*s21 - 4/3*p1*p2*s21 + \
1/3*p1^3*s21 + p2*s22 - 1/3*p1^2*s22 + 1/3*p3*p4*p7*s7 - 1/3*p1*p2*p4*p7*s7 + \
1/9*p1^3*p4*p7*s7 - 1/3*p1*p3*p7*s8 + 4/9*p1^2*p2*p7*s8 - 1/9*p1^4*p7*s8 - \
1/9*p1^2*p4*p7*s9 - 1/3*p1*p2*p7*s11 + 1/9*p1^3*p7*s11 - 1/9*p1^2*p7*s12 + \
1/3*p1*p7*s14\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850378962*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a4120322-6e3e-4710-936c-9b274f702845"],

Cell[BoxData["\<\"s7*s15 = 1/2*p2*s20 - 1/6*p1^2*s20 - 1/6*p1*p5*s21 + \
13/6*p1*p4^2*s21 + 1/2*p5*s22 - 3/2*p4^2*s22 + 5/3*p1*p4*s23 - 2*p4*s24 - \
1/18*p1*p4*p5*p7*s7 + 13/18*p1*p4^3*p7*s7 + 1/6*p2*p5*p7*s8 - \
13/18*p1^2*p4^2*p7*s8 - 2/3*p4*p5*p7*s9 + 1/2*p2*p4*p7*s10 + \
1/18*p1^2*p4*p7*s10 - 1/6*p1*p5*p7*s11 - 1/18*p1*p4^2*p7*s11 - 1/6*p5*p7*s12 \
- 1/2*p4^2*p7*s12 + 5/9*p1*p4*p7*s13 + 1/3*p1*p7*s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850379737*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f0965a53-5aaf-47e1-a009-17f47ca627f0"],

Cell[BoxData["\<\"s7*s16 = 1/2*p5*s19 - 1/6*p4^2*s19 + 1/6*p2*p4*s21 + \
11/6*p1^2*p4*s21 - 4/3*p1*p4*s22 - 1/2*p2*s23 + 3/2*p1^2*s23 - 2*p1*s24 + \
1/6*p2*p5*p7*s7 - 1/9*p1^2*p5*p7*s7 + 7/9*p1^2*p4^2*p7*s7 - 1/3*p3*p4*p7*s8 + \
1/2*p1*p2*p4*p7*s8 - 7/9*p1^3*p4*p7*s8 - 3/4*p1*p5*p7*s9 - 1/12*p1*p4^2*p7*s9 \
+ 7/12*p1*p2*p7*s10 + 1/36*p1^3*p7*s10 - 1/6*p2*p4*p7*s11 + \
1/18*p1^2*p4*p7*s11 - p1*p4*p7*s12 - 1/6*p2*p7*s13 + 11/18*p1^2*p7*s13 + \
1/3*p4*p7*s14 + 1/6*p1*p7*s16\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850380562*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"729f6797-c35a-43bc-b76e-361247a24094"],

Cell[BoxData["\<\"s7*s17 = 1/2*p6*s19 - 1/6*p4*p5*s19 + 1/2*p3*s20 - \
2/3*p1*p2*s20 + 1/6*p1^3*s20 + 1/12*p2*p5*s21 + 1/12*p2*p4^2*s21 - \
1/12*p1^2*p5*s21 + 7/12*p1^2*p4^2*s21 + 1/2*p1*p5*s22 - 1/2*p1*p4^2*s22 + \
1/3*p2*p4*s23 + 1/3*p1^2*p4*s23 - 2/3*p1*p4*s24 + 1/12*p2*p4*p5*p7*s7 + \
1/12*p2*p4^3*p7*s7 + 1/18*p1^2*p6*p7*s7 + 7/36*p1^2*p4*p5*p7*s7 + \
7/36*p1^2*p4^3*p7*s7 + 5/18*p3*p4^2*p7*s8 - 1/36*p1*p2*p5*p7*s8 - \
1/36*p1*p2*p4^2*p7*s8 + 1/36*p1^3*p5*p7*s8 - 7/36*p1^3*p4^2*p7*s8 - \
1/6*p1*p6*p7*s9 - 17/36*p1*p4*p5*p7*s9 + 1/36*p1*p4^3*p7*s9 - \
5/6*p3*p4*p7*s10 + 11/12*p1*p2*p4*p7*s10 - 5/36*p1^3*p4*p7*s10 - \
1/6*p2*p5*p7*s11 - 1/2*p2*p4^2*p7*s11 - 1/9*p1^2*p5*p7*s11 + \
1/9*p1^2*p4^2*p7*s11 - 1/18*p1*p5*p7*s12 - 7/18*p1*p4^2*p7*s12 + \
1/9*p1^2*p4*p7*s13 + 1/6*p5*p7*s14 + 1/6*p4^2*p7*s14 - 1/6*p1*p4*p7*s16 + \
1/3*p1*p7*s17 + 2/3*p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850381456*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2cd2ff35-dfd0-41d4-9660-f2c5fc030a04"],

Cell[BoxData["\<\"s7*s18 = 1/2*p1*p5*s19 - 1/6*p1*p4^2*s19 + 1/3*p3*p4*s21 + \
1/6*p1*p2*p4*s21 + 1/2*p1^3*p4*s21 - 1/3*p1^2*p4*s22 + p3*s23 - 1/2*p1*p2*s23 \
+ 1/2*p1^3*s23 - 1/2*p2*s24 - 1/2*p1^2*s24 - 1/6*p3*p5*p7*s7 + \
1/6*p3*p4^2*p7*s7 + 2/9*p1*p2*p5*p7*s7 + 1/12*p1*p2*p4^2*p7*s7 + \
2/9*p1^3*p5*p7*s7 + 7/36*p1^3*p4^2*p7*s7 + 1/18*p2^2*p4*p7*s8 + \
1/12*p1^2*p2*p4*p7*s8 - 7/36*p1^4*p4*p7*s8 - 1/8*p2*p5*p7*s9 - \
1/72*p2*p4^2*p7*s9 - 5/8*p1^2*p5*p7*s9 + 1/24*p1^2*p4^2*p7*s9 + \
1/8*p2^2*p7*s10 - 2/3*p1*p3*p7*s10 + 25/36*p1^2*p2*p7*s10 - 7/72*p1^4*p7*s10 \
- 1/3*p3*p4*p7*s11 - 7/18*p1*p2*p4*p7*s11 + 1/18*p1^3*p4*p7*s11 - \
1/18*p2*p4*p7*s12 - 1/2*p1^2*p4*p7*s12 + 1/3*p3*p7*s13 - 2/9*p1*p2*p7*s13 + \
1/9*p1^3*p7*s13 + 1/3*p1*p4*p7*s14 - 1/12*p2*p7*s16 - 1/12*p1^2*p7*s16 + \
p1*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850382444*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9ed3a7e5-ce78-4e43-8174-53c2a6d1356a"],

Cell[BoxData["\<\"s8*s8 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850383421*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5a5bfc03-4c61-4378-9bb9-dec5c2aa59bb"],

Cell[BoxData["\<\"s8*s9 = - p1*s21 + s22 - 1/3*p1*p4*p7*s7 - 1/3*p2*p7*s8 + \
1/3*p1^2*p7*s8 + 1/3*p4*p7*s9 - 1/3*p1*p7*s11 + 1/3*p7*s12\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850384063*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e80a8229-9d12-4caa-a414-137ead5d2e09"],

Cell[BoxData["\<\"s8*s10 = s20\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850384727*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0ce075b0-0c91-488b-bee6-1cb9fcd3ee49"],

Cell[BoxData["\<\"s8*s11 = s23\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850385384*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5d4f3a78-d244-43f5-963e-b645941b0fe1"],

Cell[BoxData["\<\"s8*s12 = - 3*p1*p4*s21 + 2*p4*s22 - 2*p1*s23 + 3*s24 - \
p1*p4^2*p7*s7 + p1^2*p4*p7*s8 + p5*p7*s9 - p2*p7*s10 + p4*p7*s12 - \
p1*p7*s13\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850386023*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"88e90b53-0d14-4510-933a-04ac5a6ee721"],

Cell[BoxData["\<\"s8*s13 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850386681*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2fb17e2a-ffa6-4e87-abeb-8c0d58845946"],

Cell[BoxData["\<\"s8*s14 = 1/2*p5*s19 - 1/6*p4^2*s19 + 1/6*p2*p4*s21 - \
13/6*p1^2*p4*s21 + 5/3*p1*p4*s22 + 1/2*p2*s23 - 3/2*p1^2*s23 + 2*p1*s24 + \
1/6*p2*p5*p7*s7 - 13/18*p1^2*p4^2*p7*s7 - 1/18*p1*p2*p4*p7*s8 + \
13/18*p1^3*p4*p7*s8 + 1/2*p1*p5*p7*s9 + 1/18*p1*p4^2*p7*s9 - 2/3*p1*p2*p7*s10 \
- 1/6*p2*p4*p7*s11 - 1/18*p1^2*p4*p7*s11 + 5/9*p1*p4*p7*s12 - 1/6*p2*p7*s13 - \
1/2*p1^2*p7*s13 + 1/3*p4*p7*s14\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850387334*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c6f9e24f-bf61-48b8-b594-2e034dc83f0b"],

Cell[BoxData["\<\"s8*s15 = 1/3*p1*p4*s20 - p6*s21 + 4/3*p4*p5*s21 - \
1/3*p4^3*s21 + p5*s23 - 1/3*p4^2*s23 - 1/3*p4*p6*p7*s7 + 4/9*p4^2*p5*p7*s7 - \
1/9*p4^4*p7*s7 + 1/3*p1*p6*p7*s8 - 1/3*p1*p4*p5*p7*s8 + 1/9*p1*p4^3*p7*s8 - \
1/9*p1*p4^2*p7*s10 - 1/3*p4*p5*p7*s11 + 1/9*p4^3*p7*s11 - 1/9*p4^2*p7*s13 + \
1/3*p4*p7*s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850388152*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"667f9f25-fcd4-482b-95b9-66f67df8146b"],

Cell[BoxData["\<\"s8*s16 = 1/2*p2*s20 - 1/6*p1^2*s20 - 1/6*p1*p5*s21 - \
11/6*p1*p4^2*s21 - 1/2*p5*s22 + 3/2*p4^2*s22 - 4/3*p1*p4*s23 + 2*p4*s24 - \
1/3*p1*p6*p7*s7 + 1/2*p1*p4*p5*p7*s7 - 7/9*p1*p4^3*p7*s7 + 1/6*p2*p5*p7*s8 - \
1/9*p2*p4^2*p7*s8 + 7/9*p1^2*p4^2*p7*s8 + 7/12*p4*p5*p7*s9 + 1/36*p4^3*p7*s9 \
- 3/4*p2*p4*p7*s10 - 1/12*p1^2*p4*p7*s10 - 1/6*p1*p5*p7*s11 + \
1/18*p1*p4^2*p7*s11 - 1/6*p5*p7*s12 + 11/18*p4^2*p7*s12 - p1*p4*p7*s13 + \
1/3*p1*p7*s15 + 1/6*p4*p7*s16\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850388975*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b1dccc47-0596-4722-8b9b-c10f688fa525"],

Cell[BoxData["\<\"s8*s17 = 1/2*p2*p4*s20 - 1/6*p1^2*p4*s20 - 1/3*p1*p6*s21 - \
1/6*p1*p4*p5*s21 - 1/2*p1*p4^3*s21 + p6*s22 - 1/2*p4*p5*s22 + 1/2*p4^3*s22 - \
1/3*p1*p4^2*s23 + 1/2*p5*s24 + 1/2*p4^2*s24 + 1/18*p1*p5^2*p7*s7 + \
1/12*p1*p4^2*p5*p7*s7 - 7/36*p1*p4^4*p7*s7 - 1/6*p2*p6*p7*s8 + \
2/9*p2*p4*p5*p7*s8 + 2/9*p2*p4^3*p7*s8 + 1/6*p1^2*p6*p7*s8 + \
1/12*p1^2*p4*p5*p7*s8 + 7/36*p1^2*p4^3*p7*s8 + 1/8*p5^2*p7*s9 - \
2/3*p4*p6*p7*s9 + 25/36*p4^2*p5*p7*s9 - 7/72*p4^4*p7*s9 - 1/8*p2*p5*p7*s10 - \
5/8*p2*p4^2*p7*s10 - 1/72*p1^2*p5*p7*s10 + 1/24*p1^2*p4^2*p7*s10 - \
1/3*p1*p6*p7*s11 - 7/18*p1*p4*p5*p7*s11 + 1/18*p1*p4^3*p7*s11 + 1/3*p6*p7*s12 \
- 2/9*p4*p5*p7*s12 + 1/9*p4^3*p7*s12 - 1/18*p1*p5*p7*s13 - 1/2*p1*p4^2*p7*s13 \
+ 1/3*p1*p4*p7*s15 - 1/12*p5*p7*s16 - 1/12*p4^2*p7*s16 + p4*p7*s17\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238503898277`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1d8342a7-a151-4a78-98f8-a23d0fb7314b"],

Cell[BoxData["\<\"s8*s18 = 1/2*p6*s19 - 2/3*p4*p5*s19 + 1/6*p4^3*s19 + \
1/2*p3*s20 - 1/6*p1*p2*s20 - 1/12*p2*p5*s21 + 1/12*p2*p4^2*s21 - \
1/12*p1^2*p5*s21 - 7/12*p1^2*p4^2*s21 + 1/3*p1*p5*s22 + 1/3*p1*p4^2*s22 + \
1/2*p2*p4*s23 - 1/2*p1^2*p4*s23 + 2/3*p1*p4*s24 - 1/36*p2*p4*p5*p7*s7 + \
1/36*p2*p4^3*p7*s7 + 5/18*p1^2*p6*p7*s7 - 1/36*p1^2*p4*p5*p7*s7 - \
7/36*p1^2*p4^3*p7*s7 + 1/18*p3*p4^2*p7*s8 + 1/12*p1*p2*p5*p7*s8 + \
7/36*p1*p2*p4^2*p7*s8 + 1/12*p1^3*p5*p7*s8 + 7/36*p1^3*p4^2*p7*s8 - \
5/6*p1*p6*p7*s9 + 11/12*p1*p4*p5*p7*s9 - 5/36*p1*p4^3*p7*s9 - \
1/6*p3*p4*p7*s10 - 17/36*p1*p2*p4*p7*s10 + 1/36*p1^3*p4*p7*s10 - \
1/6*p2*p5*p7*s11 - 1/9*p2*p4^2*p7*s11 - 1/2*p1^2*p5*p7*s11 + \
1/9*p1^2*p4^2*p7*s11 + 1/9*p1*p4^2*p7*s12 - 1/18*p2*p4*p7*s13 - \
7/18*p1^2*p4*p7*s13 + 1/6*p2*p7*s15 + 1/6*p1^2*p7*s15 - 1/6*p1*p4*p7*s16 + \
2/3*p1*p7*s17 + 1/3*p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850390853*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2f1827b3-3110-4aa3-950b-f1436776ef63"],

Cell[BoxData["\<\"s9*s9 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850391859*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f969e470-9b54-4a1e-8d9e-f8402792a32b"],

Cell[BoxData["\<\"s9*s10 = s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238503924828`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"26dbca30-9cf4-48cc-b7f5-578003d4ae1c"],

Cell[BoxData["\<\"s9*s11 = - 1/3*p4*s19 - 1/6*p2*s21 + 1/6*p1^2*s21 + \
1/3*p1*s22 - 1/6*p2*p4*p7*s7 + 1/18*p1^2*p4*p7*s7 + 1/18*p1*p2*p7*s8 - \
1/18*p1^3*p7*s8 + 1/9*p1*p4*p7*s9 + 1/3*p2*p7*s11 - 1/9*p1^2*p7*s11 + \
1/9*p1*p7*s12 - 1/3*p7*s14\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850393141*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f3e640db-c900-4f64-bc95-ba2572dec1e2"],

Cell[BoxData["\<\"s9*s12 = - 1/3*p1*p4*s19 - p3*s21 + 4/3*p1*p2*s21 - \
1/3*p1^3*s21 - p2*s22 + 1/3*p1^2*s22 - 1/3*p3*p4*p7*s7 + 1/3*p1*p2*p4*p7*s7 - \
1/9*p1^3*p4*p7*s7 + 1/3*p1*p3*p7*s8 - 4/9*p1^2*p2*p7*s8 + 1/9*p1^4*p7*s8 + \
1/9*p1^2*p4*p7*s9 + 1/3*p1*p2*p7*s11 - 1/9*p1^3*p7*s11 + 1/9*p1^2*p7*s12 - \
1/3*p1*p7*s14\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850393902*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a07de7eb-e400-4bc0-9ad6-8185a2becc7b"],

Cell[BoxData["\<\"s9*s13 = - 1/2*p5*s19 + 1/6*p4^2*s19 - 1/6*p2*p4*s21 + \
13/6*p1^2*p4*s21 - 5/3*p1*p4*s22 - 1/2*p2*s23 + 3/2*p1^2*s23 - 2*p1*s24 - \
1/6*p2*p5*p7*s7 + 13/18*p1^2*p4^2*p7*s7 + 1/18*p1*p2*p4*p7*s8 - \
13/18*p1^3*p4*p7*s8 - 1/2*p1*p5*p7*s9 - 1/18*p1*p4^2*p7*s9 + 2/3*p1*p2*p7*s10 \
+ 1/6*p2*p4*p7*s11 + 1/18*p1^2*p4*p7*s11 - 5/9*p1*p4*p7*s12 + 1/6*p2*p7*s13 + \
1/2*p1^2*p7*s13 - 1/3*p4*p7*s14\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850394684*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1e52f0ca-8823-4db1-98ee-aec8fb606f7a"],

Cell[BoxData["\<\"s9*s14 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850395492*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"bc332104-e22a-4c0b-8e5e-bd95ac039171"],

Cell[BoxData["\<\"s9*s15 = - 1/2*p6*s19 + 1/6*p4*p5*s19 + 1/2*p3*s20 - \
1/6*p1*p2*s20 - 1/12*p2*p5*s21 - 1/12*p2*p4^2*s21 - 1/12*p1^2*p5*s21 + \
5/4*p1^2*p4^2*s21 + 1/3*p1*p5*s22 - p1*p4^2*s22 - 1/3*p2*p4*s23 + p1^2*p4*s23 \
- p1*p4*s24 - 1/6*p2*p6*p7*s7 + 1/36*p2*p4*p5*p7*s7 - 1/36*p2*p4^3*p7*s7 - \
1/36*p1^2*p4*p5*p7*s7 + 5/12*p1^2*p4^3*p7*s7 + 1/6*p3*p5*p7*s8 - \
1/36*p1*p2*p5*p7*s8 + 1/36*p1*p2*p4^2*p7*s8 + 1/36*p1^3*p5*p7*s8 - \
5/12*p1^3*p4^2*p7*s8 + 1/6*p1*p6*p7*s9 - 7/18*p1*p4*p5*p7*s9 - \
1/6*p3*p4*p7*s10 + 7/18*p1*p2*p4*p7*s10 + 1/9*p2*p4^2*p7*s11 - \
1/9*p1^2*p5*p7*s11 + 1/9*p1*p5*p7*s12 - 1/3*p1*p4^2*p7*s12 - 1/9*p2*p4*p7*s13 \
+ 1/3*p1^2*p4*p7*s13 - 1/3*p5*p7*s14 + 1/3*p2*p7*s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202385039614*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ce5d8a6e-59f8-4055-838e-81c2ffaa7bfe"],

Cell[BoxData["\<\"s9*s16 = - 1/3*p1*p5*s19 - 4/3*p3*p4*s21 + 1/3*p1*p2*p4*s21 \
+ 4/3*p1^3*p4*s21 - p1^2*p4*s22 - 2*p3*s23 + 1/3*p1*p2*s23 + p1^3*s23 + \
3/2*p2*s24 - 11/6*p1^2*s24 - 1/3*p3*p4^2*p7*s7 - 1/18*p1*p2*p5*p7*s7 - \
7/54*p1^3*p5*p7*s7 + 1/2*p1^3*p4^2*p7*s7 - 1/18*p2^2*p4*p7*s8 + \
4/9*p1*p3*p4*p7*s8 - 1/54*p1^2*p2*p4*p7*s8 - 1/2*p1^4*p4*p7*s8 + \
1/2*p2*p5*p7*s9 - 1/9*p2*p4^2*p7*s9 - 5/12*p1^2*p5*p7*s9 + \
5/108*p1^2*p4^2*p7*s9 - 1/2*p2^2*p7*s10 + 23/36*p1^2*p2*p7*s10 - \
1/108*p1^4*p7*s10 + 1/3*p3*p4*p7*s11 + 2/9*p1*p2*p4*p7*s11 - \
1/27*p1^3*p4*p7*s11 + 1/18*p2*p4*p7*s12 - 17/54*p1^2*p4*p7*s12 - \
2/3*p3*p7*s13 + 1/18*p1*p2*p7*s13 + 25/54*p1^3*p7*s13 - 1/3*p1*p4*p7*s14 + \
1/3*p2*p7*s16 - 1/18*p1^2*p7*s16 - 1/3*p1*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850397084*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3e991756-6c35-49e2-af18-f183fc7cd050"],

Cell[BoxData["\<\"s9*s17 = 1/6*p1*p6*s19 - 1/6*p1*p4*p5*s19 + 1/12*p2^2*s20 + \
1/6*p1*p3*s20 - 1/3*p1^2*p2*s20 + 1/12*p1^4*s20 - 1/3*p3*p4^2*s21 - \
1/6*p1*p2*p4^2*s21 + 1/2*p1^3*p4^2*s21 - 1/12*p2*p5*s22 + 1/4*p2*p4^2*s22 + \
1/4*p1^2*p5*s22 - 5/12*p1^2*p4^2*s22 - 1/3*p3*p4*s23 + 1/3*p1^3*p4*s23 + \
2/3*p2*p4*s24 - 2/3*p1^2*p4*s24 + 1/6*p3*p4*p5*p7*s7 - 1/6*p3*p4^3*p7*s7 + \
1/18*p1*p2*p6*p7*s7 - 19/108*p1*p2*p4*p5*p7*s7 + 1/36*p1*p2*p4^3*p7*s7 + \
17/108*p1^3*p4*p5*p7*s7 + 5/36*p1^3*p4^3*p7*s7 + 5/108*p2^2*p4^2*p7*s8 + \
7/18*p1*p3*p4^2*p7*s8 - 5/54*p1^2*p2*p4^2*p7*s8 - 5/36*p1^4*p4^2*p7*s8 - \
1/6*p2*p6*p7*s9 + 1/4*p2*p4*p5*p7*s9 + 1/108*p2*p4^3*p7*s9 - \
1/3*p1^2*p4*p5*p7*s9 + 1/27*p1^2*p4^3*p7*s9 - 1/3*p2^2*p4*p7*s10 - \
1/2*p1*p3*p4*p7*s10 + 79/108*p1^2*p2*p4*p7*s10 - 11/108*p1^4*p4*p7*s10 - \
1/6*p3*p5*p7*s11 + 1/6*p3*p4^2*p7*s11 + 1/12*p1*p2*p5*p7*s11 - \
35/108*p1*p2*p4^2*p7*s11 - 1/12*p1^3*p5*p7*s11 + 7/108*p1^3*p4^2*p7*s11 + \
1/27*p2*p4^2*p7*s12 - 5/27*p1^2*p4^2*p7*s12 - 1/3*p3*p4*p7*s13 + \
5/54*p1*p2*p4*p7*s13 + 5/54*p1^3*p4*p7*s13 + 1/18*p2*p4*p7*s16 - \
1/9*p1^2*p4*p7*s16 + 1/3*p2*p7*s17 + 1/3*p1*p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850398219*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"356452db-2f8a-48f7-b3de-88d5a25c039e"],

Cell[BoxData["\<\"s9*s18 = - 1/12*p2*p5*s19 - 1/12*p2*p4^2*s19 + \
1/4*p1^2*p5*s19 - 1/12*p1^2*p4^2*s19 - 1/12*p2^2*p4*s21 + 5/12*p1^4*p4*s21 - \
1/3*p3*p4*s22 + 1/3*p1*p2*p4*s22 - 1/3*p1^3*p4*s22 + 1/12*p2^2*s23 + \
1/3*p1*p3*s23 - 1/2*p1^2*p2*s23 + 5/12*p1^4*s23 + 1/6*p1*p2*s24 - \
1/2*p1^3*s24 - 1/12*p2^2*p4^2*p7*s7 + 1/9*p1*p3*p5*p7*s7 - \
11/108*p1^2*p2*p5*p7*s7 + 1/18*p1^2*p2*p4^2*p7*s7 + 7/36*p1^4*p5*p7*s7 + \
5/36*p1^4*p4^2*p7*s7 + 1/18*p2*p3*p4*p7*s8 - 1/54*p1*p2^2*p4*p7*s8 + \
1/6*p1^2*p3*p4*p7*s8 + 1/36*p1^3*p2*p4*p7*s8 - 5/36*p1^5*p4*p7*s8 - \
1/6*p3*p5*p7*s9 + 1/18*p3*p4^2*p7*s9 + 5/24*p1*p2*p5*p7*s9 + \
1/216*p1*p2*p4^2*p7*s9 - 11/24*p1^3*p5*p7*s9 + 1/24*p1^3*p4^2*p7*s9 - \
1/8*p1*p2^2*p7*s10 - 4/9*p1^2*p3*p7*s10 + 59/108*p1^3*p2*p7*s10 - \
5/72*p1^5*p7*s10 + 1/12*p2^2*p4*p7*s11 - 1/9*p1*p3*p4*p7*s11 - \
7/27*p1^2*p2*p4*p7*s11 + 1/36*p1^4*p4*p7*s11 - 1/9*p3*p4*p7*s12 + \
5/27*p1*p2*p4*p7*s12 - 1/3*p1^3*p4*p7*s12 - 1/9*p1*p3*p7*s13 + \
1/54*p1^2*p2*p7*s13 + 1/18*p1^4*p7*s13 - 1/6*p2*p4*p7*s14 + \
1/6*p1^2*p4*p7*s14 + 1/36*p1*p2*p7*s16 - 1/12*p1^3*p7*s16 + 1/6*p2*p7*s18 + \
1/2*p1^2*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850399808*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f58c130c-1c92-4039-8f88-40aee35e5646"],

Cell[BoxData["\<\"s10*s10 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850401174*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9976b270-071b-4fe1-9e9f-a0b312aaf2cc"],

Cell[BoxData["\<\"s10*s11 = - 1/3*p1*s20 + 1/6*p5*s21 - 1/6*p4^2*s21 + \
1/3*p4*s23 + 1/18*p4*p5*p7*s7 - 1/18*p4^3*p7*s7 - 1/6*p1*p5*p7*s8 + \
1/18*p1*p4^2*p7*s8 + 1/9*p1*p4*p7*s10 + 1/3*p5*p7*s11 - 1/9*p4^2*p7*s11 + \
1/9*p4*p7*s13 - 1/3*p7*s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504018497`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e7f762e1-6d0c-4d05-81fc-a98cf3fd6948"],

Cell[BoxData["\<\"s10*s12 = - 1/2*p2*s20 + 1/6*p1^2*s20 + 1/6*p1*p5*s21 - \
13/6*p1*p4^2*s21 - 1/2*p5*s22 + 3/2*p4^2*s22 - 5/3*p1*p4*s23 + 2*p4*s24 + \
1/18*p1*p4*p5*p7*s7 - 13/18*p1*p4^3*p7*s7 - 1/6*p2*p5*p7*s8 + \
13/18*p1^2*p4^2*p7*s8 + 2/3*p4*p5*p7*s9 - 1/2*p2*p4*p7*s10 - \
1/18*p1^2*p4*p7*s10 + 1/6*p1*p5*p7*s11 + 1/18*p1*p4^2*p7*s11 + 1/6*p5*p7*s12 \
+ 1/2*p4^2*p7*s12 - 5/9*p1*p4*p7*s13 - 1/3*p1*p7*s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504026117`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2b604731-3111-4280-9278-0ee0000f6b1f"],

Cell[BoxData["\<\"s10*s13 = - 1/3*p1*p4*s20 + p6*s21 - 4/3*p4*p5*s21 + \
1/3*p4^3*s21 - p5*s23 + 1/3*p4^2*s23 + 1/3*p4*p6*p7*s7 - 4/9*p4^2*p5*p7*s7 + \
1/9*p4^4*p7*s7 - 1/3*p1*p6*p7*s8 + 1/3*p1*p4*p5*p7*s8 - 1/9*p1*p4^3*p7*s8 + \
1/9*p1*p4^2*p7*s10 + 1/3*p4*p5*p7*s11 - 1/9*p4^3*p7*s11 + 1/9*p4^2*p7*s13 - \
1/3*p4*p7*s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850403453*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e7318412-373e-4c31-8603-a6fd9c37a7d1"],

Cell[BoxData["\<\"s10*s14 = 1/2*p6*s19 - 1/6*p4*p5*s19 - 1/2*p3*s20 + \
1/6*p1*p2*s20 + 1/12*p2*p5*s21 + 1/12*p2*p4^2*s21 + 1/12*p1^2*p5*s21 - \
5/4*p1^2*p4^2*s21 - 1/3*p1*p5*s22 + p1*p4^2*s22 + 1/3*p2*p4*s23 - p1^2*p4*s23 \
+ p1*p4*s24 + 1/6*p2*p6*p7*s7 - 1/36*p2*p4*p5*p7*s7 + 1/36*p2*p4^3*p7*s7 + \
1/36*p1^2*p4*p5*p7*s7 - 5/12*p1^2*p4^3*p7*s7 - 1/6*p3*p5*p7*s8 + \
1/36*p1*p2*p5*p7*s8 - 1/36*p1*p2*p4^2*p7*s8 - 1/36*p1^3*p5*p7*s8 + \
5/12*p1^3*p4^2*p7*s8 - 1/6*p1*p6*p7*s9 + 7/18*p1*p4*p5*p7*s9 + \
1/6*p3*p4*p7*s10 - 7/18*p1*p2*p4*p7*s10 - 1/9*p2*p4^2*p7*s11 + \
1/9*p1^2*p5*p7*s11 - 1/9*p1*p5*p7*s12 + 1/3*p1*p4^2*p7*s12 + 1/9*p2*p4*p7*s13 \
- 1/3*p1^2*p4*p7*s13 + 1/3*p5*p7*s14 - 1/3*p2*p7*s15\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850404297*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1c870cb5-1922-4070-abb6-495ceb570cc4"],

Cell[BoxData["\<\"s10*s15 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850405272*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0dabe691-d15e-48d4-8011-82a7020a423f"],

Cell[BoxData["\<\"s10*s16 = - 1/3*p2*p4*s20 + 4/3*p1*p6*s21 - \
1/3*p1*p4*p5*s21 - 4/3*p1*p4^3*s21 - 2*p6*s22 + 1/3*p4*p5*s22 + p4^3*s22 - \
p1*p4^2*s23 - 3/2*p5*s24 + 11/6*p4^2*s24 - 1/18*p1*p5^2*p7*s7 + \
4/9*p1*p4*p6*p7*s7 - 1/54*p1*p4^2*p5*p7*s7 - 1/2*p1*p4^4*p7*s7 - \
1/18*p2*p4*p5*p7*s8 - 7/54*p2*p4^3*p7*s8 - 1/3*p1^2*p6*p7*s8 + \
1/2*p1^2*p4^3*p7*s8 - 1/2*p5^2*p7*s9 + 23/36*p4^2*p5*p7*s9 - 1/108*p4^4*p7*s9 \
+ 1/2*p2*p5*p7*s10 - 5/12*p2*p4^2*p7*s10 - 1/9*p1^2*p5*p7*s10 + \
5/108*p1^2*p4^2*p7*s10 + 1/3*p1*p6*p7*s11 + 2/9*p1*p4*p5*p7*s11 - \
1/27*p1*p4^3*p7*s11 - 2/3*p6*p7*s12 + 1/18*p4*p5*p7*s12 + 25/54*p4^3*p7*s12 + \
1/18*p1*p5*p7*s13 - 17/54*p1*p4^2*p7*s13 - 1/3*p1*p4*p7*s15 + 1/3*p5*p7*s16 - \
1/18*p4^2*p7*s16 - 1/3*p4*p7*s17\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850405903*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"83f5556d-d0bd-4bb2-9793-cbc4dfbeb234"],

Cell[BoxData["\<\"s10*s17 = - 1/12*p2*p5*s20 + 1/4*p2*p4^2*s20 - \
1/12*p1^2*p5*s20 - 1/12*p1^2*p4^2*s20 + 1/12*p1*p5^2*s21 - 5/12*p1*p4^4*s21 + \
1/12*p5^2*s22 + 1/3*p4*p6*s22 - 1/2*p4^2*p5*s22 + 5/12*p4^4*s22 - \
1/3*p1*p6*s23 + 1/3*p1*p4*p5*s23 - 1/3*p1*p4^3*s23 - 1/6*p4*p5*s24 + \
1/2*p4^3*s24 + 1/18*p1*p5*p6*p7*s7 - 1/54*p1*p4*p5^2*p7*s7 + \
1/6*p1*p4^2*p6*p7*s7 + 1/36*p1*p4^3*p5*p7*s7 - 5/36*p1*p4^5*p7*s7 + \
1/9*p2*p4*p6*p7*s8 - 11/108*p2*p4^2*p5*p7*s8 + 7/36*p2*p4^4*p7*s8 - \
1/12*p1^2*p5^2*p7*s8 + 1/18*p1^2*p4^2*p5*p7*s8 + 5/36*p1^2*p4^4*p7*s8 - \
1/8*p4*p5^2*p7*s9 - 4/9*p4^2*p6*p7*s9 + 59/108*p4^3*p5*p7*s9 - \
5/72*p4^5*p7*s9 - 1/6*p2*p6*p7*s10 + 5/24*p2*p4*p5*p7*s10 - \
11/24*p2*p4^3*p7*s10 + 1/18*p1^2*p6*p7*s10 + 1/216*p1^2*p4*p5*p7*s10 + \
1/24*p1^2*p4^3*p7*s10 + 1/12*p1*p5^2*p7*s11 - 1/9*p1*p4*p6*p7*s11 - \
7/27*p1*p4^2*p5*p7*s11 + 1/36*p1*p4^4*p7*s11 - 1/9*p4*p6*p7*s12 + \
1/54*p4^2*p5*p7*s12 + 1/18*p4^4*p7*s12 - 1/9*p1*p6*p7*s13 + \
5/27*p1*p4*p5*p7*s13 - 1/3*p1*p4^3*p7*s13 - 1/6*p1*p5*p7*s15 + \
1/6*p1*p4^2*p7*s15 + 1/36*p4*p5*p7*s16 - 1/12*p4^3*p7*s16 + 1/6*p5*p7*s17 + \
1/2*p4^2*p7*s17\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850406901*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1740abbd-7544-4243-9f43-227cfe3d80e8"],

Cell[BoxData["\<\"s10*s18 = 1/12*p5^2*s19 + 1/6*p4*p6*s19 - 1/3*p4^2*p5*s19 + \
1/12*p4^4*s19 + 1/6*p3*p4*s20 - 1/6*p1*p2*p4*s20 + 1/3*p1^2*p6*s21 + \
1/6*p1^2*p4*p5*s21 - 1/2*p1^2*p4^3*s21 - 1/3*p1*p6*s22 + 1/3*p1*p4^3*s22 - \
1/12*p2*p5*s23 + 1/4*p2*p4^2*s23 + 1/4*p1^2*p5*s23 - 5/12*p1^2*p4^2*s23 - \
2/3*p1*p5*s24 + 2/3*p1*p4^2*s24 + 5/108*p1^2*p5^2*p7*s7 + \
7/18*p1^2*p4*p6*p7*s7 - 5/54*p1^2*p4^2*p5*p7*s7 - 5/36*p1^2*p4^4*p7*s7 + \
1/18*p3*p4*p5*p7*s8 + 1/6*p1*p2*p6*p7*s8 - 19/108*p1*p2*p4*p5*p7*s8 + \
17/108*p1*p2*p4^3*p7*s8 - 1/6*p1^3*p6*p7*s8 + 1/36*p1^3*p4*p5*p7*s8 + \
5/36*p1^3*p4^3*p7*s8 - 1/3*p1*p5^2*p7*s9 - 1/2*p1*p4*p6*p7*s9 + \
79/108*p1*p4^2*p5*p7*s9 - 11/108*p1*p4^4*p7*s9 - 1/6*p3*p5*p7*s10 + \
1/4*p1*p2*p5*p7*s10 - 1/3*p1*p2*p4^2*p7*s10 + 1/108*p1^3*p5*p7*s10 + \
1/27*p1^3*p4^2*p7*s10 - 1/6*p2*p6*p7*s11 + 1/12*p2*p4*p5*p7*s11 - \
1/12*p2*p4^3*p7*s11 + 1/6*p1^2*p6*p7*s11 - 35/108*p1^2*p4*p5*p7*s11 + \
7/108*p1^2*p4^3*p7*s11 - 1/3*p1*p6*p7*s12 + 5/54*p1*p4*p5*p7*s12 + \
5/54*p1*p4^3*p7*s12 + 1/27*p1^2*p5*p7*s13 - 5/27*p1^2*p4^2*p7*s13 + \
1/18*p1*p5*p7*s16 - 1/9*p1*p4^2*p7*s16 + 1/3*p1*p4*p7*s17 + \
1/3*p5*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850407997*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1bcbdd14-c325-4b20-9a3d-caa3f480aa43"],

Cell[BoxData["\<\"s11*s11 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504091*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1effc443-06c4-46f1-8837-e60bf986fb88"],

Cell[BoxData["\<\"s11*s12 = - 1/2*p5*s19 + 1/6*p4^2*s19 - 1/6*p2*p4*s21 - \
5/6*p1^2*p4*s21 + 1/3*p1*p4*s22 - 1/2*p2*s23 - 1/2*p1^2*s23 + p1*s24 - \
1/6*p2*p4^2*p7*s7 - 5/18*p1^2*p5*p7*s7 - 5/18*p1^2*p4^2*p7*s7 - \
1/3*p3*p4*p7*s8 + 1/9*p1*p2*p4*p7*s8 + 5/18*p1^3*p4*p7*s8 + 3/4*p1*p5*p7*s9 - \
1/36*p1*p4^2*p7*s9 + p3*p7*s10 - 5/4*p1*p2*p7*s10 + 7/36*p1^3*p7*s10 + \
5/6*p2*p4*p7*s11 - 1/6*p1^2*p4*p7*s11 + 5/9*p1*p4*p7*s12 - 2/9*p1^2*p7*s13 - \
1/3*p4*p7*s14 + 1/6*p1*p7*s16 - p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850409732*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1325e194-351f-4b69-91ad-253f74e904ca"],

Cell[BoxData["\<\"s11*s13 = - 1/2*p2*s20 + 1/6*p1^2*s20 + 1/6*p1*p5*s21 + \
5/6*p1*p4^2*s21 - 1/2*p5*s22 - 1/2*p4^2*s22 + 1/3*p1*p4*s23 - p4*s24 - \
1/3*p1*p6*p7*s7 + 1/9*p1*p4*p5*p7*s7 + 5/18*p1*p4^3*p7*s7 - \
5/18*p2*p4^2*p7*s8 - 1/6*p1^2*p5*p7*s8 - 5/18*p1^2*p4^2*p7*s8 + p6*p7*s9 - \
5/4*p4*p5*p7*s9 + 7/36*p4^3*p7*s9 + 3/4*p2*p4*p7*s10 - 1/36*p1^2*p4*p7*s10 + \
5/6*p1*p5*p7*s11 - 1/6*p1*p4^2*p7*s11 - 2/9*p4^2*p7*s12 + 5/9*p1*p4*p7*s13 - \
1/3*p1*p7*s15 + 1/6*p4*p7*s16 - p7*s17\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504106092`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d9973474-b1e3-4f99-ab0f-d2b34aa0ef5c"],

Cell[BoxData["\<\"s11*s14 = - 1/6*p1*p5*s19 + 1/6*p1*p4^2*s19 + 1/3*p3*p4*s21 \
- 2/3*p1^3*p4*s21 + 1/3*p1^2*p4*s22 + 1/6*p1*p2*s23 - 1/2*p1^3*s23 - \
1/2*p2*s24 + 5/6*p1^2*s24 - 1/6*p3*p5*p7*s7 + 1/6*p3*p4^2*p7*s7 + \
2/9*p1*p2*p5*p7*s7 - 1/12*p1*p2*p4^2*p7*s7 - 7/27*p1^3*p5*p7*s7 - \
7/36*p1^3*p4^2*p7*s7 + 1/18*p2^2*p4*p7*s8 - 4/9*p1*p3*p4*p7*s8 + \
11/108*p1^2*p2*p4*p7*s8 + 7/36*p1^4*p4*p7*s8 - 1/8*p2*p5*p7*s9 - \
1/72*p2*p4^2*p7*s9 + 13/24*p1^2*p5*p7*s9 - 19/216*p1^2*p4^2*p7*s9 + \
1/8*p2^2*p7*s10 + 2/3*p1*p3*p7*s10 - 29/36*p1^2*p2*p7*s10 + \
23/216*p1^4*p7*s10 + 5/18*p1*p2*p4*p7*s11 - 1/54*p1^3*p4*p7*s11 - \
1/18*p2*p4*p7*s12 + 17/54*p1^2*p4*p7*s12 + 1/3*p3*p7*s13 - 2/9*p1*p2*p7*s13 - \
2/27*p1^3*p7*s13 - 1/12*p2*p7*s16 + 5/36*p1^2*p7*s16 - 2/3*p1*p7*s18\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504114637`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b21dcb81-5fa8-4164-ad9f-78980be9fe65"],

Cell[BoxData["\<\"s11*s15 = - 1/6*p2*p4*s20 + 1/6*p1^2*p4*s20 - 1/3*p1*p6*s21 \
+ 2/3*p1*p4^3*s21 + 1/6*p4*p5*s22 - 1/2*p4^3*s22 + 1/3*p1*p4^2*s23 + \
1/2*p5*s24 - 5/6*p4^2*s24 + 1/18*p1*p5^2*p7*s7 - 4/9*p1*p4*p6*p7*s7 + \
11/108*p1*p4^2*p5*p7*s7 + 7/36*p1*p4^4*p7*s7 - 1/6*p2*p6*p7*s8 + \
2/9*p2*p4*p5*p7*s8 - 7/27*p2*p4^3*p7*s8 + 1/6*p1^2*p6*p7*s8 - \
1/12*p1^2*p4*p5*p7*s8 - 7/36*p1^2*p4^3*p7*s8 + 1/8*p5^2*p7*s9 + \
2/3*p4*p6*p7*s9 - 29/36*p4^2*p5*p7*s9 + 23/216*p4^4*p7*s9 - 1/8*p2*p5*p7*s10 \
+ 13/24*p2*p4^2*p7*s10 - 1/72*p1^2*p5*p7*s10 - 19/216*p1^2*p4^2*p7*s10 + \
5/18*p1*p4*p5*p7*s11 - 1/54*p1*p4^3*p7*s11 + 1/3*p6*p7*s12 - 2/9*p4*p5*p7*s12 \
- 2/27*p4^3*p7*s12 - 1/18*p1*p5*p7*s13 + 17/54*p1*p4^2*p7*s13 - \
1/12*p5*p7*s16 + 5/36*p4^2*p7*s16 - 2/3*p4*p7*s17\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850412408*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9ed6dfc9-453a-4603-9a8a-3f1ee1529fb6"],

Cell[BoxData["\<\"s11*s16 = - p6*s19 + 5/6*p4*p5*s19 - 1/6*p4^3*s19 - p3*s20 \
+ 5/6*p1*p2*s20 - 1/6*p1^3*s20 - 1/6*p2*p4^2*s21 + 1/6*p1^2*p5*s21 - \
5/6*p1*p5*s22 + 1/6*p1*p4^2*s22 - 5/6*p2*p4*s23 + 1/6*p1^2*p4*s23 - \
1/18*p2*p4*p5*p7*s7 - 1/9*p2*p4^3*p7*s7 - 1/3*p1^2*p6*p7*s7 - \
1/6*p1^2*p4*p5*p7*s7 - 1/3*p3*p4^2*p7*s8 - 1/18*p1*p2*p5*p7*s8 - \
1/6*p1*p2*p4^2*p7*s8 - 1/9*p1^3*p5*p7*s8 + p1*p6*p7*s9 - 4/9*p1*p4*p5*p7*s9 + \
1/9*p1*p4^3*p7*s9 + p3*p4*p7*s10 - 4/9*p1*p2*p4*p7*s10 + 1/9*p1^3*p4*p7*s10 + \
1/3*p2*p5*p7*s11 + 11/18*p2*p4^2*p7*s11 + 11/18*p1^2*p5*p7*s11 - \
2/9*p1^2*p4^2*p7*s11 + 1/18*p1*p5*p7*s12 + 5/18*p1*p4^2*p7*s12 + \
1/18*p2*p4*p7*s13 + 5/18*p1^2*p4*p7*s13 - 1/6*p5*p7*s14 - 1/6*p4^2*p7*s14 - \
1/6*p2*p7*s15 - 1/6*p1^2*p7*s15 + 1/3*p1*p4*p7*s16 - p1*p7*s17 - \
p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504133673`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"70348be0-afec-49e3-9f2a-8079cf915777"],

Cell[BoxData["\<\"s11*s17 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850414365*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1bc236d0-80d1-4b3f-b03e-22b1687d57e8"],

Cell[BoxData["\<\"s11*s18 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850414996*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"24b91ebc-de0f-462a-a3da-229eda6f29c7"],

Cell[BoxData["\<\"s12*s12 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850415614*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"031b4ebd-e1bd-4e32-9119-01df1dbcd2a6"],

Cell[BoxData["\<\"s12*s13 = 3/2*p6*s19 - 3/2*p4*p5*s19 + 1/3*p4^3*s19 - \
3/2*p3*s20 + 3/2*p1*p2*s20 - 1/3*p1^3*s20 + 1/4*p2*p5*s21 - 1/12*p2*p4^2*s21 \
- 1/12*p1^2*p5*s21 + 23/12*p1^2*p4^2*s21 - 4/3*p1*p4^2*s22 + 4/3*p1^2*p4*s23 \
- 2*p1*p4*s24 + 1/2*p2*p6*p7*s7 - 7/12*p2*p4*p5*p7*s7 + 1/4*p2*p4^3*p7*s7 - \
1/3*p1^2*p6*p7*s7 + 11/36*p1^2*p4*p5*p7*s7 + 23/36*p1^2*p4^3*p7*s7 - \
1/2*p3*p5*p7*s8 + 1/3*p3*p4^2*p7*s8 + 7/12*p1*p2*p5*p7*s8 - \
11/36*p1*p2*p4^2*p7*s8 - 1/4*p1^3*p5*p7*s8 - 23/36*p1^3*p4^2*p7*s8 + \
1/2*p1*p6*p7*s9 - 4/3*p1*p4*p5*p7*s9 + 1/18*p1*p4^3*p7*s9 - 1/2*p3*p4*p7*s10 \
+ 4/3*p1*p2*p4*p7*s10 - 1/18*p1^3*p4*p7*s10 - 2/3*p2*p4^2*p7*s11 + \
2/3*p1^2*p5*p7*s11 + 1/6*p1*p5*p7*s12 - 17/18*p1*p4^2*p7*s12 - \
1/6*p2*p4*p7*s13 + 17/18*p1^2*p4*p7*s13 + 1/3*p4^2*p7*s14 - 1/3*p1^2*p7*s15 - \
p1*p7*s17 + p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504162273`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9125fc81-fcd6-4832-97eb-3ed844a17ca5"],

Cell[BoxData["\<\"s12*s14 = 1/2*p2*p5*s19 - 1/6*p2*p4^2*s19 - 1/6*p1^2*p5*s19 \
+ 1/6*p1^2*p4^2*s19 + 1/6*p2^2*p4*s21 + 10/3*p1*p3*p4*s21 - \
11/3*p1^2*p2*p4*s21 + 5/6*p1^4*p4*s21 - 2*p3*p4*s22 + 8/3*p1*p2*p4*s22 - \
2/3*p1^3*p4*s22 + 1/2*p2^2*s23 + 2*p1*p3*s23 - 7/3*p1^2*p2*s23 + 1/2*p1^4*s23 \
- 3*p3*s24 + 3*p1*p2*s24 - 2/3*p1^3*s24 + 1/6*p2^2*p4^2*p7*s7 - \
1/6*p1*p3*p5*p7*s7 + 7/6*p1*p3*p4^2*p7*s7 + 1/2*p1^2*p2*p5*p7*s7 - \
47/36*p1^2*p2*p4^2*p7*s7 - 7/27*p1^4*p5*p7*s7 + 11/36*p1^4*p4^2*p7*s7 + \
1/3*p2*p3*p4*p7*s8 - 1/18*p1*p2^2*p4*p7*s8 - 13/9*p1^2*p3*p4*p7*s8 + \
143/108*p1^3*p2*p4*p7*s8 - 11/36*p1^5*p4*p7*s8 - p3*p5*p7*s9 + \
5/8*p1*p2*p5*p7*s9 + 1/72*p1*p2*p4^2*p7*s9 + 1/24*p1^3*p5*p7*s9 - \
19/216*p1^3*p4^2*p7*s9 - 1/8*p1*p2^2*p7*s10 + 2/3*p1^2*p3*p7*s10 - \
1/2*p1^3*p2*p7*s10 + 23/216*p1^5*p7*s10 - 5/6*p2^2*p4*p7*s11 + \
4/9*p1^2*p2*p4*p7*s11 - 1/54*p1^4*p4*p7*s11 - 2/3*p3*p4*p7*s12 + \
7/18*p1*p2*p4*p7*s12 - 1/54*p1^3*p4*p7*s12 + p1*p3*p7*s13 - p1^2*p2*p7*s13 + \
7/27*p1^4*p7*s13 + 1/3*p2*p4*p7*s14 - 1/4*p1*p2*p7*s16 + 5/36*p1^3*p7*s16 + \
p2*p7*s18 - 2/3*p1^2*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850417242*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3baed7d7-48bf-493f-8bbf-d95bb480b1a1"],

Cell[BoxData["\<\"s12*s15 = 1/4*p5^2*s19 + p4*p6*s19 - 7/6*p4^2*p5*s19 + \
1/4*p4^4*s19 - p3*p4*s20 + 4/3*p1*p2*p4*s20 - 1/3*p1^3*p4*s20 - 1/2*p2*p6*s21 \
+ 11/12*p2*p4*p5*s21 - 1/4*p2*p4^3*s21 + 1/6*p1^2*p6*s21 - \
5/12*p1^2*p4*p5*s21 + 17/12*p1^2*p4^3*s21 + 1/3*p1*p4*p5*s22 - p1*p4^3*s22 + \
3/4*p2*p5*s23 - 1/4*p2*p4^2*s23 - 1/4*p1^2*p5*s23 + 13/12*p1^2*p4^2*s23 - \
4/3*p1*p4^2*s24 - 1/12*p2*p5^2*p7*s7 + 1/6*p2*p4*p6*p7*s7 + \
1/12*p2*p4^2*p5*p7*s7 + 1/3*p1^2*p5^2*p7*s7 - 5/18*p1^2*p4*p6*p7*s7 - \
1/27*p1^2*p4^2*p5*p7*s7 + 4/9*p1^2*p4^4*p7*s7 + 13/36*p1*p2*p4*p5*p7*s8 - \
19/108*p1*p2*p4^3*p7*s8 - 1/9*p1^3*p4*p5*p7*s8 - 4/9*p1^3*p4^3*p7*s8 - \
3/8*p1*p5^2*p7*s9 + 1/3*p1*p4*p6*p7*s9 - 11/18*p1*p4^2*p5*p7*s9 + \
5/216*p1*p4^4*p7*s9 - p3*p5*p7*s10 + 1/3*p3*p4^2*p7*s10 + \
23/24*p1*p2*p5*p7*s10 + 5/24*p1*p2*p4^2*p7*s10 - 5/24*p1^3*p5*p7*s10 + \
17/216*p1^3*p4^2*p7*s10 - 11/12*p2*p4*p5*p7*s11 + 1/12*p2*p4^3*p7*s11 + \
19/36*p1^2*p4*p5*p7*s11 - 11/108*p1^2*p4^3*p7*s11 + 1/3*p1*p6*p7*s12 - \
11/18*p1*p4*p5*p7*s12 - 13/54*p1*p4^3*p7*s12 + 1/12*p2*p5*p7*s13 - \
1/12*p2*p4^2*p7*s13 - 1/12*p1^2*p5*p7*s13 + 61/108*p1^2*p4^2*p7*s13 + \
1/3*p4*p5*p7*s14 - 1/4*p1*p5*p7*s16 + 5/36*p1*p4^2*p7*s16 - 2/3*p1*p4*p7*s17 \
+ p5*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850418335*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d03714d4-6210-45d4-b889-3b5426af9561"],

Cell[BoxData["\<\"s12*s16 = p1*p6*s19 - 5/6*p1*p4*p5*s19 + 1/6*p1*p4^3*s19 - \
1/4*p2^2*s20 - p1*p3*s20 + 7/6*p1^2*p2*s20 - 1/4*p1^4*s20 + 1/2*p3*p5*s21 - \
1/6*p3*p4^2*s21 - 5/12*p1*p2*p5*s21 + 13/12*p1*p2*p4^2*s21 + 1/12*p1^3*p5*s21 \
+ 7/12*p1^3*p4^2*s21 + 1/4*p2*p5*s22 - 3/4*p2*p4^2*s22 - 1/12*p1^2*p5*s22 - \
5/12*p1^2*p4^2*s22 + 1/2*p1*p2*p4*s23 + 1/2*p1^3*p4*s23 - p2*p4*s24 - \
2/3*p1^2*p4*s24 + 1/2*p1*p2*p6*p7*s7 - 7/12*p1*p2*p4*p5*p7*s7 + \
5/9*p1*p2*p4^3*p7*s7 - 5/18*p1^3*p6*p7*s7 + 1/4*p1^3*p4*p5*p7*s7 + \
2/9*p1^3*p4^3*p7*s7 - 1/12*p2^2*p5*p7*s8 + 1/18*p2^2*p4^2*p7*s8 - \
1/3*p1*p3*p5*p7*s8 + 1/9*p1*p3*p4^2*p7*s8 + 5/12*p1^2*p2*p5*p7*s8 - \
4/9*p1^2*p2*p4^2*p7*s8 - 1/6*p1^4*p5*p7*s8 - 2/9*p1^4*p4^2*p7*s8 - \
7/24*p2*p4*p5*p7*s9 - 1/72*p2*p4^3*p7*s9 + 1/3*p1^2*p6*p7*s9 - \
17/24*p1^2*p4*p5*p7*s9 + 1/72*p1^2*p4^3*p7*s9 + 3/8*p2^2*p4*p7*s10 - \
1/3*p1*p3*p4*p7*s10 + 2/3*p1^2*p2*p4*p7*s10 - 1/24*p1^4*p4*p7*s10 + \
1/12*p1*p2*p5*p7*s11 - 19/36*p1*p2*p4^2*p7*s11 + 5/12*p1^3*p5*p7*s11 + \
1/36*p1^3*p4^2*p7*s11 + 1/12*p2*p5*p7*s12 - 11/36*p2*p4^2*p7*s12 + \
1/12*p1^2*p5*p7*s12 - 19/36*p1^2*p4^2*p7*s12 + 1/3*p1*p2*p4*p7*s13 + \
1/3*p1^3*p4*p7*s13 + 1/3*p1*p4^2*p7*s14 - 1/6*p1*p2*p7*s15 - 1/6*p1^3*p7*s15 \
- 1/12*p2*p4*p7*s16 + 1/12*p1^2*p4*p7*s16 - 2/3*p1^2*p7*s17 + \
2/3*p1*p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850419487*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"41a5de2c-4ac8-428c-b4b2-6d7b3c15e510"],

Cell[BoxData["\<\"s12*s17 = 1/4*p1*p5^2*s19 + 1/2*p1*p4*p6*s19 - \
1/2*p1*p4^2*p5*s19 + 1/12*p1*p4^4*s19 + 1/6*p2^2*p4*s20 - 1/6*p1*p3*p4*s20 + \
1/2*p3*p4*p5*s21 - 1/6*p3*p4^3*s21 - 1/3*p1*p2*p4*p5*s21 + 1/6*p1*p2*p4^3*s21 \
+ 1/3*p1^3*p4*p5*s21 + 1/6*p1^3*p4^3*s21 + 1/2*p2*p6*s22 - 1/6*p2*p4*p5*s22 - \
1/6*p1^2*p6*s22 - 1/6*p1^2*p4^3*s22 + 1/2*p3*p5*s23 - 1/6*p3*p4^2*s23 - \
1/4*p1*p2*p5*s23 + 1/4*p1*p2*p4^2*s23 + 1/4*p1^3*p5*s23 + 1/12*p1^3*p4^2*s23 \
- 1/4*p2*p5*s24 + 1/12*p2*p4^2*s24 - 1/4*p1^2*p5*s24 - 1/4*p1^2*p4^2*s24 - \
1/12*p3*p5^2*p7*s7 + 1/9*p3*p4^2*p5*p7*s7 - 1/36*p3*p4^4*p7*s7 + \
1/9*p1*p2*p5^2*p7*s7 + 1/9*p1*p2*p4*p6*p7*s7 + 35/216*p1*p2*p4^2*p5*p7*s7 + \
1/72*p1*p2*p4^4*p7*s7 + 1/9*p1^3*p5^2*p7*s7 - 1/18*p1^3*p4*p6*p7*s7 + \
19/216*p1^3*p4^2*p5*p7*s7 + 5/72*p1^3*p4^4*p7*s7 + 1/36*p2^2*p4*p5*p7*s8 + \
25/108*p2^2*p4^3*p7*s8 - 1/3*p1*p3*p4*p5*p7*s8 + 1/18*p1*p3*p4^3*p7*s8 + \
37/72*p1^2*p2*p4*p5*p7*s8 - 29/216*p1^2*p2*p4^3*p7*s8 - \
17/72*p1^4*p4*p5*p7*s8 - 5/72*p1^4*p4^3*p7*s8 - 1/16*p2*p5^2*p7*s9 - \
1/3*p2*p4*p6*p7*s9 + 13/72*p2*p4^2*p5*p7*s9 - 7/432*p2*p4^4*p7*s9 - \
5/16*p1^2*p5^2*p7*s9 + 1/6*p1^2*p4*p6*p7*s9 - 19/72*p1^2*p4^2*p5*p7*s9 + \
13/432*p1^2*p4^4*p7*s9 + 1/16*p2^2*p5*p7*s10 - 17/48*p2^2*p4^2*p7*s10 - \
1/3*p1*p3*p5*p7*s10 + 1/18*p1*p3*p4^2*p7*s10 + 25/72*p1^2*p2*p5*p7*s10 + \
43/216*p1^2*p2*p4^2*p7*s10 - 7/144*p1^4*p5*p7*s10 + 7/432*p1^4*p4^2*p7*s10 + \
1/6*p3*p4*p5*p7*s11 - 1/18*p3*p4^3*p7*s11 - 43/36*p1*p2*p4*p5*p7*s11 + \
5/108*p1*p2*p4^3*p7*s11 + 5/12*p1^3*p4*p5*p7*s11 - 5/108*p1^3*p4^3*p7*s11 - \
1/36*p2*p4*p5*p7*s12 - 7/108*p2*p4^3*p7*s12 - 11/36*p1^2*p4*p5*p7*s12 - \
5/108*p1^2*p4^3*p7*s12 + 1/6*p3*p5*p7*s13 + 7/18*p3*p4^2*p7*s13 - \
1/9*p1*p2*p5*p7*s13 - 19/27*p1*p2*p4^2*p7*s13 + 1/18*p1^3*p5*p7*s13 + \
17/54*p1^3*p4^2*p7*s13 + 1/3*p1*p4*p5*p7*s14 - 2/3*p3*p4*p7*s15 + \
p1*p2*p4*p7*s15 - 1/3*p1^3*p4*p7*s15 - 1/24*p2*p5*p7*s16 - \
7/72*p2*p4^2*p7*s16 - 1/24*p1^2*p5*p7*s16 + 1/72*p1^2*p4^2*p7*s16 + \
2/3*p2*p4*p7*s17 - 1/3*p1^2*p4*p7*s17 + 1/2*p1*p5*p7*s18 + 1/6*p1*p4^2*p7*s18\
\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504206467`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e07b9a88-330f-4b63-96e4-572fd17be73b"],

Cell[BoxData["\<\"s12*s18 = 1/4*p2*p6*s19 - 1/12*p2*p4*p5*s19 + \
1/4*p1^2*p6*s19 - 1/12*p1^2*p4*p5*s19 + 1/4*p2*p3*s20 - 1/6*p1*p2^2*s20 - \
5/12*p1^2*p3*s20 + 5/12*p1^3*p2*s20 - 1/12*p1^5*s20 + 1/24*p2^2*p5*s21 + \
1/24*p2^2*p4^2*s21 + 1/3*p1*p3*p5*s21 - 1/2*p1^2*p2*p5*s21 + \
1/2*p1^2*p2*p4^2*s21 + 1/8*p1^4*p5*s21 + 1/8*p1^4*p4^2*s21 + 1/2*p3*p5*s22 - \
1/6*p3*p4^2*s22 + 1/12*p1*p2*p5*s22 - 1/4*p1*p2*p4^2*s22 - 1/12*p1^3*p5*s22 - \
1/12*p1^3*p4^2*s22 + 1/6*p2^2*p4*s23 + 1/3*p1*p3*p4*s23 + 1/6*p1^4*p4*s23 - \
1/2*p1*p2*p4*s24 - 1/6*p1^3*p4*s24 + 1/24*p2^2*p4*p5*p7*s7 + \
1/24*p2^2*p4^3*p7*s7 - 1/18*p1*p3*p4*p5*p7*s7 + 1/18*p1*p3*p4^3*p7*s7 + \
5/36*p1^2*p2*p6*p7*s7 + 31/108*p1^2*p2*p4*p5*p7*s7 + 1/9*p1^2*p2*p4^3*p7*s7 - \
1/12*p1^4*p6*p7*s7 + 1/216*p1^4*p4*p5*p7*s7 + 5/72*p1^4*p4^3*p7*s7 + \
5/36*p2*p3*p4^2*p7*s8 - 1/72*p1*p2^2*p5*p7*s8 + 53/216*p1*p2^2*p4^2*p7*s8 - \
1/3*p1^2*p3*p5*p7*s8 - 1/12*p1^2*p3*p4^2*p7*s8 + 1/2*p1^3*p2*p5*p7*s8 - \
19/108*p1^3*p2*p4^2*p7*s8 - 11/72*p1^5*p5*p7*s8 - 5/72*p1^5*p4^2*p7*s8 - \
5/12*p1*p2*p6*p7*s9 - 1/9*p1*p2*p4*p5*p7*s9 - 1/108*p1*p2*p4^3*p7*s9 + \
1/4*p1^3*p6*p7*s9 - 13/36*p1^3*p4*p5*p7*s9 + 1/27*p1^3*p4^3*p7*s9 - \
5/12*p2*p3*p4*p7*s10 + 1/6*p1*p2^2*p4*p7*s10 + 5/36*p1^2*p3*p4*p7*s10 + \
1/54*p1^3*p2*p4*p7*s10 + 1/27*p1^5*p4*p7*s10 - 1/12*p2^2*p5*p7*s11 - \
1/4*p2^2*p4^2*p7*s11 + 1/3*p1*p3*p5*p7*s11 - 2/9*p1*p3*p4^2*p7*s11 - \
35/36*p1^2*p2*p5*p7*s11 + 17/108*p1^2*p2*p4^2*p7*s11 + 4/9*p1^4*p5*p7*s11 - \
2/27*p1^4*p4^2*p7*s11 - 1/36*p1*p2*p5*p7*s12 - 31/108*p1*p2*p4^2*p7*s12 - \
1/36*p1^3*p5*p7*s12 - 11/108*p1^3*p4^2*p7*s12 + 5/9*p1*p3*p4*p7*s13 - \
41/54*p1^2*p2*p4*p7*s13 + 17/54*p1^4*p4*p7*s13 + 1/12*p2*p5*p7*s14 + \
1/12*p2*p4^2*p7*s14 + 1/12*p1^2*p5*p7*s14 + 1/12*p1^2*p4^2*p7*s14 - \
2/3*p1*p3*p7*s15 + p1^2*p2*p7*s15 - 1/3*p1^4*p7*s15 - 2/9*p1*p2*p4*p7*s16 + \
1/18*p1^3*p4*p7*s16 + 5/6*p1*p2*p7*s17 - 1/2*p1^3*p7*s17 + 1/3*p2*p4*p7*s18 + \
1/3*p1^2*p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504221153`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ac81ff71-3769-4e3c-9518-ed24daa0e60f"],

Cell[BoxData["\<\"s13*s13 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504235163`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aeb24b2b-8ce6-41c8-ad55-b7b74340684b"],

Cell[BoxData["\<\"s13*s14 = - p1*p6*s19 + 4/3*p1*p4*p5*s19 - 1/3*p1*p4^3*s19 \
+ 1/4*p2^2*s20 + p1*p3*s20 - 7/6*p1^2*p2*s20 + 1/4*p1^4*s20 + 1/2*p3*p5*s21 - \
1/6*p3*p4^2*s21 - 11/12*p1*p2*p5*s21 + 5/12*p1*p2*p4^2*s21 + 1/4*p1^3*p5*s21 \
- 17/12*p1^3*p4^2*s21 + 3/4*p2*p5*s22 - 1/4*p2*p4^2*s22 - 1/4*p1^2*p5*s22 + \
13/12*p1^2*p4^2*s22 + 1/3*p1*p2*p4*s23 - p1^3*p4*s23 + 4/3*p1^2*p4*s24 + \
13/36*p1*p2*p4*p5*p7*s7 - 1/9*p1*p2*p4^3*p7*s7 - 19/108*p1^3*p4*p5*p7*s7 - \
4/9*p1^3*p4^3*p7*s7 - 1/12*p2^2*p5*p7*s8 + 1/3*p2^2*p4^2*p7*s8 + \
1/6*p1*p3*p5*p7*s8 - 5/18*p1*p3*p4^2*p7*s8 + 1/12*p1^2*p2*p5*p7*s8 - \
1/27*p1^2*p2*p4^2*p7*s8 + 4/9*p1^4*p4^2*p7*s8 - p2*p6*p7*s9 + \
23/24*p2*p4*p5*p7*s9 - 5/24*p2*p4^3*p7*s9 + 1/3*p1^2*p6*p7*s9 + \
5/24*p1^2*p4*p5*p7*s9 + 17/216*p1^2*p4^3*p7*s9 - 3/8*p2^2*p4*p7*s10 + \
1/3*p1*p3*p4*p7*s10 - 11/18*p1^2*p2*p4*p7*s10 + 5/216*p1^4*p4*p7*s10 - \
11/12*p1*p2*p5*p7*s11 + 19/36*p1*p2*p4^2*p7*s11 + 1/12*p1^3*p5*p7*s11 - \
11/108*p1^3*p4^2*p7*s11 + 1/12*p2*p5*p7*s12 - 1/12*p2*p4^2*p7*s12 - \
1/12*p1^2*p5*p7*s12 + 61/108*p1^2*p4^2*p7*s12 + 1/3*p3*p4*p7*s13 - \
11/18*p1*p2*p4*p7*s13 - 13/54*p1^3*p4*p7*s13 + 1/3*p1*p2*p7*s15 - \
1/4*p2*p4*p7*s16 + 5/36*p1^2*p4*p7*s16 + p2*p7*s17 - 2/3*p1*p4*p7*s18\"\>"], \
"Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850424141*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"89cada01-2c83-4705-a6e7-9fad62969c53"],

Cell[BoxData["\<\"s13*s15 = 1/2*p2*p5*s20 - 1/6*p2*p4^2*s20 - 1/6*p1^2*p5*s20 \
+ 1/6*p1^2*p4^2*s20 - 1/6*p1*p5^2*s21 - 10/3*p1*p4*p6*s21 + \
11/3*p1*p4^2*p5*s21 - 5/6*p1*p4^4*s21 + 1/2*p5^2*s22 + 2*p4*p6*s22 - \
7/3*p4^2*p5*s22 + 1/2*p4^4*s22 - 2*p1*p6*s23 + 8/3*p1*p4*p5*s23 - \
2/3*p1*p4^3*s23 + 3*p6*s24 - 3*p4*p5*s24 + 2/3*p4^3*s24 + 1/3*p1*p5*p6*p7*s7 \
- 1/18*p1*p4*p5^2*p7*s7 - 13/9*p1*p4^2*p6*p7*s7 + 143/108*p1*p4^3*p5*p7*s7 - \
11/36*p1*p4^5*p7*s7 - 1/6*p2*p4*p6*p7*s8 + 1/2*p2*p4^2*p5*p7*s8 - \
7/27*p2*p4^4*p7*s8 + 1/6*p1^2*p5^2*p7*s8 + 7/6*p1^2*p4*p6*p7*s8 - \
47/36*p1^2*p4^2*p5*p7*s8 + 11/36*p1^2*p4^4*p7*s8 - 1/8*p4*p5^2*p7*s9 + \
2/3*p4^2*p6*p7*s9 - 1/2*p4^3*p5*p7*s9 + 23/216*p4^5*p7*s9 - p2*p6*p7*s10 + \
5/8*p2*p4*p5*p7*s10 + 1/24*p2*p4^3*p7*s10 + 1/72*p1^2*p4*p5*p7*s10 - \
19/216*p1^2*p4^3*p7*s10 - 5/6*p1*p5^2*p7*s11 + 4/9*p1*p4^2*p5*p7*s11 - \
1/54*p1*p4^4*p7*s11 + p4*p6*p7*s12 - p4^2*p5*p7*s12 + 7/27*p4^4*p7*s12 - \
2/3*p1*p6*p7*s13 + 7/18*p1*p4*p5*p7*s13 - 1/54*p1*p4^3*p7*s13 + \
1/3*p1*p5*p7*s15 - 1/4*p4*p5*p7*s16 + 5/36*p4^3*p7*s16 + p5*p7*s17 - \
2/3*p4^2*p7*s17\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850425282*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c0029212-789e-4f8e-80ec-da6e36e1f362"],

Cell[BoxData["\<\"s13*s16 = - 1/4*p5^2*s19 - p4*p6*s19 + 7/6*p4^2*p5*s19 - \
1/4*p4^4*s19 + p3*p4*s20 - 5/6*p1*p2*p4*s20 + 1/6*p1^3*p4*s20 - 1/2*p2*p6*s21 \
+ 5/12*p2*p4*p5*s21 - 1/12*p2*p4^3*s21 + 1/6*p1^2*p6*s21 - \
13/12*p1^2*p4*p5*s21 - 7/12*p1^2*p4^3*s21 + 1/2*p1*p4*p5*s22 + \
1/2*p1*p4^3*s22 + 1/4*p2*p5*s23 - 1/12*p2*p4^2*s23 - 3/4*p1^2*p5*s23 - \
5/12*p1^2*p4^2*s23 + p1*p5*s24 + 2/3*p1*p4^2*s24 - 1/12*p2*p5^2*p7*s7 - \
1/3*p2*p4*p6*p7*s7 + 5/12*p2*p4^2*p5*p7*s7 - 1/6*p2*p4^4*p7*s7 + \
1/18*p1^2*p5^2*p7*s7 + 1/9*p1^2*p4*p6*p7*s7 - 4/9*p1^2*p4^2*p5*p7*s7 - \
2/9*p1^2*p4^4*p7*s7 + 1/2*p3*p4*p5*p7*s8 - 5/18*p3*p4^3*p7*s8 - \
7/12*p1*p2*p4*p5*p7*s8 + 1/4*p1*p2*p4^3*p7*s8 + 5/9*p1^3*p4*p5*p7*s8 + \
2/9*p1^3*p4^3*p7*s8 + 3/8*p1*p5^2*p7*s9 - 1/3*p1*p4*p6*p7*s9 + \
2/3*p1*p4^2*p5*p7*s9 - 1/24*p1*p4^4*p7*s9 + 1/3*p3*p4^2*p7*s10 - \
7/24*p1*p2*p5*p7*s10 - 17/24*p1*p2*p4^2*p7*s10 - 1/72*p1^3*p5*p7*s10 + \
1/72*p1^3*p4^2*p7*s10 + 1/12*p2*p4*p5*p7*s11 + 5/12*p2*p4^3*p7*s11 - \
19/36*p1^2*p4*p5*p7*s11 + 1/36*p1^2*p4^3*p7*s11 + 1/3*p1*p4*p5*p7*s12 + \
1/3*p1*p4^3*p7*s12 + 1/12*p2*p5*p7*s13 + 1/12*p2*p4^2*p7*s13 - \
11/36*p1^2*p5*p7*s13 - 19/36*p1^2*p4^2*p7*s13 - 1/6*p4*p5*p7*s14 - \
1/6*p4^3*p7*s14 + 1/3*p1^2*p4*p7*s15 - 1/12*p1*p5*p7*s16 + \
1/12*p1*p4^2*p7*s16 + 2/3*p1*p4*p7*s17 - 2/3*p4^2*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850426366*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8766aaf4-b06b-46ad-b106-e5a8712fcbd4"],

Cell[BoxData["\<\"s13*s17 = 1/4*p5*p6*s19 - 1/6*p4*p5^2*s19 - \
5/12*p4^2*p6*s19 + 5/12*p4^3*p5*s19 - 1/12*p4^5*s19 + 1/4*p3*p5*s20 + \
1/4*p3*p4^2*s20 - 1/12*p1*p2*p5*s20 - 1/12*p1*p2*p4^2*s20 - 1/24*p2*p5^2*s21 \
- 1/3*p2*p4*p6*s21 + 1/2*p2*p4^2*p5*s21 - 1/8*p2*p4^4*s21 - \
1/24*p1^2*p5^2*s21 - 1/2*p1^2*p4^2*p5*s21 - 1/8*p1^2*p4^4*s21 + \
1/6*p1*p5^2*s22 + 1/3*p1*p4*p6*s22 + 1/6*p1*p4^4*s22 + 1/2*p2*p6*s23 + \
1/12*p2*p4*p5*s23 - 1/12*p2*p4^3*s23 - 1/6*p1^2*p6*s23 - 1/4*p1^2*p4*p5*s23 - \
1/12*p1^2*p4^3*s23 + 1/2*p1*p4*p5*s24 + 1/6*p1*p4^3*s24 - \
1/72*p2*p4*p5^2*p7*s7 - 1/3*p2*p4^2*p6*p7*s7 + 1/2*p2*p4^3*p5*p7*s7 - \
11/72*p2*p4^5*p7*s7 + 5/36*p1^2*p5*p6*p7*s7 + 53/216*p1^2*p4*p5^2*p7*s7 - \
1/12*p1^2*p4^2*p6*p7*s7 - 19/108*p1^2*p4^3*p5*p7*s7 - 5/72*p1^2*p4^5*p7*s7 + \
5/36*p3*p4^2*p5*p7*s8 - 1/12*p3*p4^4*p7*s8 + 1/24*p1*p2*p5^2*p7*s8 - \
1/18*p1*p2*p4*p6*p7*s8 + 31/108*p1*p2*p4^2*p5*p7*s8 + 1/216*p1*p2*p4^4*p7*s8 \
+ 1/24*p1^3*p5^2*p7*s8 + 1/18*p1^3*p4*p6*p7*s8 + 1/9*p1^3*p4^2*p5*p7*s8 + \
5/72*p1^3*p4^4*p7*s8 - 5/12*p1*p5*p6*p7*s9 + 1/6*p1*p4*p5^2*p7*s9 + \
5/36*p1*p4^2*p6*p7*s9 + 1/54*p1*p4^3*p5*p7*s9 + 1/27*p1*p4^5*p7*s9 - \
5/12*p3*p4*p5*p7*s10 + 1/4*p3*p4^3*p7*s10 - 1/9*p1*p2*p4*p5*p7*s10 - \
13/36*p1*p2*p4^3*p7*s10 - 1/108*p1^3*p4*p5*p7*s10 + 1/27*p1^3*p4^3*p7*s10 - \
1/12*p2*p5^2*p7*s11 + 1/3*p2*p4*p6*p7*s11 - 35/36*p2*p4^2*p5*p7*s11 + \
4/9*p2*p4^4*p7*s11 - 1/4*p1^2*p5^2*p7*s11 - 2/9*p1^2*p4*p6*p7*s11 + \
17/108*p1^2*p4^2*p5*p7*s11 - 2/27*p1^2*p4^4*p7*s11 + 5/9*p1*p4*p6*p7*s12 - \
41/54*p1*p4^2*p5*p7*s12 + 17/54*p1*p4^4*p7*s12 - 1/36*p2*p4*p5*p7*s13 - \
1/36*p2*p4^3*p7*s13 - 31/108*p1^2*p4*p5*p7*s13 - 11/108*p1^2*p4^3*p7*s13 - \
2/3*p4*p6*p7*s14 + p4^2*p5*p7*s14 - 1/3*p4^4*p7*s14 + 1/12*p2*p5*p7*s15 + \
1/12*p2*p4^2*p7*s15 + 1/12*p1^2*p5*p7*s15 + 1/12*p1^2*p4^2*p7*s15 - \
2/9*p1*p4*p5*p7*s16 + 1/18*p1*p4^3*p7*s16 + 1/3*p1*p5*p7*s17 + \
1/3*p1*p4^2*p7*s17 + 5/6*p4*p5*p7*s18 - 1/2*p4^3*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850427533*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d7e486be-1eb8-4f64-8200-4814fd06da0a"],

Cell[BoxData["\<\"s13*s18 = 1/6*p1*p5^2*s19 - 1/6*p1*p4*p6*s19 + \
1/4*p2^2*p4*s20 + 1/2*p1*p3*p4*s20 - 1/2*p1^2*p2*p4*s20 + 1/12*p1^4*p4*s20 - \
1/2*p1*p2*p6*s21 + 1/3*p1*p2*p4*p5*s21 - 1/3*p1*p2*p4^3*s21 + 1/6*p1^3*p6*s21 \
- 1/6*p1^3*p4*p5*s21 - 1/6*p1^3*p4^3*s21 + 1/2*p2*p6*s22 - 1/4*p2*p4*p5*s22 + \
1/4*p2*p4^3*s22 - 1/6*p1^2*p6*s22 + 1/4*p1^2*p4*p5*s22 + 1/12*p1^2*p4^3*s22 + \
1/2*p3*p5*s23 - 1/6*p3*p4^2*s23 - 1/6*p1*p2*p5*s23 - 1/6*p1^3*p4^2*s23 + \
1/4*p2*p5*s24 + 1/4*p2*p4^2*s24 - 1/12*p1^2*p5*s24 + 1/4*p1^2*p4^2*s24 + \
1/36*p1*p2*p5^2*p7*s7 - 1/3*p1*p2*p4*p6*p7*s7 + 37/72*p1*p2*p4^2*p5*p7*s7 - \
17/72*p1*p2*p4^4*p7*s7 + 25/108*p1^3*p5^2*p7*s7 + 1/18*p1^3*p4*p6*p7*s7 - \
29/216*p1^3*p4^2*p5*p7*s7 - 5/72*p1^3*p4^4*p7*s7 - 1/12*p2^2*p6*p7*s8 + \
1/9*p2^2*p4*p5*p7*s8 + 1/9*p2^2*p4^3*p7*s8 + 1/9*p1*p3*p4*p5*p7*s8 - \
1/18*p1*p3*p4^3*p7*s8 + 1/9*p1^2*p2*p6*p7*s8 + 35/216*p1^2*p2*p4*p5*p7*s8 + \
19/216*p1^2*p2*p4^3*p7*s8 - 1/36*p1^4*p6*p7*s8 + 1/72*p1^4*p4*p5*p7*s8 + \
5/72*p1^4*p4^3*p7*s8 + 1/16*p2*p5^2*p7*s9 - 1/3*p2*p4*p6*p7*s9 + \
25/72*p2*p4^2*p5*p7*s9 - 7/144*p2*p4^4*p7*s9 - 17/48*p1^2*p5^2*p7*s9 + \
1/18*p1^2*p4*p6*p7*s9 + 43/216*p1^2*p4^2*p5*p7*s9 + 7/432*p1^2*p4^4*p7*s9 - \
1/16*p2^2*p5*p7*s10 - 5/16*p2^2*p4^2*p7*s10 - 1/3*p1*p3*p5*p7*s10 + \
1/6*p1*p3*p4^2*p7*s10 + 13/72*p1^2*p2*p5*p7*s10 - 19/72*p1^2*p2*p4^2*p7*s10 - \
7/432*p1^4*p5*p7*s10 + 13/432*p1^4*p4^2*p7*s10 + 1/6*p1*p2*p6*p7*s11 - \
43/36*p1*p2*p4*p5*p7*s11 + 5/12*p1*p2*p4^3*p7*s11 - 1/18*p1^3*p6*p7*s11 + \
5/108*p1^3*p4*p5*p7*s11 - 5/108*p1^3*p4^3*p7*s11 + 1/6*p2*p6*p7*s12 - \
1/9*p2*p4*p5*p7*s12 + 1/18*p2*p4^3*p7*s12 + 7/18*p1^2*p6*p7*s12 - \
19/27*p1^2*p4*p5*p7*s12 + 17/54*p1^2*p4^3*p7*s12 - 1/36*p1*p2*p5*p7*s13 - \
11/36*p1*p2*p4^2*p7*s13 - 7/108*p1^3*p5*p7*s13 - 5/108*p1^3*p4^2*p7*s13 - \
2/3*p1*p6*p7*s14 + p1*p4*p5*p7*s14 - 1/3*p1*p4^3*p7*s14 + 1/3*p1*p2*p4*p7*s15 \
- 1/24*p2*p5*p7*s16 - 1/24*p2*p4^2*p7*s16 - 7/72*p1^2*p5*p7*s16 + \
1/72*p1^2*p4^2*p7*s16 + 1/2*p2*p4*p7*s17 + 1/6*p1^2*p4*p7*s17 + \
2/3*p1*p5*p7*s18 - 1/3*p1*p4^2*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850428927*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0e09c120-647d-41f1-b574-7f13251d15ec"],

Cell[BoxData["\<\"s14*s14 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850430367*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6d84a10e-db99-4772-b4f1-fdd3515927d7"],

Cell[BoxData["\<\"s14*s15 = 1/6*p1*p5^2*s19 + 1/3*p1*p4*p6*s19 - \
2/3*p1*p4^2*p5*s19 + 1/6*p1*p4^4*s19 - 1/6*p2^2*p4*s20 - 1/3*p1*p3*p4*s20 + \
2/3*p1^2*p2*p4*s20 - 1/6*p1^4*p4*s20 - p3*p6*s21 + 5/6*p3*p4*p5*s21 - \
1/6*p3*p4^3*s21 + 5/6*p1*p2*p6*s21 - 1/2*p1*p2*p4*p5*s21 - 1/6*p1^3*p6*s21 + \
5/6*p1^3*p4^3*s21 - 1/2*p2*p6*s22 + 1/6*p2*p4*p5*s22 + 1/6*p1^2*p6*s22 + \
1/6*p1^2*p4*p5*s22 - 2/3*p1^2*p4^3*s22 + 1/2*p3*p5*s23 - 1/6*p3*p4^2*s23 - \
1/6*p1*p2*p5*s23 - 1/6*p1*p2*p4^2*s23 + 2/3*p1^3*p4^2*s23 + 1/4*p2*p5*s24 - \
1/12*p2*p4^2*s24 - 1/12*p1^2*p5*s24 - 3/4*p1^2*p4^2*s24 + 1/6*p3*p5^2*p7*s7 - \
1/3*p3*p4*p6*p7*s7 + 2/9*p3*p4^2*p5*p7*s7 - 1/18*p3*p4^4*p7*s7 - \
1/6*p1*p2*p5^2*p7*s7 + 1/18*p1*p2*p4*p6*p7*s7 - 4/27*p1*p2*p4^2*p5*p7*s7 + \
1/36*p1*p2*p4^4*p7*s7 + 7/27*p1^3*p5^2*p7*s7 - 1/18*p1^3*p4*p6*p7*s7 - \
1/36*p1^3*p4^2*p5*p7*s7 + 5/18*p1^3*p4^4*p7*s7 - 1/6*p2^2*p6*p7*s8 + \
1/6*p2^2*p4*p5*p7*s8 - 7/27*p2^2*p4^3*p7*s8 + 1/3*p1*p3*p6*p7*s8 - \
1/18*p1*p3*p4*p5*p7*s8 + 1/18*p1*p3*p4^3*p7*s8 - 2/9*p1^2*p2*p6*p7*s8 + \
4/27*p1^2*p2*p4*p5*p7*s8 + 1/36*p1^2*p2*p4^3*p7*s8 + 1/18*p1^4*p6*p7*s8 - \
1/36*p1^4*p4*p5*p7*s8 - 5/18*p1^4*p4^3*p7*s8 + 2/3*p2*p4*p6*p7*s9 - \
13/24*p2*p4^2*p5*p7*s9 + 23/216*p2*p4^4*p7*s9 - 7/24*p1^2*p5^2*p7*s9 - \
1/9*p1^2*p4*p6*p7*s9 + 1/216*p1^2*p4^2*p5*p7*s9 - 1/18*p1^2*p4^4*p7*s9 + \
7/24*p2^2*p4^2*p7*s10 - 2/3*p1*p3*p5*p7*s10 + 1/9*p1*p3*p4^2*p7*s10 + \
13/24*p1^2*p2*p5*p7*s10 - 1/216*p1^2*p2*p4^2*p7*s10 - 23/216*p1^4*p5*p7*s10 + \
1/18*p1^4*p4^2*p7*s10 - 1/6*p3*p4*p5*p7*s11 + 1/18*p3*p4^3*p7*s11 + \
1/6*p1*p2*p6*p7*s11 - 1/54*p1*p2*p4^3*p7*s11 - 1/18*p1^3*p6*p7*s11 + \
1/54*p1^3*p4*p5*p7*s11 + 1/6*p2*p6*p7*s12 - 1/6*p2*p4*p5*p7*s12 + \
5/54*p2*p4^3*p7*s12 + 1/18*p1^2*p6*p7*s12 - 4/27*p1^2*p4*p5*p7*s12 - \
2/9*p1^2*p4^3*p7*s12 - 1/6*p3*p5*p7*s13 - 1/18*p3*p4^2*p7*s13 + \
1/6*p1*p2*p5*p7*s13 + 4/27*p1*p2*p4^2*p7*s13 - 5/54*p1^3*p5*p7*s13 + \
2/9*p1^3*p4^2*p7*s13 + 5/36*p2*p4^2*p7*s16 - 5/36*p1^2*p5*p7*s16 - \
2/3*p2*p4*p7*s17 + 2/3*p1*p5*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850430998*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4dc49318-c274-48e9-b304-9142b38e1a69"],

Cell[BoxData["\<\"s14*s16 = - 3/4*p2*p6*s19 + 1/4*p2*p4*p5*s19 + \
11/12*p1^2*p6*s19 - 11/12*p1^2*p4*p5*s19 + 1/6*p1^2*p4^3*s19 - 1/4*p2*p3*s20 \
- 1/12*p1*p2^2*s20 - 7/12*p1^2*p3*s20 + 3/4*p1^3*p2*s20 - 1/6*p1^5*s20 - \
1/8*p2^2*p5*s21 - 1/8*p2^2*p4^2*s21 - 7/3*p1*p3*p4^2*s21 + \
5/12*p1^2*p2*p5*s21 + 31/12*p1^2*p2*p4^2*s21 - 1/8*p1^4*p5*s21 + \
1/24*p1^4*p4^2*s21 - p3*p5*s22 + 5/3*p3*p4^2*s22 + 1/3*p1*p2*p5*s22 - \
2*p1*p2*p4^2*s22 - 1/2*p2^2*p4*s23 - 2*p1*p3*p4*s23 + 13/6*p1^2*p2*p4*s23 + \
2*p3*p4*s24 - 13/6*p1*p2*p4*s24 - 1/6*p1^3*p4*s24 + 1/12*p2^2*p6*p7*s7 - \
19/72*p2^2*p4*p5*p7*s7 - 5/72*p2^2*p4^3*p7*s7 + 5/18*p1*p3*p4*p5*p7*s7 - \
5/6*p1*p3*p4^3*p7*s7 - 1/36*p1^2*p2*p6*p7*s7 - 25/36*p1^2*p2*p4*p5*p7*s7 + \
13/12*p1^2*p2*p4^3*p7*s7 + 67/216*p1^4*p4*p5*p7*s7 - 1/72*p1^4*p4^3*p7*s7 + \
1/4*p2*p3*p5*p7*s8 - 5/18*p2*p3*p4^2*p7*s8 - 25/72*p1*p2^2*p5*p7*s8 - \
13/72*p1*p2^2*p4^2*p7*s8 - 1/4*p1^2*p3*p5*p7*s8 + 11/9*p1^2*p3*p4^2*p7*s8 + \
2/9*p1^3*p2*p5*p7*s8 - 53/54*p1^3*p2*p4^2*p7*s8 - 1/24*p1^5*p5*p7*s8 + \
1/72*p1^5*p4^2*p7*s8 + 1/2*p3*p4*p5*p7*s9 + 1/18*p3*p4^3*p7*s9 + \
3/4*p1*p2*p6*p7*s9 - 59/72*p1*p2*p4*p5*p7*s9 + 1/24*p1*p2*p4^3*p7*s9 - \
1/4*p1^3*p6*p7*s9 - 1/8*p1^3*p4*p5*p7*s9 - 1/216*p1^3*p4^3*p7*s9 + \
1/12*p2*p3*p4*p7*s10 + 31/72*p1*p2^2*p4*p7*s10 - 25/36*p1^2*p3*p4*p7*s10 + \
23/36*p1^3*p2*p4*p7*s10 - 19/216*p1^5*p4*p7*s10 + 1/3*p2^2*p5*p7*s11 + \
11/18*p2^2*p4^2*p7*s11 + 1/6*p1*p3*p5*p7*s11 + 1/18*p1*p3*p4^2*p7*s11 + \
5/18*p1^2*p2*p5*p7*s11 - 13/18*p1^2*p2*p4^2*p7*s11 + 5/54*p1^4*p4^2*p7*s11 - \
1/3*p3*p5*p7*s12 + 5/9*p3*p4^2*p7*s12 + 17/36*p1*p2*p5*p7*s12 - \
5/12*p1*p2*p4^2*p7*s12 - 1/12*p1^3*p5*p7*s12 - 29/108*p1^3*p4^2*p7*s12 + \
5/36*p2^2*p4*p7*s13 - 10/9*p1*p3*p4*p7*s13 + 11/9*p1^2*p2*p4*p7*s13 - \
11/108*p1^4*p4*p7*s13 - 1/6*p2*p5*p7*s14 - 1/3*p2*p4^2*p7*s14 + \
1/6*p1^2*p4^2*p7*s14 - 1/6*p2^2*p7*s15 - 1/6*p1^2*p2*p7*s15 + \
5/12*p1*p2*p4*p7*s16 - 7/36*p1^3*p4*p7*s16 - 2/3*p1*p2*p7*s17 - \
5/6*p2*p4*p7*s18 + 5/6*p1^2*p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850432404*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6135a4a8-a701-41ee-becf-c59a51b20733"],

Cell[BoxData["\<\"s14*s17 = - 1/24*p2*p5^2*s19 - 1/3*p2*p4*p6*s19 + \
1/4*p2*p4^2*p5*s19 - 1/24*p2*p4^4*s19 + 1/8*p1^2*p5^2*s19 + \
7/18*p1^2*p4*p6*s19 - 5/12*p1^2*p4^2*p5*s19 + 5/72*p1^2*p4^4*s19 + \
1/6*p2*p3*p4*s20 - 1/12*p1*p2^2*p4*s20 - 2/9*p1^2*p3*p4*s20 + \
1/6*p1^3*p2*p4*s20 - 1/36*p1^5*p4*s20 - 1/12*p2^2*p6*s21 + \
1/24*p2^2*p4*p5*s21 - 1/24*p2^2*p4^3*s21 + 1/9*p1*p3*p4*p5*s21 - \
7/9*p1*p3*p4^3*s21 + 1/9*p1^2*p2*p6*s21 - 1/4*p1^2*p2*p4*p5*s21 + \
23/36*p1^2*p2*p4^3*s21 - 1/36*p1^4*p6*s21 + 19/72*p1^4*p4*p5*s21 + \
1/72*p1^4*p4^3*s21 - 1/6*p3*p4*p5*s22 + 1/2*p3*p4^3*s22 + 1/6*p1*p2*p6*s22 + \
1/12*p1*p2*p4*p5*s22 - 5/12*p1*p2*p4^3*s22 - 1/18*p1^3*p6*s22 - \
1/12*p1^3*p4*p5*s22 - 1/36*p1^3*p4^3*s22 + 1/24*p2^2*p5*s23 - \
1/8*p2^2*p4^2*s23 + 1/6*p1*p3*p5*s23 - 11/18*p1*p3*p4^2*s23 - \
1/4*p1^2*p2*p5*s23 + 7/12*p1^2*p2*p4^2*s23 + 5/24*p1^4*p5*s23 - \
1/72*p1^4*p4^2*s23 + 2/3*p3*p4^2*s24 + 1/12*p1*p2*p5*s24 - \
5/12*p1*p2*p4^2*s24 - 1/4*p1^3*p5*s24 - 1/12*p1^3*p4^2*s24 - \
1/12*p2^2*p4*p6*p7*s7 + 1/24*p2^2*p4^2*p5*p7*s7 - 1/24*p2^2*p4^4*p7*s7 + \
1/18*p1*p3*p5^2*p7*s7 + 2/9*p1*p3*p4*p6*p7*s7 + 1/18*p1*p3*p4^2*p5*p7*s7 - \
7/27*p1*p3*p4^4*p7*s7 - 11/216*p1^2*p2*p5^2*p7*s7 - 1/6*p1^2*p2*p4*p6*p7*s7 - \
13/216*p1^2*p2*p4^2*p5*p7*s7 + 2/9*p1^2*p2*p4^4*p7*s7 + 7/72*p1^4*p5^2*p7*s7 \
+ 5/108*p1^4*p4*p6*p7*s7 + 13/108*p1^4*p4^2*p5*p7*s7 + 1/216*p1^4*p4^4*p7*s7 \
+ 1/36*p2*p3*p4*p5*p7*s8 + 17/108*p2*p3*p4^3*p7*s8 + 1/36*p1*p2^2*p6*p7*s8 - \
1/27*p1*p2^2*p4*p5*p7*s8 - 7/54*p1*p2^2*p4^3*p7*s8 - 1/36*p1^2*p3*p4*p5*p7*s8 \
+ 37/108*p1^2*p3*p4^3*p7*s8 - 1/27*p1^3*p2*p6*p7*s8 + \
5/24*p1^3*p2*p4*p5*p7*s8 - 5/24*p1^3*p2*p4^3*p7*s8 + 1/108*p1^5*p6*p7*s8 - \
1/8*p1^5*p4*p5*p7*s8 - 1/216*p1^5*p4^3*p7*s8 - 1/12*p3*p5^2*p7*s9 - \
2/3*p3*p4*p6*p7*s9 + 7/9*p3*p4^2*p5*p7*s9 - 11/108*p3*p4^4*p7*s9 + \
5/48*p1*p2*p5^2*p7*s9 + 13/18*p1*p2*p4*p6*p7*s9 - 20/27*p1*p2*p4^2*p5*p7*s9 + \
59/432*p1*p2*p4^4*p7*s9 - 11/48*p1^3*p5^2*p7*s9 - 5/27*p1^3*p4*p6*p7*s9 + \
1/12*p1^3*p4^2*p5*p7*s9 - 1/48*p1^3*p4^4*p7*s9 - 1/3*p2*p3*p4^2*p7*s10 - \
1/16*p1*p2^2*p5*p7*s10 + 7/48*p1*p2^2*p4^2*p7*s10 - 2/9*p1^2*p3*p5*p7*s10 - \
1/18*p1^2*p3*p4^2*p7*s10 + 59/216*p1^3*p2*p5*p7*s10 + \
19/216*p1^3*p2*p4^2*p7*s10 - 5/144*p1^5*p5*p7*s10 - 1/432*p1^5*p4^2*p7*s10 + \
1/6*p2^2*p6*p7*s11 - 1/8*p2^2*p4*p5*p7*s11 + 5/24*p2^2*p4^3*p7*s11 - \
1/3*p1*p3*p4*p5*p7*s11 + 2/27*p1*p3*p4^3*p7*s11 - 1/9*p1^2*p2*p6*p7*s11 + \
1/108*p1^2*p2*p4*p5*p7*s11 - 25/108*p1^2*p2*p4^3*p7*s11 + 1/54*p1^4*p6*p7*s11 \
+ 1/24*p1^4*p4*p5*p7*s11 + 5/216*p1^4*p4^3*p7*s11 - 1/18*p3*p4*p5*p7*s12 + \
5/54*p3*p4^3*p7*s12 + 1/18*p1*p2*p6*p7*s12 + 1/27*p1*p2*p4*p5*p7*s12 - \
1/27*p1*p2*p4^3*p7*s12 - 1/54*p1^3*p6*p7*s12 - 1/6*p1^3*p4*p5*p7*s12 - \
1/18*p1^3*p4^3*p7*s12 - 1/18*p1*p3*p5*p7*s13 - 5/18*p1*p3*p4^2*p7*s13 + \
1/108*p1^2*p2*p5*p7*s13 + 11/108*p1^2*p2*p4^2*p7*s13 + 1/36*p1^4*p5*p7*s13 + \
5/108*p1^4*p4^2*p7*s13 - 1/6*p2*p6*p7*s14 + 1/12*p2*p4*p5*p7*s14 - \
1/12*p2*p4^3*p7*s14 + 1/18*p1^2*p6*p7*s14 + 1/12*p1^2*p4*p5*p7*s14 + \
1/36*p1^2*p4^3*p7*s14 - 2/9*p1*p3*p4*p7*s15 + 1/3*p1^2*p2*p4*p7*s15 - \
1/9*p1^4*p4*p7*s15 - 1/9*p3*p4^2*p7*s16 + 1/72*p1*p2*p5*p7*s16 + \
11/72*p1*p2*p4^2*p7*s16 - 1/24*p1^3*p5*p7*s16 - 5/72*p1^3*p4^2*p7*s16 + \
2/3*p3*p4*p7*s17 - 1/3*p1*p2*p4*p7*s17 + 1/12*p2*p5*p7*s18 - \
1/4*p2*p4^2*p7*s18 + 1/4*p1^2*p5*p7*s18 + 1/4*p1^2*p4^2*p7*s18\"\>"], "Print",\

 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504338503`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ca572263-f07e-4a21-939d-64e683f19bd5"],

Cell[BoxData["\<\"s14*s18 = - 1/6*p3*p4*p5*s19 + 1/18*p3*p4^3*s19 - \
1/12*p1*p2*p6*s19 + 1/6*p1*p2*p4*p5*s19 - 1/12*p1*p2*p4^3*s19 + \
1/4*p1^3*p6*s19 - 1/6*p1^3*p4*p5*s19 + 1/36*p1^3*p4^3*s19 + 1/24*p2^3*s20 + \
1/4*p1*p2*p3*s20 - 7/24*p1^2*p2^2*s20 - 11/36*p1^3*p3*s20 + 3/8*p1^4*p2*s20 - \
5/72*p1^6*s20 - 1/12*p2*p3*p5*s21 - 5/36*p2*p3*p4^2*s21 + 1/12*p1*p2^2*p5*s21 \
- 1/6*p1*p2^2*p4^2*s21 + 7/36*p1^2*p3*p5*s21 - 23/36*p1^2*p3*p4^2*s21 - \
1/4*p1^3*p2*p5*s21 + 35/36*p1^3*p2*p4^2*s21 + 1/18*p1^5*p5*s21 - \
1/36*p1^5*p4^2*s21 - 1/24*p2^2*p5*s22 + 1/8*p2^2*p4^2*s22 + 1/6*p1*p3*p5*s22 \
+ 5/18*p1*p3*p4^2*s22 + 1/12*p1^2*p2*p5*s22 - 7/12*p1^2*p2*p4^2*s22 - \
1/24*p1^4*p5*s22 + 1/72*p1^4*p4^2*s22 - 1/6*p2*p3*p4*s23 - \
1/12*p1*p2^2*p4*s23 - 5/18*p1^2*p3*p4*s23 + 1/2*p1^3*p2*p4*s23 + \
1/36*p1^5*p4*s23 + 1/3*p2^2*p4*s24 + 2/3*p1*p3*p4*s24 - p1^2*p2*p4*s24 - \
1/18*p2*p3*p4^3*p7*s7 + 1/36*p1*p2^2*p6*p7*s7 - 1/216*p1*p2^2*p4*p5*p7*s7 - \
5/72*p1*p2^2*p4^3*p7*s7 + 2/9*p1^2*p3*p6*p7*s7 + 1/18*p1^2*p3*p4*p5*p7*s7 - \
5/27*p1^2*p3*p4^3*p7*s7 - 1/4*p1^3*p2*p6*p7*s7 + 1/36*p1^3*p2*p4*p5*p7*s7 + \
11/36*p1^3*p2*p4^3*p7*s7 + 1/18*p1^5*p6*p7*s7 + 5/72*p1^5*p4*p5*p7*s7 + \
1/216*p1^5*p4^3*p7*s7 + 5/216*p2^3*p4^2*p7*s8 + 1/36*p1*p2*p3*p5*p7*s8 + \
10/27*p1*p2*p3*p4^2*p7*s8 - 1/36*p1^2*p2^2*p5*p7*s8 - \
5/24*p1^2*p2^2*p4^2*p7*s8 - 5/36*p1^3*p3*p5*p7*s8 + 13/54*p1^3*p3*p4^2*p7*s8 \
+ 7/36*p1^4*p2*p5*p7*s8 - 47/216*p1^4*p2*p4^2*p7*s8 - 1/18*p1^6*p5*p7*s8 - \
1/216*p1^6*p4^2*p7*s8 - 1/12*p2^2*p6*p7*s9 + 1/8*p2^2*p4*p5*p7*s9 + \
1/216*p2^2*p4^3*p7*s9 - 2/3*p1*p3*p6*p7*s9 + 13/18*p1*p3*p4*p5*p7*s9 - \
5/54*p1*p3*p4^3*p7*s9 + 3/4*p1^2*p2*p6*p7*s9 - 67/72*p1^2*p2*p4*p5*p7*s9 + \
11/72*p1^2*p2*p4^3*p7*s9 - 1/6*p1^4*p6*p7*s9 - 1/54*p1^4*p4^3*p7*s9 - \
1/6*p2^3*p4*p7*s10 - 7/12*p1*p2*p3*p4*p7*s10 + 133/216*p1^2*p2^2*p4*p7*s10 - \
1/36*p1^3*p3*p4*p7*s10 - 1/18*p1^4*p2*p4*p7*s10 + 1/72*p1^6*p4*p7*s10 + \
1/12*p2*p3*p5*p7*s11 + 1/36*p2*p3*p4^2*p7*s11 - 1/8*p1*p2^2*p5*p7*s11 + \
19/216*p1*p2^2*p4^2*p7*s11 - 1/4*p1^2*p3*p5*p7*s11 - \
5/108*p1^2*p3*p4^2*p7*s11 + 1/18*p1^3*p2*p5*p7*s11 - 1/6*p1^3*p2*p4^2*p7*s11 \
+ 5/72*p1^5*p5*p7*s11 + 1/216*p1^5*p4^2*p7*s11 + 1/54*p2^2*p4^2*p7*s12 + \
1/18*p1*p3*p5*p7*s12 + 1/54*p1*p3*p4^2*p7*s12 - 1/18*p1^2*p2*p5*p7*s12 - \
1/18*p1^2*p2*p4^2*p7*s12 - 7/54*p1^4*p4^2*p7*s12 - 1/6*p2*p3*p4*p7*s13 + \
5/108*p1*p2^2*p4*p7*s13 - 1/6*p1^2*p3*p4*p7*s13 + 1/9*p1^3*p2*p4*p7*s13 + \
1/36*p1^5*p4*p7*s13 - 1/6*p3*p5*p7*s14 + 1/18*p3*p4^2*p7*s14 + \
1/6*p1*p2*p5*p7*s14 - 1/6*p1*p2*p4^2*p7*s14 + 1/9*p1^3*p4^2*p7*s14 - \
2/9*p1^2*p3*p7*s15 + 1/3*p1^3*p2*p7*s15 - 1/9*p1^5*p7*s15 + \
1/36*p2^2*p4*p7*s16 - 1/9*p1*p3*p4*p7*s16 + 1/12*p1^2*p2*p4*p7*s16 - \
1/18*p1^4*p4*p7*s16 + 1/6*p2^2*p7*s17 + 2/3*p1*p3*p7*s17 - 1/2*p1^2*p2*p7*s17 \
+ 1/3*p1^3*p4*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850435791*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cf6523b6-381c-468f-9c28-3ae4f96ca41f"],

Cell[BoxData["\<\"s15*s15 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850437533*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9e5e32c6-10fb-412f-bdf1-20f0ebef9c8c"],

Cell[BoxData["\<\"s15*s16 = - 1/4*p5*p6*s19 - 1/12*p4*p5^2*s19 - \
7/12*p4^2*p6*s19 + 3/4*p4^3*p5*s19 - 1/6*p4^5*s19 - 3/4*p3*p5*s20 + \
11/12*p3*p4^2*s20 + 1/4*p1*p2*p5*s20 - 11/12*p1*p2*p4^2*s20 + \
1/6*p1^3*p4^2*s20 + 1/8*p2*p5^2*s21 - 5/12*p2*p4^2*p5*s21 + 1/8*p2*p4^4*s21 + \
1/8*p1^2*p5^2*s21 + 7/3*p1^2*p4*p6*s21 - 31/12*p1^2*p4^2*p5*s21 - \
1/24*p1^2*p4^4*s21 - 1/2*p1*p5^2*s22 - 2*p1*p4*p6*s22 + 13/6*p1*p4^2*p5*s22 - \
p2*p6*s23 + 1/3*p2*p4*p5*s23 + 5/3*p1^2*p6*s23 - 2*p1^2*p4*p5*s23 - \
2*p1*p6*s24 + 13/6*p1*p4*p5*s24 + 1/6*p1*p4^3*s24 + 1/4*p2*p5*p6*p7*s7 - \
25/72*p2*p4*p5^2*p7*s7 - 1/4*p2*p4^2*p6*p7*s7 + 2/9*p2*p4^3*p5*p7*s7 - \
1/24*p2*p4^5*p7*s7 - 5/18*p1^2*p5*p6*p7*s7 - 13/72*p1^2*p4*p5^2*p7*s7 + \
11/9*p1^2*p4^2*p6*p7*s7 - 53/54*p1^2*p4^3*p5*p7*s7 + 1/72*p1^2*p4^5*p7*s7 + \
1/12*p3*p5^2*p7*s8 - 1/36*p3*p4^2*p5*p7*s8 - 19/72*p1*p2*p5^2*p7*s8 + \
5/18*p1*p2*p4*p6*p7*s8 - 25/36*p1*p2*p4^2*p5*p7*s8 + 67/216*p1*p2*p4^4*p7*s8 \
- 5/72*p1^3*p5^2*p7*s8 - 5/6*p1^3*p4*p6*p7*s8 + 13/12*p1^3*p4^2*p5*p7*s8 - \
1/72*p1^3*p4^4*p7*s8 + 1/12*p1*p5*p6*p7*s9 + 31/72*p1*p4*p5^2*p7*s9 - \
25/36*p1*p4^2*p6*p7*s9 + 23/36*p1*p4^3*p5*p7*s9 - 19/216*p1*p4^5*p7*s9 + \
3/4*p3*p4*p5*p7*s10 - 1/4*p3*p4^3*p7*s10 + 1/2*p1*p2*p6*p7*s10 - \
59/72*p1*p2*p4*p5*p7*s10 - 1/8*p1*p2*p4^3*p7*s10 + 1/18*p1^3*p6*p7*s10 + \
1/24*p1^3*p4*p5*p7*s10 - 1/216*p1^3*p4^3*p7*s10 + 1/3*p2*p5^2*p7*s11 + \
1/6*p2*p4*p6*p7*s11 + 5/18*p2*p4^2*p5*p7*s11 + 11/18*p1^2*p5^2*p7*s11 + \
1/18*p1^2*p4*p6*p7*s11 - 13/18*p1^2*p4^2*p5*p7*s11 + 5/54*p1^2*p4^4*p7*s11 + \
5/36*p1*p5^2*p7*s12 - 10/9*p1*p4*p6*p7*s12 + 11/9*p1*p4^2*p5*p7*s12 - \
11/108*p1*p4^4*p7*s12 - 1/3*p2*p6*p7*s13 + 17/36*p2*p4*p5*p7*s13 - \
1/12*p2*p4^3*p7*s13 + 5/9*p1^2*p6*p7*s13 - 5/12*p1^2*p4*p5*p7*s13 - \
29/108*p1^2*p4^3*p7*s13 - 1/6*p5^2*p7*s14 - 1/6*p4^2*p5*p7*s14 - \
1/6*p2*p5*p7*s15 - 1/3*p1^2*p5*p7*s15 + 1/6*p1^2*p4^2*p7*s15 + \
5/12*p1*p4*p5*p7*s16 - 7/36*p1*p4^3*p7*s16 - 5/6*p1*p5*p7*s17 + \
5/6*p1*p4^2*p7*s17 - 2/3*p4*p5*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850438168*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a634a198-06ad-42cc-a6b7-5710ffaeffe9"],

Cell[BoxData["\<\"s15*s17 = 1/24*p5^3*s19 + 1/4*p4*p5*p6*s19 - \
7/24*p4^2*p5^2*s19 - 11/36*p4^3*p6*s19 + 3/8*p4^4*p5*s19 - 5/72*p4^6*s19 - \
1/12*p3*p4*p5*s20 + 1/4*p3*p4^3*s20 - 1/6*p1*p2*p6*s20 + 1/6*p1*p2*p4*p5*s20 \
- 1/6*p1*p2*p4^3*s20 + 1/18*p1^3*p6*s20 - 1/12*p1^3*p4*p5*s20 + \
1/36*p1^3*p4^3*s20 + 1/12*p2*p5*p6*s21 - 1/12*p2*p4*p5^2*s21 - \
7/36*p2*p4^2*p6*s21 + 1/4*p2*p4^3*p5*s21 - 1/18*p2*p4^5*s21 + \
5/36*p1^2*p5*p6*s21 + 1/6*p1^2*p4*p5^2*s21 + 23/36*p1^2*p4^2*p6*s21 - \
35/36*p1^2*p4^3*p5*s21 + 1/36*p1^2*p4^5*s21 - 1/6*p1*p5*p6*s22 - \
1/12*p1*p4*p5^2*s22 - 5/18*p1*p4^2*p6*s22 + 1/2*p1*p4^3*p5*s22 + \
1/36*p1*p4^5*s22 - 1/24*p2*p5^2*s23 + 1/6*p2*p4*p6*s23 + 1/12*p2*p4^2*p5*s23 \
- 1/24*p2*p4^4*s23 + 1/8*p1^2*p5^2*s23 + 5/18*p1^2*p4*p6*s23 - \
7/12*p1^2*p4^2*p5*s23 + 1/72*p1^2*p4^4*s23 - 1/3*p1*p5^2*s24 - \
2/3*p1*p4*p6*s24 + p1*p4^2*p5*s24 + 1/36*p2*p4*p5*p6*p7*s7 - \
1/36*p2*p4^2*p5^2*p7*s7 - 5/36*p2*p4^3*p6*p7*s7 + 7/36*p2*p4^4*p5*p7*s7 - \
1/18*p2*p4^6*p7*s7 + 5/216*p1^2*p5^3*p7*s7 + 10/27*p1^2*p4*p5*p6*p7*s7 - \
5/24*p1^2*p4^2*p5^2*p7*s7 + 13/54*p1^2*p4^3*p6*p7*s7 - \
47/216*p1^2*p4^4*p5*p7*s7 - 1/216*p1^2*p4^6*p7*s7 + 1/36*p3*p4*p5^2*p7*s8 + \
2/9*p3*p4^2*p6*p7*s8 - 1/4*p3*p4^3*p5*p7*s8 + 1/18*p3*p4^5*p7*s8 - \
1/216*p1*p2*p4*p5^2*p7*s8 + 1/18*p1*p2*p4^2*p6*p7*s8 + \
1/36*p1*p2*p4^3*p5*p7*s8 + 5/72*p1*p2*p4^5*p7*s8 - 1/18*p1^3*p5*p6*p7*s8 - \
5/72*p1^3*p4*p5^2*p7*s8 - 5/27*p1^3*p4^2*p6*p7*s8 + 11/36*p1^3*p4^3*p5*p7*s8 \
+ 1/216*p1^3*p4^5*p7*s8 - 1/6*p1*p5^3*p7*s9 - 7/12*p1*p4*p5*p6*p7*s9 + \
133/216*p1*p4^2*p5^2*p7*s9 - 1/36*p1*p4^3*p6*p7*s9 - 1/18*p1*p4^4*p5*p7*s9 + \
1/72*p1*p4^6*p7*s9 - 1/12*p3*p5^2*p7*s10 - 2/3*p3*p4*p6*p7*s10 + \
3/4*p3*p4^2*p5*p7*s10 - 1/6*p3*p4^4*p7*s10 + 1/8*p1*p2*p5^2*p7*s10 + \
13/18*p1*p2*p4*p6*p7*s10 - 67/72*p1*p2*p4^2*p5*p7*s10 + \
1/216*p1^3*p5^2*p7*s10 - 5/54*p1^3*p4*p6*p7*s10 + 11/72*p1^3*p4^2*p5*p7*s10 - \
1/54*p1^3*p4^4*p7*s10 + 1/12*p2*p5*p6*p7*s11 - 1/8*p2*p4*p5^2*p7*s11 - \
1/4*p2*p4^2*p6*p7*s11 + 1/18*p2*p4^3*p5*p7*s11 + 5/72*p2*p4^5*p7*s11 + \
1/36*p1^2*p5*p6*p7*s11 + 19/216*p1^2*p4*p5^2*p7*s11 - \
5/108*p1^2*p4^2*p6*p7*s11 - 1/6*p1^2*p4^3*p5*p7*s11 + 1/216*p1^2*p4^5*p7*s11 \
- 1/6*p1*p5*p6*p7*s12 + 5/108*p1*p4*p5^2*p7*s12 - 1/6*p1*p4^2*p6*p7*s12 + \
1/9*p1*p4^3*p5*p7*s12 + 1/36*p1*p4^5*p7*s12 + 1/18*p2*p4*p6*p7*s13 - \
1/18*p2*p4^2*p5*p7*s13 + 1/54*p1^2*p5^2*p7*s13 + 1/54*p1^2*p4*p6*p7*s13 - \
1/18*p1^2*p4^2*p5*p7*s13 - 7/54*p1^2*p4^4*p7*s13 - 2/9*p4^2*p6*p7*s14 + \
1/3*p4^3*p5*p7*s14 - 1/9*p4^5*p7*s14 - 1/6*p2*p6*p7*s15 + 1/6*p2*p4*p5*p7*s15 \
+ 1/18*p1^2*p6*p7*s15 - 1/6*p1^2*p4*p5*p7*s15 + 1/9*p1^2*p4^3*p7*s15 + \
1/36*p1*p5^2*p7*s16 - 1/9*p1*p4*p6*p7*s16 + 1/12*p1*p4^2*p5*p7*s16 - \
1/18*p1*p4^4*p7*s16 + 1/3*p1*p4^3*p7*s17 + 1/6*p5^2*p7*s18 + 2/3*p4*p6*p7*s18 \
- 1/2*p4^2*p5*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850439609*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"eb43e572-9af3-4e3e-9813-ef768d32f7fb"],

Cell[BoxData["\<\"s15*s18 = 1/6*p1*p5*p6*s19 - 1/12*p1*p4*p5^2*s19 - \
2/9*p1*p4^2*p6*s19 + 1/6*p1*p4^3*p5*s19 - 1/36*p1*p4^5*s19 - 1/24*p2^2*p5*s20 \
+ 1/8*p2^2*p4^2*s20 - 1/3*p1*p3*p5*s20 + 7/18*p1*p3*p4^2*s20 + \
1/4*p1^2*p2*p5*s20 - 5/12*p1^2*p2*p4^2*s20 - 1/24*p1^4*p5*s20 + \
5/72*p1^4*p4^2*s20 + 1/12*p3*p5^2*s21 - 1/9*p3*p4^2*p5*s21 + 1/36*p3*p4^4*s21 \
- 1/24*p1*p2*p5^2*s21 - 1/9*p1*p2*p4*p6*s21 + 1/4*p1*p2*p4^2*p5*s21 - \
19/72*p1*p2*p4^4*s21 + 1/24*p1^3*p5^2*s21 + 7/9*p1^3*p4*p6*s21 - \
23/36*p1^3*p4^2*p5*s21 - 1/72*p1^3*p4^4*s21 + 1/24*p2*p5^2*s22 + \
1/6*p2*p4*p6*s22 - 1/4*p2*p4^2*p5*s22 + 5/24*p2*p4^4*s22 - 1/8*p1^2*p5^2*s22 \
- 11/18*p1^2*p4*p6*s22 + 7/12*p1^2*p4^2*p5*s22 - 1/72*p1^2*p4^4*s22 + \
1/6*p3*p4*p5*s23 - 1/18*p3*p4^3*s23 - 1/6*p1*p2*p6*s23 + 1/12*p1*p2*p4*p5*s23 \
- 1/12*p1*p2*p4^3*s23 + 1/2*p1^3*p6*s23 - 5/12*p1^3*p4*p5*s23 - \
1/36*p1^3*p4^3*s23 - 1/12*p2*p4*p5*s24 + 1/4*p2*p4^3*s24 - 2/3*p1^2*p6*s24 + \
5/12*p1^2*p4*p5*s24 + 1/12*p1^2*p4^3*s24 + 1/36*p3*p4*p5^2*p7*s7 - \
1/27*p3*p4^3*p5*p7*s7 + 1/108*p3*p4^5*p7*s7 + 1/36*p1*p2*p5*p6*p7*s7 - \
1/27*p1*p2*p4*p5^2*p7*s7 - 1/36*p1*p2*p4^2*p6*p7*s7 + \
5/24*p1*p2*p4^3*p5*p7*s7 - 1/8*p1*p2*p4^5*p7*s7 + 17/108*p1^3*p5*p6*p7*s7 - \
7/54*p1^3*p4*p5^2*p7*s7 + 37/108*p1^3*p4^2*p6*p7*s7 - 5/24*p1^3*p4^3*p5*p7*s7 \
- 1/216*p1^3*p4^5*p7*s7 + 1/18*p2^2*p4*p6*p7*s8 - 11/216*p2^2*p4^2*p5*p7*s8 + \
7/72*p2^2*p4^4*p7*s8 - 1/12*p1*p3*p5^2*p7*s8 + 2/9*p1*p3*p4*p6*p7*s8 - \
1/6*p1*p3*p4^2*p5*p7*s8 + 5/108*p1*p3*p4^4*p7*s8 + 1/24*p1^2*p2*p5^2*p7*s8 + \
1/18*p1^2*p2*p4*p6*p7*s8 - 13/216*p1^2*p2*p4^2*p5*p7*s8 + \
13/108*p1^2*p2*p4^4*p7*s8 - 1/24*p1^4*p5^2*p7*s8 - 7/27*p1^4*p4*p6*p7*s8 + \
2/9*p1^4*p4^2*p5*p7*s8 + 1/216*p1^4*p4^4*p7*s8 - 1/16*p2*p4*p5^2*p7*s9 - \
2/9*p2*p4^2*p6*p7*s9 + 59/216*p2*p4^3*p5*p7*s9 - 5/144*p2*p4^5*p7*s9 - \
1/3*p1^2*p5*p6*p7*s9 + 7/48*p1^2*p4*p5^2*p7*s9 - 1/18*p1^2*p4^2*p6*p7*s9 + \
19/216*p1^2*p4^3*p5*p7*s9 - 1/432*p1^2*p4^5*p7*s9 - 1/12*p2^2*p6*p7*s10 + \
5/48*p2^2*p4*p5*p7*s10 - 11/48*p2^2*p4^3*p7*s10 - 2/3*p1*p3*p6*p7*s10 + \
13/18*p1*p3*p4*p5*p7*s10 - 5/27*p1*p3*p4^3*p7*s10 + 7/9*p1^2*p2*p6*p7*s10 - \
20/27*p1^2*p2*p4*p5*p7*s10 + 1/12*p1^2*p2*p4^3*p7*s10 - 11/108*p1^4*p6*p7*s10 \
+ 59/432*p1^4*p4*p5*p7*s10 - 1/48*p1^4*p4^3*p7*s10 + 1/6*p3*p5^2*p7*s11 - \
1/9*p3*p4^2*p5*p7*s11 + 1/54*p3*p4^4*p7*s11 - 1/8*p1*p2*p5^2*p7*s11 - \
1/3*p1*p2*p4*p6*p7*s11 + 1/108*p1*p2*p4^2*p5*p7*s11 + 1/24*p1*p2*p4^4*p7*s11 \
+ 5/24*p1^3*p5^2*p7*s11 + 2/27*p1^3*p4*p6*p7*s11 - 25/108*p1^3*p4^2*p5*p7*s11 \
+ 5/216*p1^3*p4^4*p7*s11 - 1/18*p2*p4*p6*p7*s12 + 1/108*p2*p4^2*p5*p7*s12 + \
1/36*p2*p4^4*p7*s12 - 5/18*p1^2*p4*p6*p7*s12 + 11/108*p1^2*p4^2*p5*p7*s12 + \
5/108*p1^2*p4^4*p7*s12 + 1/18*p3*p4*p5*p7*s13 - 1/54*p3*p4^3*p7*s13 - \
1/18*p1*p2*p6*p7*s13 + 1/27*p1*p2*p4*p5*p7*s13 - 1/6*p1*p2*p4^3*p7*s13 + \
5/54*p1^3*p6*p7*s13 - 1/27*p1^3*p4*p5*p7*s13 - 1/18*p1^3*p4^3*p7*s13 - \
2/9*p1*p4*p6*p7*s14 + 1/3*p1*p4^2*p5*p7*s14 - 1/9*p1*p4^4*p7*s14 - \
1/6*p3*p5*p7*s15 + 1/18*p3*p4^2*p7*s15 + 1/12*p1*p2*p5*p7*s15 + \
1/12*p1*p2*p4^2*p7*s15 - 1/12*p1^3*p5*p7*s15 + 1/36*p1^3*p4^2*p7*s15 + \
1/72*p2*p4*p5*p7*s16 - 1/24*p2*p4^3*p7*s16 - 1/9*p1^2*p6*p7*s16 + \
11/72*p1^2*p4*p5*p7*s16 - 5/72*p1^2*p4^3*p7*s16 + 1/12*p2*p5*p7*s17 + \
1/4*p2*p4^2*p7*s17 - 1/4*p1^2*p5*p7*s17 + 1/4*p1^2*p4^2*p7*s17 + \
2/3*p1*p6*p7*s18 - 1/3*p1*p4*p5*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850441318*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2481f989-e038-4c9a-8901-cbcab327e60e"],

Cell[BoxData["\<\"s16*s16 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504432364`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"17a6647b-3ef7-44cb-ad3f-c2b4d46d2953"],

Cell[BoxData["\<\"s16*s17 = 3/4*p1*p5*p6*s19 - 5/12*p1*p4*p5^2*s19 - \
1/12*p1*p4^2*p6*s19 + 1/12*p1*p4^3*p5*s19 + 1/3*p2^2*p4^2*s20 + \
3/4*p1*p3*p5*s20 - 1/12*p1*p3*p4^2*s20 - 3/4*p1^2*p2*p5*s20 - \
1/12*p1^2*p2*p4^2*s20 + 1/6*p1^4*p5*s20 - 1/6*p3*p5^2*s21 + 2/3*p3*p4*p6*s21 \
- 1/6*p3*p4^2*p5*s21 + 5/24*p1*p2*p5^2*s21 - 1/3*p1*p2*p4*p6*s21 - \
1/3*p1*p2*p4^2*p5*s21 - 1/24*p1*p2*p4^4*s21 - 1/8*p1^3*p5^2*s21 + \
1/3*p1^3*p4^2*p5*s21 - 1/24*p1^3*p4^4*s21 + 5/6*p2*p4*p6*s22 - \
1/3*p2*p4^2*p5*s22 + 1/6*p2*p4^4*s22 + 1/3*p1^2*p5^2*s22 - 1/6*p1^2*p4*p6*s22 \
- 1/6*p1^2*p4^2*p5*s22 + 2*p3*p6*s23 - 7/6*p3*p4*p5*s23 + 1/6*p3*p4^3*s23 - \
7/6*p1*p2*p6*s23 + 5/6*p1*p2*p4*p5*s23 - 1/6*p1*p2*p4^3*s23 + 1/6*p1^3*p6*s23 \
- p2*p6*s24 + 5/4*p2*p4*p5*s24 - 1/12*p2*p4^3*s24 + 1/3*p1^2*p6*s24 - \
7/12*p1^2*p4*p5*s24 + 1/12*p1^2*p4^3*s24 - 1/3*p3*p5*p6*p7*s7 + \
5/18*p3*p4*p5^2*p7*s7 + 1/3*p3*p4^2*p6*p7*s7 - 1/3*p3*p4^3*p5*p7*s7 + \
1/18*p3*p4^5*p7*s7 + 7/18*p1*p2*p5*p6*p7*s7 - 23/72*p1*p2*p4*p5^2*p7*s7 - \
5/18*p1*p2*p4^2*p6*p7*s7 + 157/216*p1*p2*p4^3*p5*p7*s7 - \
7/36*p1*p2*p4^5*p7*s7 + 17/108*p1^3*p5*p6*p7*s7 + 79/216*p1^3*p4*p5^2*p7*s7 - \
1/12*p1^3*p4^2*p6*p7*s7 - 7/72*p1^3*p4^3*p5*p7*s7 - 1/36*p2^2*p4*p6*p7*s8 + \
35/108*p2^2*p4^4*p7*s8 + 1/6*p1*p3*p5^2*p7*s8 - 4/9*p1*p3*p4*p6*p7*s8 + \
13/36*p1*p3*p4^2*p5*p7*s8 - 7/36*p1*p3*p4^4*p7*s8 - 13/72*p1^2*p2*p5^2*p7*s8 \
+ 19/54*p1^2*p2*p4*p6*p7*s8 + 109/216*p1^2*p2*p4^2*p5*p7*s8 - \
1/18*p1^2*p2*p4^4*p7*s8 + 7/72*p1^4*p5^2*p7*s8 - 1/36*p1^4*p4*p6*p7*s8 - \
5/24*p1^4*p4^2*p5*p7*s8 - 1/6*p2*p5*p6*p7*s9 + 5/16*p2*p4*p5^2*p7*s9 - \
5/9*p2*p4^2*p6*p7*s9 + 7/24*p2*p4^3*p5*p7*s9 - 17/432*p2*p4^5*p7*s9 - \
7/12*p1^2*p5*p6*p7*s9 - 31/144*p1^2*p4*p5^2*p7*s9 + 49/108*p1^2*p4^2*p6*p7*s9 \
- 49/216*p1^2*p4^3*p5*p7*s9 + 1/16*p1^2*p4^5*p7*s9 + 1/3*p2^2*p6*p7*s10 - \
5/16*p2^2*p4*p5*p7*s10 - 23/48*p2^2*p4^3*p7*s10 - 37/36*p1*p3*p4*p5*p7*s10 + \
17/36*p1*p3*p4^3*p7*s10 - 2/9*p1^2*p2*p6*p7*s10 + 59/72*p1^2*p2*p4*p5*p7*s10 \
- 49/216*p1^2*p2*p4^3*p7*s10 + 1/27*p1^4*p6*p7*s10 - 59/432*p1^4*p4*p5*p7*s10 \
+ 11/144*p1^4*p4^3*p7*s10 - 1/4*p3*p5^2*p7*s11 - 1/3*p3*p4*p6*p7*s11 + \
11/18*p3*p4^2*p5*p7*s11 - 5/36*p3*p4^4*p7*s11 + 1/4*p1*p2*p5^2*p7*s11 + \
1/9*p1*p2*p4*p6*p7*s11 - 79/36*p1*p2*p4^2*p5*p7*s11 + 29/54*p1*p2*p4^4*p7*s11 \
- 7/18*p1^3*p5^2*p7*s11 - 2/27*p1^3*p4*p6*p7*s11 + 73/108*p1^3*p4^2*p5*p7*s11 \
- 5/36*p1^3*p4^4*p7*s11 + 1/9*p2*p4*p6*p7*s12 - 2/27*p2*p4^4*p7*s12 - \
1/36*p1^2*p5^2*p7*s12 + 4/27*p1^2*p4*p6*p7*s12 - 20/27*p1^2*p4^2*p5*p7*s12 + \
1/4*p1^2*p4^4*p7*s12 + 2/3*p3*p6*p7*s13 - 7/9*p3*p4*p5*p7*s13 + \
5/9*p3*p4^3*p7*s13 - 7/18*p1*p2*p6*p7*s13 + 19/36*p1*p2*p4*p5*p7*s13 - \
107/108*p1*p2*p4^3*p7*s13 - 1/54*p1^3*p6*p7*s13 - 23/108*p1^3*p4*p5*p7*s13 + \
11/36*p1^3*p4^3*p7*s13 + 1/12*p1*p5^2*p7*s14 - 1/3*p1*p4*p6*p7*s14 + \
5/6*p1*p4^2*p5*p7*s14 - 1/4*p1*p4^4*p7*s14 + 1/3*p3*p5*p7*s15 - \
2/3*p3*p4^2*p7*s15 - 1/3*p1*p2*p5*p7*s15 + 7/6*p1*p2*p4^2*p7*s15 + \
1/6*p1^3*p5*p7*s15 - 1/3*p1^3*p4^2*p7*s15 - 1/6*p2*p6*p7*s16 + \
1/8*p2*p4*p5*p7*s16 - 11/72*p2*p4^3*p7*s16 + 1/18*p1^2*p6*p7*s16 - \
23/72*p1^2*p4*p5*p7*s16 + 1/8*p1^2*p4^3*p7*s16 - 1/4*p2*p5*p7*s17 + \
13/12*p2*p4^2*p7*s17 + 7/12*p1^2*p5*p7*s17 - 5/12*p1^2*p4^2*p7*s17 + \
1/3*p1*p6*p7*s18 + p1*p4*p5*p7*s18 - 1/3*p1*p4^3*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850443857*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d1f28156-687a-4728-91ed-2d052f149a45"],

Cell[BoxData["\<\"s16*s18 = 3/4*p2*p4*p6*s19 - 3/4*p2*p4^2*p5*s19 + \
1/6*p2*p4^4*s19 + 1/3*p1^2*p5^2*s19 - 1/12*p1^2*p4*p6*s19 - \
1/12*p1^2*p4^2*p5*s19 + 3/4*p2*p3*p4*s20 - 5/12*p1*p2^2*p4*s20 - \
1/12*p1^2*p3*p4*s20 + 1/12*p1^3*p2*p4*s20 + 1/6*p2^2*p6*s21 - \
5/24*p2^2*p4*p5*s21 + 1/8*p2^2*p4^3*s21 - 2/3*p1*p3*p6*s21 + \
1/3*p1*p3*p4*p5*s21 + 1/6*p1^2*p2*p6*s21 + 1/3*p1^2*p2*p4*p5*s21 - \
1/3*p1^2*p2*p4^3*s21 + 1/24*p1^4*p4*p5*s21 + 1/24*p1^4*p4^3*s21 + 2*p3*p6*s22 \
- 7/6*p3*p4*p5*s22 + 1/6*p3*p4^3*s22 - 7/6*p1*p2*p6*s22 + 5/6*p1*p2*p4*p5*s22 \
+ 1/6*p1^3*p6*s22 - 1/6*p1^3*p4*p5*s22 + 1/3*p2^2*p4^2*s23 + 5/6*p1*p3*p5*s23 \
- 1/6*p1*p3*p4^2*s23 - 1/3*p1^2*p2*p5*s23 - 1/6*p1^2*p2*p4^2*s23 + \
1/6*p1^4*p5*s23 + p3*p5*s24 - 1/3*p3*p4^2*s24 - 5/4*p1*p2*p5*s24 + \
7/12*p1*p2*p4^2*s24 + 1/12*p1^3*p5*s24 - 1/12*p1^3*p4^2*s24 + \
1/6*p2^2*p4*p6*p7*s7 - 13/72*p2^2*p4^2*p5*p7*s7 + 7/72*p2^2*p4^4*p7*s7 - \
1/36*p1*p3*p5^2*p7*s7 - 4/9*p1*p3*p4*p6*p7*s7 + 19/54*p1*p3*p4^2*p5*p7*s7 - \
1/36*p1*p3*p4^4*p7*s7 + 13/36*p1^2*p2*p4*p6*p7*s7 + \
109/216*p1^2*p2*p4^2*p5*p7*s7 - 5/24*p1^2*p2*p4^4*p7*s7 + \
35/108*p1^4*p5^2*p7*s7 - 7/36*p1^4*p4*p6*p7*s7 - 1/18*p1^4*p4^2*p5*p7*s7 - \
1/3*p2*p3*p6*p7*s8 + 7/18*p2*p3*p4*p5*p7*s8 + 17/108*p2*p3*p4^3*p7*s8 + \
5/18*p1*p2^2*p6*p7*s8 - 23/72*p1*p2^2*p4*p5*p7*s8 + 79/216*p1*p2^2*p4^3*p7*s8 \
+ 1/3*p1^2*p3*p6*p7*s8 - 5/18*p1^2*p3*p4*p5*p7*s8 - 1/12*p1^2*p3*p4^3*p7*s8 - \
1/3*p1^3*p2*p6*p7*s8 + 157/216*p1^3*p2*p4*p5*p7*s8 - 7/72*p1^3*p2*p4^3*p7*s8 \
+ 1/18*p1^5*p6*p7*s8 - 7/36*p1^5*p4*p5*p7*s8 + 1/3*p3*p5^2*p7*s9 - \
2/9*p3*p4^2*p5*p7*s9 + 1/27*p3*p4^4*p7*s9 - 5/16*p1*p2*p5^2*p7*s9 - \
37/36*p1*p2*p4*p6*p7*s9 + 59/72*p1*p2*p4^2*p5*p7*s9 - 59/432*p1*p2*p4^4*p7*s9 \
- 23/48*p1^3*p5^2*p7*s9 + 17/36*p1^3*p4*p6*p7*s9 - 49/216*p1^3*p4^2*p5*p7*s9 \
+ 11/144*p1^3*p4^4*p7*s9 - 1/6*p2*p3*p5*p7*s10 - 7/12*p2*p3*p4^2*p7*s10 + \
5/16*p1*p2^2*p5*p7*s10 - 31/144*p1*p2^2*p4^2*p7*s10 - 5/9*p1^2*p3*p5*p7*s10 + \
49/108*p1^2*p3*p4^2*p7*s10 + 7/24*p1^3*p2*p5*p7*s10 - \
49/216*p1^3*p2*p4^2*p7*s10 - 17/432*p1^5*p5*p7*s10 + 1/16*p1^5*p4^2*p7*s10 - \
1/4*p2^2*p6*p7*s11 + 1/4*p2^2*p4*p5*p7*s11 - 7/18*p2^2*p4^3*p7*s11 - \
1/3*p1*p3*p6*p7*s11 + 1/9*p1*p3*p4*p5*p7*s11 - 2/27*p1*p3*p4^3*p7*s11 + \
11/18*p1^2*p2*p6*p7*s11 - 79/36*p1^2*p2*p4*p5*p7*s11 + \
73/108*p1^2*p2*p4^3*p7*s11 - 5/36*p1^4*p6*p7*s11 + 29/54*p1^4*p4*p5*p7*s11 - \
5/36*p1^4*p4^3*p7*s11 + 2/3*p3*p6*p7*s12 - 7/18*p3*p4*p5*p7*s12 - \
1/54*p3*p4^3*p7*s12 - 7/9*p1*p2*p6*p7*s12 + 19/36*p1*p2*p4*p5*p7*s12 - \
23/108*p1*p2*p4^3*p7*s12 + 5/9*p1^3*p6*p7*s12 - 107/108*p1^3*p4*p5*p7*s12 + \
11/36*p1^3*p4^3*p7*s12 - 1/36*p2^2*p4^2*p7*s13 + 1/9*p1*p3*p5*p7*s13 + \
4/27*p1*p3*p4^2*p7*s13 - 20/27*p1^2*p2*p4^2*p7*s13 - 2/27*p1^4*p5*p7*s13 + \
1/4*p1^4*p4^2*p7*s13 + 1/3*p2*p6*p7*s14 - 1/3*p2*p4*p5*p7*s14 + \
1/6*p2*p4^3*p7*s14 - 2/3*p1^2*p6*p7*s14 + 7/6*p1^2*p4*p5*p7*s14 - \
1/3*p1^2*p4^3*p7*s14 + 1/12*p2^2*p4*p7*s15 - 1/3*p1*p3*p4*p7*s15 + \
5/6*p1^2*p2*p4*p7*s15 - 1/4*p1^4*p4*p7*s15 - 1/6*p3*p5*p7*s16 + \
1/18*p3*p4^2*p7*s16 + 1/8*p1*p2*p5*p7*s16 - 23/72*p1*p2*p4^2*p7*s16 - \
11/72*p1^3*p5*p7*s16 + 1/8*p1^3*p4^2*p7*s16 + 1/3*p3*p4*p7*s17 + \
p1*p2*p4*p7*s17 - 1/3*p1^3*p4*p7*s17 - 1/4*p2*p5*p7*s18 + 7/12*p2*p4^2*p7*s18 \
+ 13/12*p1^2*p5*p7*s18 - 5/12*p1^2*p4^2*p7*s18\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850445757*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d16ae04b-2e98-45f9-b14b-0ff941d7447a"],

Cell[BoxData["\<\"s17*s17 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850447616*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"651973a5-155e-43a5-8e79-3e660fb7ddd8"],

Cell[BoxData["\<\"s17*s18 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850448236*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"37083839-5214-4cbc-bda8-561abebb2424"],

Cell[BoxData["\<\"s18*s18 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238504488373`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3ed91b8e-977c-42ae-8cf0-5e222508177e"],

Cell[BoxData[
 StyleBox["\<\"Computing 1f x 2f relations...\"\>",
  StripOnInput->False,
  FontSize->15,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023850449449*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"61f0e787-7197-454b-96f2-c536caff2b42"],

Cell[BoxData["\<\"s7*s19 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852520768*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c09e9ffe-7632-46c0-8f3c-829ab3c1fd7e"],

Cell[BoxData["\<\"s7*s20 = 1/3*p1*p7*s20 + 1/3*p5*p7*s21 - 1/3*p4^2*p7*s21 - \
1/3*p4*p7*s23\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525227537`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"71c2f7d1-05cd-4c16-9e25-8f5ec3d29345"],

Cell[BoxData["\<\"s7*s21 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852523677*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6a84ebff-8923-4b82-bacc-7c1a72a605e8"],

Cell[BoxData["\<\"s7*s22 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525244493`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ea42984a-6796-4f44-90b4-0ce96b0d4dd1"],

Cell[BoxData["\<\"s7*s23 = p1*p4*p7*s21 - p4*p7*s22 + p1*p7*s23 - \
p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852525167*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8beb46cc-348d-4324-9c2c-f6334c5701ae"],

Cell[BoxData["\<\"s7*s24 = 1/3*p5*p7*s19 - 1/3*p2*p4*p7*s21 - 1/3*p2*p7*s23 + \
1/3*p1*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852525916*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4aa6b46d-268e-45c1-9da6-937945e21279"],

Cell[BoxData["\<\"s8*s19 = 1/3*p4*p7*s19 - 1/3*p2*p7*s21 + 1/3*p1^2*p7*s21 - \
1/3*p1*p7*s22\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852526635*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9916b4b5-eee2-4711-bcae-6e4a14b27649"],

Cell[BoxData["\<\"s8*s20 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202385252735*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f954e1f0-b42c-4d50-a46a-85948c4e25eb"],

Cell[BoxData["\<\"s8*s21 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525280313`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a7afc198-2ce9-4070-a077-03260bbaa6ab"],

Cell[BoxData["\<\"s8*s22 = - p1*p4*p7*s21 + p4*p7*s22 - p1*p7*s23 + \
p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525287046`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"872f78b3-7233-484a-89b7-f6bda77beb07"],

Cell[BoxData["\<\"s8*s23 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852529397*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"605c527a-2b7d-4abd-a7a4-ecf63715d84f"],

Cell[BoxData["\<\"s8*s24 = - 1/3*p2*p7*s20 - 1/3*p1*p5*p7*s21 + 1/3*p5*p7*s22 \
+ 1/3*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525300694`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1301da2c-4d18-4d88-ae26-743b4404567f"],

Cell[BoxData["\<\"s9*s19 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852530767*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b47d2c67-58c6-4125-9117-d553a4eabd1b"],

Cell[BoxData["\<\"s9*s20 = 1/3*p2*p7*s20 + 1/3*p1*p5*p7*s21 - 1/3*p5*p7*s22 - \
1/3*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852531426*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"86afa8e7-6749-476f-af47-bb59ead2141b"],

Cell[BoxData["\<\"s9*s21 = - 1/3*p4*p7*s19 + 1/3*p2*p7*s21 - 1/3*p1^2*p7*s21 \
+ 1/3*p1*p7*s22\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852532106*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"fa0b453a-a421-431c-8ec6-d26ad1658d4c"],

Cell[BoxData["\<\"s9*s22 = - 1/3*p3*p7*s21 + 1/2*p1*p2*p7*s21 - \
1/6*p1^3*p7*s21\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852532817*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"89dccdf6-a4bc-4c96-a9c1-b3138460be4b"],

Cell[BoxData["\<\"s9*s23 = - 1/6*p5*p7*s19 + 1/6*p4^2*p7*s19 + \
2/3*p1^2*p4*p7*s21 - 2/3*p1*p4*p7*s22 + 1/6*p2*p7*s23 + 1/2*p1^2*p7*s23 - \
2/3*p1*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525335093`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"20ab7dae-8169-4f40-b49f-712953969911"],

Cell[BoxData["\<\"s9*s24 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852534236*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"247d4292-7f99-4855-bd18-c33df1379db0"],

Cell[BoxData["\<\"s10*s19 = 1/3*p5*p7*s19 - 1/3*p2*p4*p7*s21 - 1/3*p2*p7*s23 \
+ 1/3*p1*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525350513`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f0545c48-ce55-4c58-a157-f6483a52dbc7"],

Cell[BoxData["\<\"s10*s20 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852535891*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"805975ee-0e39-4af2-aa70-34f1acac9b92"],

Cell[BoxData["\<\"s10*s21 = 1/3*p1*p7*s20 + 1/3*p5*p7*s21 - 1/3*p4^2*p7*s21 - \
1/3*p4*p7*s23\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852536666*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"31d3a020-ece3-4f4c-a919-99f2e6b89b68"],

Cell[BoxData["\<\"s10*s22 = - 1/6*p2*p7*s20 + 1/6*p1^2*p7*s20 - \
2/3*p1*p4^2*p7*s21 + 1/6*p5*p7*s22 + 1/2*p4^2*p7*s22 - 2/3*p1*p4*p7*s23 + \
2/3*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525373363`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4dfd6e9b-e5a6-421d-b9b0-536d5e51e3d9"],

Cell[BoxData["\<\"s10*s23 = 1/3*p6*p7*s21 - 1/2*p4*p5*p7*s21 + \
1/6*p4^3*p7*s21\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852538052*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"9dfad046-3df0-4323-acdc-1513150dd379"],

Cell[BoxData["\<\"s10*s24 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852538723*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b59d0820-8b68-4937-8ff7-3bf89d58513d"],

Cell[BoxData["\<\"s11*s19 = 1/3*p3*p7*s21 - 1/2*p1*p2*p7*s21 + \
1/6*p1^3*p7*s21\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852539358*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"2542021b-98da-4e79-a06c-6f211c6fcfc7"],

Cell[BoxData["\<\"s11*s20 = - 1/3*p6*p7*s21 + 1/2*p4*p5*p7*s21 - \
1/6*p4^3*p7*s21\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852540052*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"51430829-a759-4d65-b377-a111ab070e25"],

Cell[BoxData["\<\"s11*s21 = p1*p4*p7*s21 - p4*p7*s22 + p1*p7*s23 - \
p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852540724*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5c47da62-f3de-4851-8d64-ace00f58dfe7"],

Cell[BoxData["\<\"s11*s22 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852541415*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0eb47849-deeb-4ef0-9788-fb13431599dd"],

Cell[BoxData["\<\"s11*s23 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525420628`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"63c3cfe4-6e04-459c-9520-6f3c334915ce"],

Cell[BoxData["\<\"s11*s24 = - 1/6*p6*p7*s19 + 1/6*p4*p5*p7*s19 + \
1/6*p3*p7*s20 - 1/6*p1*p2*p7*s20 + 1/12*p2*p5*p7*s21 - 1/12*p2*p4^2*p7*s21 - \
1/12*p1^2*p5*p7*s21 + 5/12*p1^2*p4^2*p7*s21 - 1/3*p1*p4^2*p7*s22 + \
1/3*p1^2*p4*p7*s23 - 1/3*p1*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852542698*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8b3ba573-b36d-4655-9036-4473ebe5e828"],

Cell[BoxData["\<\"s12*s19 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525434847`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"1f7710bf-8313-4d32-ae51-afecf9cc7065"],

Cell[BoxData["\<\"s12*s20 = - 1/6*p2*p4*p7*s20 + 1/6*p1^2*p4*p7*s20 - \
1/3*p1*p6*p7*s21 + 3/2*p1*p4*p5*p7*s21 - 5/6*p1*p4^3*p7*s21 - \
5/6*p4*p5*p7*s22 + 1/2*p4^3*p7*s22 + p1*p5*p7*s23 - 2/3*p1*p4^2*p7*s23 - \
p5*p7*s24 + 2/3*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852544136*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"456e23b8-b370-42ce-ad85-721ccebb0f12"],

Cell[BoxData["\<\"s12*s21 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852544874*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"02cd7ff8-773b-4446-81d9-e209e4e2e2e6"],

Cell[BoxData["\<\"s12*s22 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852545506*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d790ac57-f5bb-467c-b7b4-7fc584f27aaf"],

Cell[BoxData["\<\"s12*s23 = 1/2*p6*p7*s19 - 2/3*p4*p5*p7*s19 + \
1/6*p4^3*p7*s19 - 1/2*p3*p7*s20 + 2/3*p1*p2*p7*s20 - 1/6*p1^3*p7*s20 + \
1/12*p2*p5*p7*s21 - 1/12*p2*p4^2*p7*s21 - 1/12*p1^2*p5*p7*s21 + \
1/12*p1^2*p4^2*p7*s21 + 1/6*p1*p5*p7*s22 - 1/6*p1*p4^2*p7*s22 - \
1/6*p2*p4*p7*s23 + 1/6*p1^2*p4*p7*s23\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525461617`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"176e8ea5-cb07-4a43-a657-c1ee40e2a85c"],

Cell[BoxData["\<\"s12*s24 = - 1/6*p1*p6*p7*s19 + 1/6*p1*p4*p5*p7*s19 - \
1/6*p2^2*p7*s20 + 1/6*p1*p3*p7*s20 + 1/3*p3*p5*p7*s21 - 5/12*p1*p2*p5*p7*s21 \
- 3/4*p1*p2*p4^2*p7*s21 + 1/12*p1^3*p5*p7*s21 + 5/12*p1^3*p4^2*p7*s21 + \
1/6*p2*p5*p7*s22 + 1/2*p2*p4^2*p7*s22 - 1/3*p1^2*p4^2*p7*s22 - \
2/3*p1*p2*p4*p7*s23 + 1/3*p1^3*p4*p7*s23 + 2/3*p2*p4*p7*s24 - \
1/3*p1^2*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852546946*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"038cebf8-8755-437e-90f5-e3fe8254fde4"],

Cell[BoxData["\<\"s13*s19 = - 1/6*p1*p5*p7*s19 + 1/6*p1*p4^2*p7*s19 + \
1/3*p3*p4*p7*s21 - 3/2*p1*p2*p4*p7*s21 + 5/6*p1^3*p4*p7*s21 + p2*p4*p7*s22 - \
2/3*p1^2*p4*p7*s22 - 5/6*p1*p2*p7*s23 + 1/2*p1^3*p7*s23 + p2*p7*s24 - \
2/3*p1^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525477667`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"ed4a337b-3958-429b-9a15-409608682409"],

Cell[BoxData["\<\"s13*s20 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852548506*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"eb7881b8-d3be-44fb-ae71-905588c0bf46"],

Cell[BoxData["\<\"s13*s21 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852549136*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"499f46e0-7f2b-4569-8f8e-8d844ef02e3a"],

Cell[BoxData["\<\"s13*s22 = - 1/2*p6*p7*s19 + 2/3*p4*p5*p7*s19 - \
1/6*p4^3*p7*s19 + 1/2*p3*p7*s20 - 2/3*p1*p2*p7*s20 + 1/6*p1^3*p7*s20 - \
1/12*p2*p5*p7*s21 + 1/12*p2*p4^2*p7*s21 + 1/12*p1^2*p5*p7*s21 - \
1/12*p1^2*p4^2*p7*s21 - 1/6*p1*p5*p7*s22 + 1/6*p1*p4^2*p7*s22 + \
1/6*p2*p4*p7*s23 - 1/6*p1^2*p4*p7*s23\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852549778*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"e7938936-159d-4db8-8562-3a5991301380"],

Cell[BoxData["\<\"s13*s23 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852550551*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cbfd60dc-477e-4d8f-9b01-5acd5c7bd523"],

Cell[BoxData["\<\"s13*s24 = 1/6*p5^2*p7*s19 - 1/6*p4*p6*p7*s19 + \
1/6*p3*p4*p7*s20 - 1/6*p1*p2*p4*p7*s20 + 1/3*p2*p6*p7*s21 - \
5/12*p2*p4*p5*p7*s21 + 1/12*p2*p4^3*p7*s21 - 3/4*p1^2*p4*p5*p7*s21 + \
5/12*p1^2*p4^3*p7*s21 + 2/3*p1*p4*p5*p7*s22 - 1/3*p1*p4^3*p7*s22 - \
1/6*p2*p5*p7*s23 - 1/2*p1^2*p5*p7*s23 + 1/3*p1^2*p4^2*p7*s23 + \
2/3*p1*p5*p7*s24 - 1/3*p1*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852551179*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"cdc365d1-e89a-4fe5-b3d0-1751faae33d5"],

Cell[BoxData["\<\"s14*s19 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525520067`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0c4d0988-3828-454d-95ef-27ef7607c1a9"],

Cell[BoxData["\<\"s14*s20 = - 1/6*p5^2*p7*s19 + 1/6*p4*p6*p7*s19 - \
1/6*p3*p4*p7*s20 + 1/6*p1*p2*p4*p7*s20 - 1/3*p2*p6*p7*s21 + \
5/12*p2*p4*p5*p7*s21 - 1/12*p2*p4^3*p7*s21 + 3/4*p1^2*p4*p5*p7*s21 - \
5/12*p1^2*p4^3*p7*s21 - 2/3*p1*p4*p5*p7*s22 + 1/3*p1*p4^3*p7*s22 + \
1/6*p2*p5*p7*s23 + 1/2*p1^2*p5*p7*s23 - 1/3*p1^2*p4^2*p7*s23 - \
2/3*p1*p5*p7*s24 + 1/3*p1*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202385255264*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7b66563f-47d2-4153-9fd5-5caec4099f6a"],

Cell[BoxData["\<\"s14*s21 = 1/6*p1*p5*p7*s19 - 1/6*p1*p4^2*p7*s19 - \
1/3*p3*p4*p7*s21 + 3/2*p1*p2*p4*p7*s21 - 5/6*p1^3*p4*p7*s21 - p2*p4*p7*s22 + \
2/3*p1^2*p4*p7*s22 + 5/6*p1*p2*p7*s23 - 1/2*p1^3*p7*s23 - p2*p7*s24 + \
2/3*p1^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852553466*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"88d7aae2-6202-49bc-aa6d-81d93f540c2a"],

Cell[BoxData["\<\"s14*s22 = - p1*p3*p4*p7*s21 + 3/2*p1^2*p2*p4*p7*s21 - \
1/2*p1^4*p4*p7*s21 + 2/3*p3*p4*p7*s22 - p1*p2*p4*p7*s22 + 1/3*p1^3*p4*p7*s22 \
- 2/3*p1*p3*p7*s23 + p1^2*p2*p7*s23 - 1/3*p1^4*p7*s23 + p3*p7*s24 - \
3/2*p1*p2*p7*s24 + 1/2*p1^3*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852554229*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0f321195-9d7b-44c9-ae3a-096fb7521f39"],

Cell[BoxData["\<\"s14*s23 = 1/3*p1*p6*p7*s19 - 1/2*p1*p4*p5*p7*s19 + \
1/6*p1*p4^3*p7*s19 + 1/12*p2^2*p7*s20 - 1/3*p1*p3*p7*s20 + 1/3*p1^2*p2*p7*s20 \
- 1/12*p1^4*p7*s20 - 1/6*p3*p5*p7*s21 + 1/6*p3*p4^2*p7*s21 + \
1/4*p1*p2*p5*p7*s21 - 5/12*p1*p2*p4^2*p7*s21 - 1/12*p1^3*p5*p7*s21 + \
1/4*p1^3*p4^2*p7*s21 - 1/12*p2*p5*p7*s22 + 1/4*p2*p4^2*p7*s22 + \
1/12*p1^2*p5*p7*s22 - 1/4*p1^2*p4^2*p7*s22 - 1/6*p1*p2*p4*p7*s23 + \
1/6*p1^3*p4*p7*s23 + 1/6*p2*p4*p7*s24 - 1/6*p1^2*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852554994*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"097ca73e-e3d3-414a-8936-e6a46e967402"],

Cell[BoxData["\<\"s14*s24 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852555892*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8e3bb030-53fc-460d-a0d5-9e897f3ea6ab"],

Cell[BoxData["\<\"s15*s19 = - 1/6*p1*p6*p7*s19 + 1/6*p1*p4*p5*p7*s19 - \
1/6*p2^2*p7*s20 + 1/6*p1*p3*p7*s20 + 1/3*p3*p5*p7*s21 - 5/12*p1*p2*p5*p7*s21 \
- 3/4*p1*p2*p4^2*p7*s21 + 1/12*p1^3*p5*p7*s21 + 5/12*p1^3*p4^2*p7*s21 + \
1/6*p2*p5*p7*s22 + 1/2*p2*p4^2*p7*s22 - 1/3*p1^2*p4^2*p7*s22 - \
2/3*p1*p2*p4*p7*s23 + 1/3*p1^3*p4*p7*s23 + 2/3*p2*p4*p7*s24 - \
1/3*p1^2*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852556769*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"58fa65ee-67b7-46e3-bab3-84a5a06fe105"],

Cell[BoxData["\<\"s15*s20 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852557641*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0b4f1127-0534-4603-aff9-6a86d387b477"],

Cell[BoxData["\<\"s15*s21 = - 1/6*p2*p4*p7*s20 + 1/6*p1^2*p4*p7*s20 - \
1/3*p1*p6*p7*s21 + 3/2*p1*p4*p5*p7*s21 - 5/6*p1*p4^3*p7*s21 - \
5/6*p4*p5*p7*s22 + 1/2*p4^3*p7*s22 + p1*p5*p7*s23 - 2/3*p1*p4^2*p7*s23 - \
p5*p7*s24 + 2/3*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852558309*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"49360f08-fefd-40df-9644-52f86b2868ae"],

Cell[BoxData["\<\"s15*s22 = 1/12*p5^2*p7*s19 - 1/3*p4*p6*p7*s19 + \
1/3*p4^2*p5*p7*s19 - 1/12*p4^4*p7*s19 + 1/3*p3*p4*p7*s20 - \
1/2*p1*p2*p4*p7*s20 + 1/6*p1^3*p4*p7*s20 + 1/6*p2*p6*p7*s21 - \
1/4*p2*p4*p5*p7*s21 + 1/12*p2*p4^3*p7*s21 - 1/6*p1^2*p6*p7*s21 + \
5/12*p1^2*p4*p5*p7*s21 - 1/4*p1^2*p4^3*p7*s21 - 1/6*p1*p4*p5*p7*s22 + \
1/6*p1*p4^3*p7*s22 - 1/12*p2*p5*p7*s23 + 1/12*p2*p4^2*p7*s23 + \
1/4*p1^2*p5*p7*s23 - 1/4*p1^2*p4^2*p7*s23 - 1/6*p1*p5*p7*s24 + \
1/6*p1*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852559112*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"092b595d-d84e-41fe-8dac-997e079028d6"],

Cell[BoxData["\<\"s15*s23 = p1*p4*p6*p7*s21 - 3/2*p1*p4^2*p5*p7*s21 + \
1/2*p1*p4^4*p7*s21 - 2/3*p4*p6*p7*s22 + p4^2*p5*p7*s22 - 1/3*p4^4*p7*s22 + \
2/3*p1*p6*p7*s23 - p1*p4*p5*p7*s23 + 1/3*p1*p4^3*p7*s23 - p6*p7*s24 + \
3/2*p4*p5*p7*s24 - 1/2*p4^3*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852560232*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"aee40e73-573e-48de-833e-a5de5dacf645"],

Cell[BoxData["\<\"s15*s24 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852561449*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d6be62b4-cca8-4a4d-8919-581d5975e14c"],

Cell[BoxData["\<\"s16*s19 = - 1/6*p2*p5*p7*s19 + 1/6*p2*p4^2*p7*s19 - \
5/6*p1^2*p2*p4*p7*s21 + 1/2*p1^4*p4*p7*s21 + 1/3*p3*p4*p7*s22 + \
1/3*p1*p2*p4*p7*s22 - 1/3*p1^3*p4*p7*s22 + 1/6*p2^2*p7*s23 - 1/3*p1*p3*p7*s23 \
- 1/2*p1^2*p2*p7*s23 + 1/3*p1^4*p7*s23 + 5/6*p1*p2*p7*s24 - 1/2*p1^3*p7*s24\"\
\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525626173`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"97e4bdee-db79-47fa-ba01-aec4f874185e"],

Cell[BoxData["\<\"s16*s20 = - 1/6*p2*p5*p7*s20 + 1/6*p1^2*p5*p7*s20 + \
5/6*p1*p4^2*p5*p7*s21 - 1/2*p1*p4^4*p7*s21 + 1/6*p5^2*p7*s22 - \
1/3*p4*p6*p7*s22 - 1/2*p4^2*p5*p7*s22 + 1/3*p4^4*p7*s22 + 1/3*p1*p6*p7*s23 + \
1/3*p1*p4*p5*p7*s23 - 1/3*p1*p4^3*p7*s23 - 5/6*p4*p5*p7*s24 + 1/2*p4^3*p7*s24\
\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852563787*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"55ad8812-6eb1-4209-8189-dec770c00a13"],

Cell[BoxData["\<\"s16*s21 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852564932*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"022358b1-2466-4ff6-b345-4c7277ff7592"],

Cell[BoxData["\<\"s16*s22 = - 1/2*p1*p6*p7*s19 + 2/3*p1*p4*p5*p7*s19 - \
1/6*p1*p4^3*p7*s19 + 1/12*p2^2*p7*s20 + 1/6*p1*p3*p7*s20 - 1/3*p1^2*p2*p7*s20 \
+ 1/12*p1^4*p7*s20 - 1/6*p3*p5*p7*s21 + 1/6*p3*p4^2*p7*s21 + \
1/6*p1*p2*p5*p7*s21 - 1/3*p1*p2*p4^2*p7*s21 + 1/6*p1^3*p4^2*p7*s21 - \
1/12*p2*p5*p7*s22 + 1/4*p2*p4^2*p7*s22 - 1/12*p1^2*p5*p7*s22 - \
1/12*p1^2*p4^2*p7*s22 + 1/3*p3*p4*p7*s23 - 1/2*p1*p2*p4*p7*s23 + \
1/6*p1^3*p4*p7*s23 + 1/6*p2*p4*p7*s24 - 1/6*p1^2*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852565671*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"548ac058-dd48-4ef0-be50-fd8d40d9a857"],

Cell[BoxData["\<\"s16*s23 = 1/12*p5^2*p7*s19 + 1/6*p4*p6*p7*s19 - \
1/3*p4^2*p5*p7*s19 + 1/12*p4^4*p7*s19 - 1/2*p3*p4*p7*s20 + \
2/3*p1*p2*p4*p7*s20 - 1/6*p1^3*p4*p7*s20 + 1/6*p2*p6*p7*s21 - \
1/6*p2*p4*p5*p7*s21 - 1/6*p1^2*p6*p7*s21 + 1/3*p1^2*p4*p5*p7*s21 - \
1/6*p1^2*p4^3*p7*s21 + 1/3*p1*p6*p7*s22 - 1/2*p1*p4*p5*p7*s22 + \
1/6*p1*p4^3*p7*s22 - 1/12*p2*p5*p7*s23 - 1/12*p2*p4^2*p7*s23 + \
1/4*p1^2*p5*p7*s23 - 1/12*p1^2*p4^2*p7*s23 - 1/6*p1*p5*p7*s24 + \
1/6*p1*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525666037`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"24d80d4f-fddf-4eef-9f63-5faf95ff422f"],

Cell[BoxData["\<\"s16*s24 = 1/12*p1*p5^2*p7*s19 - 2/9*p1*p4*p6*p7*s19 + \
1/6*p1*p4^2*p5*p7*s19 - 1/36*p1*p4^4*p7*s19 - 1/12*p2^2*p4*p7*s20 + \
2/9*p1*p3*p4*p7*s20 - 1/6*p1^2*p2*p4*p7*s20 + 1/36*p1^4*p4*p7*s20 + \
7/18*p3*p4*p5*p7*s21 - 1/18*p3*p4^3*p7*s21 + 7/18*p1*p2*p6*p7*s21 - \
1/6*p1*p2*p4*p5*p7*s21 - 5/9*p1*p2*p4^3*p7*s21 - 1/18*p1^3*p6*p7*s21 - \
5/9*p1^3*p4*p5*p7*s21 + 11/18*p1^3*p4^3*p7*s21 - 2/3*p2*p6*p7*s22 + \
1/12*p2*p4*p5*p7*s22 + 5/12*p2*p4^3*p7*s22 + 2/9*p1^2*p6*p7*s22 + \
5/12*p1^2*p4*p5*p7*s22 - 17/36*p1^2*p4^3*p7*s22 + 2/3*p3*p5*p7*s23 - \
2/9*p3*p4^2*p7*s23 - 1/12*p1*p2*p5*p7*s23 - 5/12*p1*p2*p4^2*p7*s23 - \
5/12*p1^3*p5*p7*s23 + 17/36*p1^3*p4^2*p7*s23 - p2*p5*p7*s24 + \
5/6*p2*p4^2*p7*s24 + 5/6*p1^2*p5*p7*s24 - 2/3*p1^2*p4^2*p7*s24\"\>"], "Print",\

 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852567506*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6dbd2f85-0752-405e-8744-68c6e0325b9c"],

Cell[BoxData["\<\"s17*s19 = - 1/6*p2*p3*p7*s20 + 1/4*p1*p2^2*p7*s20 + \
1/18*p1^2*p3*p7*s20 - 1/6*p1^3*p2*p7*s20 + 1/36*p1^5*p7*s20 + \
1/18*p1*p3*p5*p7*s21 + 11/18*p1*p3*p4^2*p7*s21 - 1/12*p1^2*p2*p5*p7*s21 - \
11/12*p1^2*p2*p4^2*p7*s21 + 1/36*p1^4*p5*p7*s21 + 11/36*p1^4*p4^2*p7*s21 + \
1/6*p3*p5*p7*s22 - 1/2*p3*p4^2*p7*s22 - 1/4*p1*p2*p5*p7*s22 + \
3/4*p1*p2*p4^2*p7*s22 + 1/12*p1^3*p5*p7*s22 - 1/4*p1^3*p4^2*p7*s22 + \
4/9*p1*p3*p4*p7*s23 - 2/3*p1^2*p2*p4*p7*s23 + 2/9*p1^4*p4*p7*s23 - \
2/3*p3*p4*p7*s24 + p1*p2*p4*p7*s24 - 1/3*p1^3*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852568513*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"77687900-2577-4172-baad-05de8e54077f"],

Cell[BoxData["\<\"s17*s20 = 1/6*p2*p6*p7*s20 - 1/4*p2*p4*p5*p7*s20 + \
1/12*p2*p4^3*p7*s20 - 1/18*p1^2*p6*p7*s20 + 1/12*p1^2*p4*p5*p7*s20 - \
1/36*p1^2*p4^3*p7*s20 - 1/18*p1*p5*p6*p7*s21 + 1/12*p1*p4*p5^2*p7*s21 - \
11/18*p1*p4^2*p6*p7*s21 + 8/9*p1*p4^3*p5*p7*s21 - 11/36*p1*p4^5*p7*s21 - \
1/6*p5*p6*p7*s22 + 1/4*p4*p5^2*p7*s22 + 1/2*p4^2*p6*p7*s22 - \
5/6*p4^3*p5*p7*s22 + 1/4*p4^5*p7*s22 - 4/9*p1*p4*p6*p7*s23 + \
2/3*p1*p4^2*p5*p7*s23 - 2/9*p1*p4^4*p7*s23 + 2/3*p4*p6*p7*s24 - \
p4^2*p5*p7*s24 + 1/3*p4^4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852569441*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"d122490c-6b4c-4688-abef-56284bd6fc10"],

Cell[BoxData["\<\"s17*s21 = 1/12*p5^2*p7*s19 + 1/6*p4*p6*p7*s19 - \
1/3*p4^2*p5*p7*s19 + 1/12*p4^4*p7*s19 - 1/2*p3*p4*p7*s20 + \
2/3*p1*p2*p4*p7*s20 - 1/6*p1^3*p4*p7*s20 + 1/6*p2*p6*p7*s21 - \
1/6*p2*p4*p5*p7*s21 - 1/6*p1^2*p6*p7*s21 + 1/3*p1^2*p4*p5*p7*s21 - \
1/6*p1^2*p4^3*p7*s21 + 1/3*p1*p6*p7*s22 - 1/2*p1*p4*p5*p7*s22 + \
1/6*p1*p4^3*p7*s22 - 1/12*p2*p5*p7*s23 - 1/12*p2*p4^2*p7*s23 + \
1/4*p1^2*p5*p7*s23 - 1/12*p1^2*p4^2*p7*s23 - 1/6*p1*p5*p7*s24 + \
1/6*p1*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525703373`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b5800580-2c18-406e-8dfd-7f6de1c007e2"],

Cell[BoxData["\<\"s17*s22 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852571203*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"15fdd7f8-4dae-4da7-8ccc-343402da4edf"],

Cell[BoxData["\<\"s17*s23 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525718718`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c5408142-8e92-443e-bec8-b0f56f1938c8"],

Cell[BoxData["\<\"s17*s24 = - 1/18*p1*p5*p6*p7*s19 + 1/12*p1*p4*p5^2*p7*s19 + \
1/18*p1*p4^2*p6*p7*s19 - 1/9*p1*p4^3*p5*p7*s19 + 1/36*p1*p4^5*p7*s19 - \
1/24*p2^2*p5*p7*s20 + 1/24*p2^2*p4^2*p7*s20 + 1/18*p1*p3*p5*p7*s20 - \
1/6*p1*p3*p4^2*p7*s20 + 1/6*p1^2*p2*p4^2*p7*s20 - 1/72*p1^4*p5*p7*s20 - \
1/24*p1^4*p4^2*p7*s20 - 1/36*p3*p5^2*p7*s21 - 2/9*p3*p4*p6*p7*s21 + \
5/18*p3*p4^2*p5*p7*s21 - 1/36*p3*p4^4*p7*s21 + 1/24*p1*p2*p5^2*p7*s21 + \
1/6*p1*p2*p4*p6*p7*s21 - 1/12*p1*p2*p4^2*p5*p7*s21 - 1/8*p1*p2*p4^4*p7*s21 - \
1/72*p1^3*p5^2*p7*s21 - 1/18*p1^3*p4*p6*p7*s21 - 1/36*p1^3*p4^2*p5*p7*s21 + \
7/72*p1^3*p4^4*p7*s21 + 1/24*p2*p5^2*p7*s22 - 1/6*p2*p4^2*p5*p7*s22 + \
1/8*p2*p4^4*p7*s22 - 1/24*p1^2*p5^2*p7*s22 + 1/9*p1^2*p4*p6*p7*s22 - \
5/72*p1^2*p4^4*p7*s22 + 1/9*p3*p4*p5*p7*s23 - 1/9*p1*p2*p6*p7*s23 + \
1/12*p1*p2*p4*p5*p7*s23 - 5/36*p1*p2*p4^3*p7*s23 - 1/36*p1^3*p4*p5*p7*s23 + \
1/12*p1^3*p4^3*p7*s23 + 1/6*p2*p6*p7*s24 - 1/3*p2*p4*p5*p7*s24 + \
1/6*p2*p4^3*p7*s24 - 1/18*p1^2*p6*p7*s24 + 1/6*p1^2*p4*p5*p7*s24 - \
1/9*p1^2*p4^3*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525725183`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"05d9e69e-17c3-4ac0-9ff8-982c55966992"],

Cell[BoxData["\<\"s18*s19 = 1/6*p3*p5*p7*s19 - 1/18*p3*p4^2*p7*s19 - \
1/4*p1*p2*p5*p7*s19 + 1/12*p1*p2*p4^2*p7*s19 + 1/12*p1^3*p5*p7*s19 - \
1/36*p1^3*p4^2*p7*s19 + 1/18*p2*p3*p4*p7*s21 - 1/12*p1*p2^2*p4*p7*s21 + \
11/18*p1^2*p3*p4*p7*s21 - 8/9*p1^3*p2*p4*p7*s21 + 11/36*p1^5*p4*p7*s21 - \
4/9*p1*p3*p4*p7*s22 + 2/3*p1^2*p2*p4*p7*s22 - 2/9*p1^4*p4*p7*s22 - \
1/6*p2*p3*p7*s23 + 1/4*p1*p2^2*p7*s23 + 1/2*p1^2*p3*p7*s23 - \
5/6*p1^3*p2*p7*s23 + 1/4*p1^5*p7*s23 - 2/3*p1*p3*p7*s24 + p1^2*p2*p7*s24 - \
1/3*p1^4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852573634*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"6473d27b-629e-4321-9b36-1e5c48ae2727"],

Cell[BoxData["\<\"s18*s20 = - 1/6*p5*p6*p7*s19 + 1/4*p4*p5^2*p7*s19 + \
1/18*p4^2*p6*p7*s19 - 1/6*p4^3*p5*p7*s19 + 1/36*p4^5*p7*s19 - \
1/18*p2*p4*p6*p7*s21 + 1/12*p2*p4^2*p5*p7*s21 - 1/36*p2*p4^4*p7*s21 - \
11/18*p1^2*p4*p6*p7*s21 + 11/12*p1^2*p4^2*p5*p7*s21 - 11/36*p1^2*p4^4*p7*s21 \
+ 4/9*p1*p4*p6*p7*s22 - 2/3*p1*p4^2*p5*p7*s22 + 2/9*p1*p4^4*p7*s22 + \
1/6*p2*p6*p7*s23 - 1/4*p2*p4*p5*p7*s23 + 1/12*p2*p4^3*p7*s23 - \
1/2*p1^2*p6*p7*s23 + 3/4*p1^2*p4*p5*p7*s23 - 1/4*p1^2*p4^3*p7*s23 + \
2/3*p1*p6*p7*s24 - p1*p4*p5*p7*s24 + 1/3*p1*p4^3*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852574524*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"3bf6dd7d-4870-45ba-8aee-ea4664f004b6"],

Cell[BoxData["\<\"s18*s21 = 1/2*p1*p6*p7*s19 - 2/3*p1*p4*p5*p7*s19 + \
1/6*p1*p4^3*p7*s19 - 1/12*p2^2*p7*s20 - 1/6*p1*p3*p7*s20 + 1/3*p1^2*p2*p7*s20 \
- 1/12*p1^4*p7*s20 + 1/6*p3*p5*p7*s21 - 1/6*p3*p4^2*p7*s21 - \
1/6*p1*p2*p5*p7*s21 + 1/3*p1*p2*p4^2*p7*s21 - 1/6*p1^3*p4^2*p7*s21 + \
1/12*p2*p5*p7*s22 - 1/4*p2*p4^2*p7*s22 + 1/12*p1^2*p5*p7*s22 + \
1/12*p1^2*p4^2*p7*s22 - 1/3*p3*p4*p7*s23 + 1/2*p1*p2*p4*p7*s23 - \
1/6*p1^3*p4*p7*s23 - 1/6*p2*p4*p7*s24 + 1/6*p1^2*p4*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.00202385257541*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8e2f0681-53bb-4955-8b7c-d84587a898f8"],

Cell[BoxData["\<\"s18*s22 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525764437`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"49057555-3bf2-45c8-98c9-63a7bca866e6"],

Cell[BoxData["\<\"s18*s23 = 0\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852577156*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"88f20736-d7f3-44b7-b3f8-5378d6ff1c0b"],

Cell[BoxData["\<\"s18*s24 = 1/24*p2*p5^2*p7*s19 - 1/18*p2*p4*p6*p7*s19 + \
1/72*p2*p4^4*p7*s19 - 1/24*p1^2*p5^2*p7*s19 + 1/6*p1^2*p4*p6*p7*s19 - \
1/6*p1^2*p4^2*p5*p7*s19 + 1/24*p1^2*p4^4*p7*s19 + 1/18*p2*p3*p4*p7*s20 - \
1/12*p1*p2^2*p4*p7*s20 - 1/18*p1^2*p3*p4*p7*s20 + 1/9*p1^3*p2*p4*p7*s20 - \
1/36*p1^5*p4*p7*s20 - 1/36*p2^2*p6*p7*s21 + 1/24*p2^2*p4*p5*p7*s21 - \
1/72*p2^2*p4^3*p7*s21 - 2/9*p1*p3*p6*p7*s21 + 1/6*p1*p3*p4*p5*p7*s21 - \
1/18*p1*p3*p4^3*p7*s21 + 5/18*p1^2*p2*p6*p7*s21 - 1/12*p1^2*p2*p4*p5*p7*s21 - \
1/36*p1^2*p2*p4^3*p7*s21 - 1/36*p1^4*p6*p7*s21 - 1/8*p1^4*p4*p5*p7*s21 + \
7/72*p1^4*p4^3*p7*s21 + 1/9*p3*p4*p5*p7*s22 - 1/9*p1*p2*p6*p7*s22 - \
1/12*p1*p2*p4*p5*p7*s22 + 1/36*p1*p2*p4^3*p7*s22 + 5/36*p1^3*p4*p5*p7*s22 - \
1/12*p1^3*p4^3*p7*s22 - 1/24*p2^2*p5*p7*s23 + 1/24*p2^2*p4^2*p7*s23 - \
1/9*p1*p3*p4^2*p7*s23 + 1/6*p1^2*p2*p5*p7*s23 - 1/8*p1^4*p5*p7*s23 + \
5/72*p1^4*p4^2*p7*s23 + 1/6*p3*p5*p7*s24 - 1/18*p3*p4^2*p7*s24 - \
1/3*p1*p2*p5*p7*s24 + 1/6*p1*p2*p4^2*p7*s24 + 1/6*p1^3*p5*p7*s24 - \
1/9*p1^3*p4^2*p7*s24\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.0020238525778008`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"81b54d40-4ca2-4af4-8da4-9e0a9241570d"],

Cell[BoxData[
 StyleBox["\<\"2f x 2f relations\"\>",
  StripOnInput->False,
  FontSize->15,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852578957*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"08d9250a-669c-46ab-83be-647fa51cf79d"],

Cell[BoxData["\<\"All products s_i s_j with i,j in {19,...,24} vanish because \
U(3) has only three independent Grassmann variables.\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852579618*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"c869514f-11c6-4ea7-8899-129c908505d2"],

Cell[BoxData[
 StyleBox["\<\"Failure summary\"\>",
  StripOnInput->False,
  FontSize->15,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852586648*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"eec8cf23-7980-4807-92ae-a6fb05ac14c9"],

Cell[BoxData["\<\"No failed pairs.\"\>"], "Print",
 CellChangeTimes->{3.9944832756973543`*^9, 4.002023852587624*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"92223735-184c-4b39-8b19-07f8464c5e32"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"\[LeftAssociation]", 
       RowBox[{
         RowBox[{"\"results00\"", "\[Rule]", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"\[LeftAssociation]", 
                 RowBox[{
                   RowBox[{"\"pair\"", "\[Rule]", "\"s1*s1\""}], ",", 
                   RowBox[{"\"status\"", "\[Rule]", "\"direct\""}], ",", 
                   RowBox[{"\"relation\"", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"\"s1\"", "\[Rule]", "1"}], "}"}]}], ",", 
                   RowBox[{"\"check\"", "\[Rule]", "0"}]}], 
                 "\[RightAssociation]"}], ",", 
               RowBox[{"\[LeftAssociation]", 
                 RowBox[{
                   RowBox[{"\"pair\"", "\[Rule]", "\"s1*s2\""}], ",", 
                   RowBox[{"\"status\"", "\[Rule]", "\"direct\""}], ",", 
                   RowBox[{"\"relation\"", "\[Rule]", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
                   RowBox[{"\"check\"", "\[Rule]", "0"}]}], 
                 "\[RightAssociation]"}], ",", 
               TemplateBox[{"17"}, "OutputSizeLimit`Skeleton"], ",", 
               RowBox[{"\[LeftAssociation]", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                 "\[RightAssociation]"}], ",", 
               RowBox[{"\[LeftAssociation]", 
                 RowBox[{
                   RowBox[{"\"pair\"", "\[Rule]", "\"s6*s6\""}], ",", 
                   RowBox[{"\"status\"", "\[Rule]", "\"solved\""}], ",", 
                   RowBox[{"\"relation\"", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\"p3^2*p5^3*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["3", "8"]}]}], ",", 
                    RowBox[{"\"p3^2*p4^2*p5^2*s1\"", "\[Rule]", 
                    FractionBox["3", "8"]}], ",", 
                    RowBox[{"\"p3^2*p4^4*p5*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["1", "8"]}]}], ",", 
                    RowBox[{"\"p3^2*p4^6*s1\"", "\[Rule]", 
                    FractionBox["1", "72"]}], ",", 
                    RowBox[{"\"p2^3*p6^2*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["3", "8"]}]}], ",", 
                    RowBox[{"\"p2^3*p5^3*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["5", "16"]}]}], ",", 
                    RowBox[{"\"p2^3*p4*p5*p6*s1\"", "\[Rule]", 
                    FractionBox["3", "2"]}], ",", 
                    RowBox[{"\"p2^3*p4^2*p5^2*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["13", "16"]}]}], ",", 
                    RowBox[{"\"p2^3*p4^3*p6*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["5", "12"]}]}], ",", 
                    RowBox[{"\"p2^3*p4^4*p5*s1\"", "\[Rule]", 
                    FractionBox["23", "48"]}], ",", 
                    RowBox[{"\"p2^3*p4^6*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["1", "16"]}]}], ",", 
                    RowBox[{"\"p1*p2*p3*p5^3*s1\"", "\[Rule]", 
                    FractionBox["3", "2"]}], ",", 
                    RowBox[{"\"p1*p2*p3*p4*p5*p6*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["15", "4"]}]}], ",", 
                    RowBox[{"\"p1*p2*p3*p4^2*p5^2*s1\"", "\[Rule]", 
                    FractionBox["5", "2"]}], ",", 
                    RowBox[{"\"p1*p2*p3*p4^3*p6*s1\"", "\[Rule]", 
                    FractionBox["5", "4"]}], ",", 
                    RowBox[{"\"p1*p2*p3*p4^4*p5*s1\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["7", "4"]}]}], ",", 
                    RowBox[{"\"p1*p2*p3*p4^6*s1\"", "\[Rule]", 
                    FractionBox["1", "4"]}], ",", 
                    RowBox[{"\"p1^2*p2^2*p6^2*s1\"", "\[Rule]", 
                    FractionBox["3", "8"]}], ",", 
                    TemplateBox[{"85"}, "OutputSizeLimit`Skeleton"], ",", 
                    RowBox[{"\"p1*p3*p4^4*s5\"", "\[Rule]", 
                    FractionBox["2", "3"]}], ",", 
                    RowBox[{"\"p1^2*p2*p5^2*s5\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["7", "8"]}]}], ",", 
                    RowBox[{"\"p1^2*p2*p4*p6*s5\"", "\[Rule]", 
                    RowBox[{"-", "3"}]}], ",", 
                    RowBox[{"\"p1^2*p2*p4^2*p5*s5\"", "\[Rule]", 
                    FractionBox["19", "6"]}], ",", 
                    RowBox[{"\"p1^2*p2*p4^4*s5\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["5", "8"]}]}], ",", 
                    RowBox[{"\"p1^4*p5^2*s5\"", "\[Rule]", 
                    FractionBox["7", "48"]}], ",", 
                    RowBox[{"\"p1^4*p4*p6*s5\"", "\[Rule]", 
                    FractionBox["2", "3"]}], ",", 
                    RowBox[{"\"p1^4*p4^2*p5*s5\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["5", "8"]}]}], ",", 
                    RowBox[{"\"p1^4*p4^4*s5\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["7", "16"]}]}], ",", 
                    RowBox[{"\"p3*p6*s6\"", "\[Rule]", "3"}], ",", 
                    RowBox[{"\"p3*p4*p5*s6\"", "\[Rule]", 
                    RowBox[{"-", "3"}]}], ",", 
                    RowBox[{"\"p3*p4^3*s6\"", "\[Rule]", 
                    FractionBox["2", "3"]}], ",", 
                    RowBox[{"\"p1*p2*p6*s6\"", "\[Rule]", 
                    RowBox[{"-", "3"}]}], ",", 
                    RowBox[{"\"p1*p2*p4*p5*s6\"", "\[Rule]", 
                    FractionBox["11", "2"]}], ",", 
                    RowBox[{"\"p1*p2*p4^3*s6\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["3", "2"]}]}], ",", 
                    RowBox[{"\"p1^3*p6*s6\"", "\[Rule]", 
                    FractionBox["2", "3"]}], ",", 
                    RowBox[{"\"p1^3*p4*p5*s6\"", "\[Rule]", 
                    RowBox[{"-", 
                    FractionBox["3", "2"]}]}], ",", 
                    RowBox[{"\"p1^3*p4^3*s6\"", "\[Rule]", 
                    FractionBox["7", "6"]}]}], "}"}]}], ",", 
                   RowBox[{"\"check\"", "\[Rule]", "0"}]}], 
                 "\[RightAssociation]"}]}], "}"}]}], ",", 
         TemplateBox[{"3"}, "OutputSizeLimit`Skeleton"]}], 
       "\[RightAssociation]"}], Short[#, 8]& ], "line" -> 11, "sessionID" -> 
   19576446510846630301, "byteCount" -> 1496136, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9944847582560863`*^9, 4.002023852681032*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e64c2591-0eb0-48d4-91e2-f1c320739f6b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8b724148-26a1-4a52-93ff-f48810234e21"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 143, 2, 96, "Title",ExpressionUUID->"2f2bd075-53d6-4bb3-a287-9a6f7688c6b8"],
Cell[722, 26, 459, 6, 55, "Text",ExpressionUUID->"5336f069-db93-4bef-a6d7-8948e44a6c38"],
Cell[1184, 34, 337, 8, 29, "Input",ExpressionUUID->"f50819f7-50ca-42cf-980c-95f7b7d222fd"],
Cell[CellGroupData[{
Cell[1546, 46, 117, 0, 65, "Section",ExpressionUUID->"db60f053-61f6-4e04-acf7-f9cb76b20781"],
Cell[CellGroupData[{
Cell[1688, 50, 152, 2, 29, "Input",ExpressionUUID->"f8c557cf-7acb-4b8b-8d99-be670d047ad8"],
Cell[CellGroupData[{
Cell[1865, 56, 307, 9, 27, "Print",ExpressionUUID->"805b12ee-c5ff-4c86-a49c-b09f8507d63a"],
Cell[2175, 67, 239, 5, 23, "Print",ExpressionUUID->"6c46db8a-5d6b-40e6-8a12-841f8ba77890"],
Cell[2417, 74, 241, 5, 23, "Print",ExpressionUUID->"06ac5c57-edae-4f7d-83a2-eacfbba9d669"],
Cell[2661, 81, 239, 5, 23, "Print",ExpressionUUID->"6dafccae-7cd8-41d6-86d2-a3148d706067"],
Cell[2903, 88, 239, 5, 23, "Print",ExpressionUUID->"00c6627c-1134-4aa7-b91e-0dcf9f588961"],
Cell[3145, 95, 241, 5, 23, "Print",ExpressionUUID->"5213a9c3-f2d4-4ebe-a932-cefcb14410fc"],
Cell[3389, 102, 241, 5, 23, "Print",ExpressionUUID->"d4556dc6-dd0a-494c-b6af-fb23aa9344f7"],
Cell[3633, 109, 239, 5, 23, "Print",ExpressionUUID->"77509d8e-2074-437a-8956-6b5d5e71f2e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3921, 120, 154, 2, 29, "Input",ExpressionUUID->"9aecc5a6-37e9-4186-a917-be49df9121b7"],
Cell[CellGroupData[{
Cell[4100, 126, 321, 9, 27, "Print",ExpressionUUID->"3b68e5af-4c9a-4444-a770-5e9dfe661597"],
Cell[4424, 137, 235, 5, 23, "Print",ExpressionUUID->"f19c3e3d-57c1-4b2a-8c53-9357ab8a63d5"],
Cell[4662, 144, 240, 5, 23, "Print",ExpressionUUID->"a7d32744-d510-4d64-9bd9-3964c4aaae65"],
Cell[4905, 151, 242, 5, 23, "Print",ExpressionUUID->"45d303f0-3e5b-4da8-84a6-d7783cdc76b6"],
Cell[5150, 158, 242, 5, 23, "Print",ExpressionUUID->"286429bd-380d-456a-9ea7-33413dc8b339"],
Cell[5395, 165, 244, 5, 23, "Print",ExpressionUUID->"72f6d7ec-b625-4d42-9750-f4e098238baa"],
Cell[5642, 172, 242, 5, 23, "Print",ExpressionUUID->"6d95e19f-bc02-4a68-8c23-03843c7c1241"],
Cell[5887, 179, 323, 9, 27, "Print",ExpressionUUID->"3ced1f34-795f-468d-b6f8-04e937b5056f"],
Cell[6213, 190, 245, 5, 23, "Print",ExpressionUUID->"6442afe0-01a5-4f7e-9b8c-ed4cfaab2979"],
Cell[6461, 197, 243, 5, 23, "Print",ExpressionUUID->"f7f8576b-d4c0-4ada-8813-c1f863915a01"],
Cell[6707, 204, 245, 5, 23, "Print",ExpressionUUID->"ce21814f-0098-402e-8426-3547ed3cd9bb"],
Cell[6955, 211, 248, 5, 23, "Print",ExpressionUUID->"b663d3ff-28e4-45d3-a5f3-d8a84be446fa"],
Cell[7206, 218, 245, 5, 23, "Print",ExpressionUUID->"283dd15f-93fc-4873-b722-43215be07b86"],
Cell[7454, 225, 251, 5, 23, "Print",ExpressionUUID->"2e1d19b5-e863-490c-88d1-f94c40f81769"],
Cell[7708, 232, 251, 5, 23, "Print",ExpressionUUID->"9719a1a4-f139-4ae9-8b74-59cf59a09b02"],
Cell[7962, 239, 255, 5, 23, "Print",ExpressionUUID->"9fc8e845-1aab-4e6e-ba92-9124c9333b4f"],
Cell[8220, 246, 253, 5, 23, "Print",ExpressionUUID->"04f71af6-5f3b-4784-8cf5-080a0d2b31d7"],
Cell[8476, 253, 274, 5, 23, "Print",ExpressionUUID->"3e5a8732-8d43-41ef-ad8e-72e897fa52cd"],
Cell[8753, 260, 256, 5, 23, "Print",ExpressionUUID->"2456aa02-4e2c-480a-9137-d131a02c7939"],
Cell[9012, 267, 253, 5, 23, "Print",ExpressionUUID->"448bc4cf-77b6-45af-acc3-c113c02cd803"],
Cell[9268, 274, 321, 9, 27, "Print",ExpressionUUID->"b56d0579-5ede-4d8d-8831-e7eee629e369"],
Cell[9592, 285, 256, 5, 23, "Print",ExpressionUUID->"012fe502-ca39-4b1f-bf07-6be1d15afc10"],
Cell[9851, 292, 255, 5, 23, "Print",ExpressionUUID->"c941eba2-6a0c-465b-8458-94f80e586905"],
Cell[10109, 299, 254, 5, 23, "Print",ExpressionUUID->"114c9633-9086-4301-93d1-e410d67c9e88"],
Cell[10366, 306, 255, 5, 23, "Print",ExpressionUUID->"1a9710e2-8760-45d3-999b-e864f86900e0"],
Cell[10624, 313, 257, 5, 23, "Print",ExpressionUUID->"5623a7dc-dbc8-4201-89ef-1b76bb596717"],
Cell[10884, 320, 258, 5, 23, "Print",ExpressionUUID->"84ecd3ce-c888-4bf3-aaac-9505d13d2459"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11203, 332, 124, 0, 65, "Section",ExpressionUUID->"7c6bd050-82e0-4c3b-be49-1bba2bfeb599"],
Cell[11330, 334, 177, 3, 33, "Text",ExpressionUUID->"ad430787-066e-4ed9-9f35-88d942bbf738"],
Cell[CellGroupData[{
Cell[11532, 341, 153, 2, 29, "Input",ExpressionUUID->"c80fc033-231e-4031-81e3-7e4c9a21324d"],
Cell[CellGroupData[{
Cell[11710, 347, 333, 9, 27, "Print",ExpressionUUID->"f63bc854-c34d-4cd0-949d-a7b4322ffee9"],
Cell[12046, 358, 247, 5, 23, "Print",ExpressionUUID->"38106fe6-e036-4aad-ba48-3fc27f8f2d62"],
Cell[12296, 365, 238, 5, 23, "Print",ExpressionUUID->"35bf24c6-8242-48c7-930b-ac562d3da57f"],
Cell[12537, 372, 240, 5, 23, "Print",ExpressionUUID->"88caa3c8-aa43-42aa-b700-ed7820b872ee"],
Cell[12780, 379, 239, 5, 23, "Print",ExpressionUUID->"e6ff56cf-e323-4222-afa4-b18b4f1e8c4b"],
Cell[13022, 386, 239, 5, 23, "Print",ExpressionUUID->"a6936b81-3531-4dc8-9b1d-ea695485a300"],
Cell[13264, 393, 239, 5, 23, "Print",ExpressionUUID->"3626794c-165e-4efc-b07b-8c9c3ef2b55c"],
Cell[13506, 400, 240, 5, 23, "Print",ExpressionUUID->"4e30dace-c61f-448b-af5a-e1a189a3a67a"],
Cell[13749, 407, 240, 5, 23, "Print",ExpressionUUID->"f8753e8b-66be-4920-8845-17bd824ac2ea"],
Cell[13992, 414, 240, 5, 23, "Print",ExpressionUUID->"4f1b2c48-ff77-463f-9154-e6dceff58146"],
Cell[14235, 421, 239, 5, 23, "Print",ExpressionUUID->"8b322423-a893-4736-8fd3-4ed6e4c10800"],
Cell[14477, 428, 240, 5, 23, "Print",ExpressionUUID->"c5ba3be2-1be9-4a61-b82c-870481d0bf9b"],
Cell[14720, 435, 239, 5, 23, "Print",ExpressionUUID->"1d57745a-9d4d-4996-aabc-407ed916d772"],
Cell[14962, 442, 242, 5, 23, "Print",ExpressionUUID->"c62bc62b-06df-45c6-8b7b-c87cb8bbe998"],
Cell[15207, 449, 242, 5, 23, "Print",ExpressionUUID->"aed5ea2b-95b6-4c82-996e-1ed9fd93fc32"],
Cell[15452, 456, 240, 5, 23, "Print",ExpressionUUID->"8996e489-87b6-42ac-8a3e-0c9fd28c6b85"],
Cell[15695, 463, 281, 6, 23, "Print",ExpressionUUID->"21cb263b-de9c-4667-b12f-3a01a420ebc4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16037, 476, 98, 0, 65, "Section",ExpressionUUID->"bbff9896-856f-4a99-b713-7199172a2437"],
Cell[16138, 478, 192, 3, 33, "Text",ExpressionUUID->"c6fbe51f-443c-417f-9e3a-ad1587238557"],
Cell[CellGroupData[{
Cell[16355, 485, 584, 14, 29, "Input",ExpressionUUID->"c4062ded-9d46-4649-b5b6-55099e5914fc"],
Cell[CellGroupData[{
Cell[16964, 503, 491, 8, 41, "Print",ExpressionUUID->"a7260958-707e-40ca-b5b4-3aed1a98fb90"],
Cell[17458, 513, 376, 7, 41, "Print",ExpressionUUID->"8a7c0492-55df-41ae-9ad0-b156c7710496"],
Cell[17837, 522, 298, 5, 23, "Print",ExpressionUUID->"fcaeb391-efdc-42ba-8d77-83d3a38e89ec"],
Cell[18138, 529, 400, 7, 41, "Print",ExpressionUUID->"36b24e07-64aa-4e77-b68d-82c5d27c4b2d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18599, 543, 101, 0, 65, "Section",ExpressionUUID->"2520c07d-6ac4-4928-97a9-9d70beb7cee7"],
Cell[18703, 545, 146, 2, 33, "Text",ExpressionUUID->"6cf7b596-95f9-4b0d-86d2-31d6ff16d591"],
Cell[CellGroupData[{
Cell[18874, 551, 145, 2, 29, "Input",ExpressionUUID->"e905e19b-aca2-4b1b-9f26-3a27b2face9a"],
Cell[CellGroupData[{
Cell[19044, 557, 332, 9, 26, "Print",ExpressionUUID->"68be83cf-60c4-4670-8d13-00326a13913d"],
Cell[19379, 568, 241, 5, 23, "Print",ExpressionUUID->"8d839171-81d2-4f43-83db-c5cdba3a6ab9"],
Cell[19623, 575, 243, 5, 23, "Print",ExpressionUUID->"decdac93-c499-46ea-9140-c82d8b5218bc"],
Cell[19869, 582, 241, 5, 23, "Print",ExpressionUUID->"695b758d-f861-4e72-853f-0905cd77353a"],
Cell[20113, 589, 243, 5, 23, "Print",ExpressionUUID->"6b927eb5-92de-4880-bd2e-ddca25941a72"],
Cell[20359, 596, 241, 5, 23, "Print",ExpressionUUID->"ae9144d0-7625-4658-96c3-863c44ac3f1b"],
Cell[20603, 603, 243, 5, 23, "Print",ExpressionUUID->"eeb688c3-42cf-40a4-ac57-87144b09694a"],
Cell[20849, 610, 243, 5, 23, "Print",ExpressionUUID->"b146a4a1-1ab3-4783-bb73-f7e5922b929e"],
Cell[21095, 617, 397, 7, 23, "Print",ExpressionUUID->"705d026f-732c-4048-ba0a-e296ad22d2fb"],
Cell[21495, 626, 397, 7, 23, "Print",ExpressionUUID->"1664508e-9e5e-4d1c-b947-a3583b860a0d"],
Cell[21895, 635, 241, 5, 23, "Print",ExpressionUUID->"d8f7eaa1-d0ac-43b5-b7d6-184c5690e327"],
Cell[22139, 642, 1037, 16, 98, "Print",ExpressionUUID->"61e28abf-d421-4994-9d3d-ece18be3be82"],
Cell[23179, 660, 469, 8, 41, "Print",ExpressionUUID->"4522de76-3fc1-428f-9090-5b306a3cce6f"],
Cell[23651, 670, 542, 9, 41, "Print",ExpressionUUID->"a3732be7-6dd1-4fb3-b0c5-f5e0a13cbf23"],
Cell[24196, 681, 690, 11, 60, "Print",ExpressionUUID->"f0e128ad-04a6-4d43-86ee-8ad3597ea16a"],
Cell[24889, 694, 1299, 19, 117, "Print",ExpressionUUID->"46d0e3ed-47c2-4625-9b9e-e1092307cf98"],
Cell[26191, 715, 469, 8, 41, "Print",ExpressionUUID->"7e1e6d33-09fa-46ee-acef-8ad41e73d389"],
Cell[26663, 725, 692, 11, 60, "Print",ExpressionUUID->"bbb6aea2-89c2-4156-94b7-6a7044010835"],
Cell[27358, 738, 1301, 20, 117, "Print",ExpressionUUID->"ebe7c54e-023f-414f-bbac-1bcdcbecdf4c"],
Cell[28662, 760, 1037, 16, 98, "Print",ExpressionUUID->"ba8b4936-01b4-4ea9-802a-53e08dd39582"],
Cell[29702, 778, 1794, 27, 174, "Print",ExpressionUUID->"b49b2886-4886-48b7-a9e9-dc79de95e77e"],
Cell[31499, 807, 3045, 44, 324, "Print",ExpressionUUID->"dc9a0a3e-29a9-4912-aeba-33666dcd971f"]
}, Open  ]],
Cell[34559, 854, 58758, 1372, 2503, "Output",ExpressionUUID->"b4df7b6b-8c50-4001-b487-029bfb638c19"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93366, 2232, 106, 0, 65, "Section",ExpressionUUID->"74b06bb2-6b1a-4237-8372-2227a90ebeb7"],
Cell[CellGroupData[{
Cell[93497, 2236, 290, 5, 29, "Input",ExpressionUUID->"5dedfe38-10f1-475c-8947-3b3efb6c330a"],
Cell[93790, 2243, 468, 8, 41, "Print",ExpressionUUID->"975b1675-2aa3-493f-bfd4-9ac7ce360bde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94295, 2256, 224, 4, 29, "Input",ExpressionUUID->"e00ef2d8-275f-4041-ac84-19c31b954b7b"],
Cell[94522, 2262, 400, 7, 41, "Print",ExpressionUUID->"5f0650d3-c12c-485d-933b-971d449baf7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94959, 2274, 225, 4, 29, "Input",ExpressionUUID->"df6c56f1-23c0-4e8e-9f23-aca987703131"],
Cell[95187, 2280, 322, 5, 23, "Print",ExpressionUUID->"d2e6d610-29e4-4cd4-bade-21f5c4a3e9de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95546, 2290, 227, 4, 29, "Input",ExpressionUUID->"bd09ef03-ce0e-4342-9e84-17f21497a5c9"],
Cell[95776, 2296, 422, 7, 41, "Print",ExpressionUUID->"07ecb9b2-6af4-4651-9f4d-9851e0906b1b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96247, 2309, 116, 0, 65, "Section",ExpressionUUID->"c366a7a1-175f-4b93-89e8-f2be8c88c04b"],
Cell[96366, 2311, 131, 0, 33, "Text",ExpressionUUID->"9e899f2f-7fe7-4344-bcb7-a7bf4e566595"],
Cell[CellGroupData[{
Cell[96522, 2315, 185, 3, 29, "Input",ExpressionUUID->"eedbbc65-289d-4e8d-b685-061fe22c9fdf"],
Cell[CellGroupData[{
Cell[96732, 2322, 306, 8, 26, "Print",ExpressionUUID->"42ba4bd3-30c2-4282-9a94-db7e0d84ca9b"],
Cell[97041, 2332, 214, 4, 23, "Print",ExpressionUUID->"45e65438-037a-4926-bb71-9641a973f32b"],
Cell[97258, 2338, 215, 4, 23, "Print",ExpressionUUID->"aec1be56-1d30-4206-be92-9ff761f23b6d"],
Cell[97476, 2344, 215, 4, 23, "Print",ExpressionUUID->"3b043ccb-df4a-467a-b9fa-12b7800e412b"],
Cell[97694, 2350, 217, 4, 23, "Print",ExpressionUUID->"23930684-a33e-4478-9175-c3b0f49749ae"],
Cell[97914, 2356, 215, 4, 23, "Print",ExpressionUUID->"bd9bc4bd-fbc4-4a6e-880a-19473a05f4aa"],
Cell[98132, 2362, 215, 4, 23, "Print",ExpressionUUID->"9b2e526b-f413-41aa-abaf-763a2a554aee"],
Cell[98350, 2368, 217, 4, 23, "Print",ExpressionUUID->"534b30d3-0846-419d-b8ae-37b284997da3"],
Cell[98570, 2374, 370, 6, 23, "Print",ExpressionUUID->"51cf43d0-c4cf-43b9-8070-e4a37e2a2b75"],
Cell[98943, 2382, 370, 6, 23, "Print",ExpressionUUID->"b9810b3f-9a77-4d32-8c00-521163306e29"],
Cell[99316, 2390, 215, 4, 23, "Print",ExpressionUUID->"22124251-1e7e-4bb8-99f9-5107dab1e82c"],
Cell[99534, 2396, 1013, 15, 98, "Print",ExpressionUUID->"7a8b4646-2a67-4071-ac2e-04479f5dc5f0"],
Cell[100550, 2413, 443, 7, 41, "Print",ExpressionUUID->"d165ca34-dba5-4b19-a64b-5327525945f0"],
Cell[100996, 2422, 518, 8, 41, "Print",ExpressionUUID->"aa482bd2-f080-4918-99f2-fffb625e91d9"],
Cell[101517, 2432, 664, 10, 60, "Print",ExpressionUUID->"43f0a046-7a37-49d5-9712-2912f1846fbf"],
Cell[102184, 2444, 1275, 18, 117, "Print",ExpressionUUID->"8e68e783-c4ce-4cd4-b335-809162bed6b8"],
Cell[103462, 2464, 443, 7, 41, "Print",ExpressionUUID->"f1ec5f7f-6755-40f7-a967-55f4898387fa"],
Cell[103908, 2473, 664, 10, 60, "Print",ExpressionUUID->"05f9261c-39f0-4a48-8f2a-ce1e4f7f0dab"],
Cell[104575, 2485, 1275, 19, 117, "Print",ExpressionUUID->"965c1775-e297-453c-9e23-5728f2a3e12c"],
Cell[105853, 2506, 1013, 15, 98, "Print",ExpressionUUID->"cb8cc884-d172-4561-b2c5-29b30c3ed713"],
Cell[106869, 2523, 1766, 26, 174, "Print",ExpressionUUID->"3f8cca60-6078-4829-91d9-62216e4ce635"],
Cell[108638, 2551, 3019, 43, 324, "Print",ExpressionUUID->"dcc4bc35-1667-42e9-99ab-cc25b1ecbab5"],
Cell[111660, 2596, 306, 8, 26, "Print",ExpressionUUID->"d9e5226b-6fdf-416d-95f2-c2051e3081fa"],
Cell[111969, 2606, 217, 4, 23, "Print",ExpressionUUID->"73ec2b83-8e8b-4536-a64d-a22eb050d975"],
Cell[112189, 2612, 217, 4, 23, "Print",ExpressionUUID->"dd547a02-325b-49de-a05c-f9d581acf7ec"],
Cell[112409, 2618, 217, 4, 23, "Print",ExpressionUUID->"bd22463e-5d18-4e1e-9c4c-623c4722260c"],
Cell[112629, 2624, 217, 4, 23, "Print",ExpressionUUID->"79473233-818d-413b-b155-ddcaf909e761"],
Cell[112849, 2630, 217, 4, 23, "Print",ExpressionUUID->"aa0f0ec5-e462-45c7-b295-4b6cd0ebf2aa"],
Cell[113069, 2636, 217, 4, 23, "Print",ExpressionUUID->"e37cf282-6f70-4e66-830d-fb5da3d9b44d"],
Cell[113289, 2642, 215, 4, 23, "Print",ExpressionUUID->"81f42d4a-176a-44ba-b0fd-7368763a0c1d"],
Cell[113507, 2648, 217, 4, 23, "Print",ExpressionUUID->"e052005e-9121-4c82-b8e6-18293920ac39"],
Cell[113727, 2654, 219, 4, 23, "Print",ExpressionUUID->"3e372012-b33d-42ca-a658-52062abab144"],
Cell[113949, 2660, 216, 4, 23, "Print",ExpressionUUID->"f4c2b2e2-4651-4117-84e6-b42d6d29bc79"],
Cell[114168, 2666, 217, 4, 23, "Print",ExpressionUUID->"8a5bdc55-e0a3-4f22-a73f-5dc8e25407ee"],
Cell[114388, 2672, 217, 4, 23, "Print",ExpressionUUID->"49c55a79-392f-4648-9816-b2ce21be4359"],
Cell[114608, 2678, 218, 4, 23, "Print",ExpressionUUID->"284c5e86-a358-4c66-a90d-9a5e2cc02b7c"],
Cell[114829, 2684, 218, 4, 23, "Print",ExpressionUUID->"e8057a8d-3ada-43a9-9c4b-e50aa7bf0978"],
Cell[115050, 2690, 216, 4, 23, "Print",ExpressionUUID->"5b22062b-af6e-4a06-9103-a47936863540"],
Cell[115269, 2696, 216, 4, 23, "Print",ExpressionUUID->"f152d435-f5da-4504-a201-d88bcb9abcac"],
Cell[115488, 2702, 435, 7, 41, "Print",ExpressionUUID->"0b3b00be-a500-4998-b17e-10edccf30822"],
Cell[115926, 2711, 688, 10, 60, "Print",ExpressionUUID->"b4cc5f74-6a58-44ec-9505-e17ded5d566a"],
Cell[116617, 2723, 687, 10, 60, "Print",ExpressionUUID->"ea0437cf-f763-4741-84ea-930b3cd9e0f3"],
Cell[117307, 2735, 1031, 15, 98, "Print",ExpressionUUID->"058f2b4c-eee4-42fc-8895-05b238e7e1f1"],
Cell[118341, 2752, 1029, 15, 98, "Print",ExpressionUUID->"2386b949-83e4-49e1-a2c4-017cc3119dd6"],
Cell[119373, 2769, 960, 14, 98, "Print",ExpressionUUID->"9417054b-78ea-4aba-8db3-2f5fe77b173c"],
Cell[120336, 2785, 1168, 17, 117, "Print",ExpressionUUID->"84843919-0c7c-4ffa-b185-d8d3dd89923c"],
Cell[121507, 2804, 1168, 17, 117, "Print",ExpressionUUID->"aefbc7db-3964-45d8-beb5-b6c6ff966abb"],
Cell[122678, 2823, 444, 7, 41, "Print",ExpressionUUID->"dbe3418d-316f-4e5e-a3d9-de00da0d7156"],
Cell[123125, 2832, 398, 6, 41, "Print",ExpressionUUID->"c50c04be-26d8-41cd-88f0-15d7bbb92b0f"],
Cell[123526, 2840, 675, 11, 60, "Print",ExpressionUUID->"b3407814-6b2f-4102-9227-e3eb45626c94"],
Cell[124204, 2853, 506, 8, 41, "Print",ExpressionUUID->"6ac3fa2e-0abd-4bf2-b513-efcee97b2367"],
Cell[124713, 2863, 217, 4, 23, "Print",ExpressionUUID->"927dae19-398f-48c9-b69a-0237cc9f6b20"],
Cell[124933, 2869, 898, 13, 79, "Print",ExpressionUUID->"928e491d-ee7d-4f68-9b8c-3f6d113590a6"],
Cell[125834, 2884, 948, 14, 98, "Print",ExpressionUUID->"2edbcbe3-234d-4b39-842c-a6f1cc95fd3a"],
Cell[126785, 2900, 1375, 20, 136, "Print",ExpressionUUID->"df67fee6-4961-4cd2-b73b-9dbcec7cee6c"],
Cell[128163, 2922, 1334, 19, 136, "Print",ExpressionUUID->"0159734e-8301-4cf6-aa90-b1ee6ee3eec4"],
Cell[129500, 2943, 1733, 25, 174, "Print",ExpressionUUID->"d2fb0fb1-e719-43b8-8ce2-f6133fc328c6"],
Cell[131236, 2970, 2033, 30, 211, "Print",ExpressionUUID->"6d3c65e4-1da7-400e-a5fb-b06dcfaa1475"],
Cell[133272, 3002, 2515, 37, 268, "Print",ExpressionUUID->"c687720b-620a-416c-8276-a38ef4071c01"],
Cell[135790, 3041, 401, 7, 41, "Print",ExpressionUUID->"1791e9b9-d1cc-4c72-847b-5959764050c3"],
Cell[136194, 3050, 446, 7, 41, "Print",ExpressionUUID->"dd4a2c62-96c2-4936-861a-c723a375f032"],
Cell[136643, 3059, 505, 8, 41, "Print",ExpressionUUID->"c54b3892-addb-4993-b177-094df0eebd53"],
Cell[137151, 3069, 676, 11, 60, "Print",ExpressionUUID->"2bf314a9-8d49-478a-9797-1c7a97fefdac"],
Cell[137830, 3082, 217, 4, 23, "Print",ExpressionUUID->"ed0dca3a-5f88-4303-b50a-5f5f4a6d54ce"],
Cell[138050, 3088, 946, 14, 98, "Print",ExpressionUUID->"86ad72da-a343-401e-8e3d-a0fcd3c0f5b2"],
Cell[138999, 3104, 897, 13, 79, "Print",ExpressionUUID->"e2fed42f-6f11-4ffc-923a-7ec12aabd856"],
Cell[139899, 3119, 1334, 19, 136, "Print",ExpressionUUID->"7a6ef0c9-f9e1-4cb4-a0ab-63c8390560e7"],
Cell[141236, 3140, 1375, 20, 136, "Print",ExpressionUUID->"f44c96d1-5b58-410c-98b3-69af9d66899a"],
Cell[142614, 3162, 1733, 25, 174, "Print",ExpressionUUID->"03b3eb8f-6690-4169-a0c2-e7c3a4de16a1"],
Cell[144350, 3189, 2515, 37, 268, "Print",ExpressionUUID->"4d7276ff-92d5-4672-9870-47f4059bf4a3"],
Cell[146868, 3228, 2028, 30, 211, "Print",ExpressionUUID->"9191fc60-95d4-47f8-a33a-1833c3e7c4de"],
Cell[148899, 3260, 685, 10, 60, "Print",ExpressionUUID->"e1a6ce4e-55f2-4f30-bdd4-9e8476deef3f"],
Cell[149587, 3272, 686, 10, 60, "Print",ExpressionUUID->"e85a1539-f99d-4106-9d16-2506d96f5ad9"],
Cell[150276, 3284, 1028, 15, 98, "Print",ExpressionUUID->"fc176d8c-4f88-4ca3-b485-c1626b0523b6"],
Cell[151307, 3301, 1028, 15, 98, "Print",ExpressionUUID->"d53df794-ca8c-4c04-8f75-1a33cfdd21ba"],
Cell[152338, 3318, 992, 14, 98, "Print",ExpressionUUID->"28674617-e122-4028-a586-cb4833ec9ac1"],
Cell[153333, 3334, 1574, 23, 155, "Print",ExpressionUUID->"192f96eb-9ff2-438d-a963-57d3d63b604b"],
Cell[154910, 3359, 1578, 23, 155, "Print",ExpressionUUID->"2de52d3d-5e0f-4642-ab1f-274d54d47c69"],
Cell[156491, 3384, 2179, 31, 230, "Print",ExpressionUUID->"6d5a4afc-616c-4193-aebd-0f7a8edcd92d"],
Cell[158673, 3417, 2183, 32, 230, "Print",ExpressionUUID->"472e4034-af48-403f-8e70-7954ecf60fbe"],
Cell[160859, 3451, 2281, 33, 249, "Print",ExpressionUUID->"be779727-9f6f-40ec-9886-7dc043dff50f"],
Cell[163143, 3486, 3128, 45, 343, "Print",ExpressionUUID->"f7d11b2d-ed1c-45eb-9e5b-da2757ff3a26"],
Cell[166274, 3533, 3124, 44, 343, "Print",ExpressionUUID->"9e840b95-535f-451b-ab62-8b946c15b9bb"],
Cell[169401, 3579, 1573, 23, 155, "Print",ExpressionUUID->"11bb29bb-cfc0-42d3-ac0e-1fd744584b0d"],
Cell[170977, 3604, 1577, 23, 155, "Print",ExpressionUUID->"bcb1942e-6441-4080-a2bd-f4fcd049885c"],
Cell[172557, 3629, 2178, 31, 230, "Print",ExpressionUUID->"80d3fac2-0be3-4a65-8ee6-34c83e43abc3"],
Cell[174738, 3662, 2183, 32, 230, "Print",ExpressionUUID->"095ce2f8-601a-406d-9884-08096896742b"],
Cell[176924, 3696, 2509, 36, 268, "Print",ExpressionUUID->"cc6897bb-151d-4f04-993d-4f970e30edf7"],
Cell[179436, 3734, 3589, 53, 381, "Print",ExpressionUUID->"c2e7b74b-0e14-416d-bd79-ebb47888d19c"],
Cell[183028, 3789, 3588, 51, 381, "Print",ExpressionUUID->"3ce55f97-9c3c-4cab-a829-de069af75712"],
Cell[186619, 3842, 4900, 70, 532, "Print",ExpressionUUID->"e81a52e3-4f07-4c5b-bdfa-c838353b35ad"],
Cell[191522, 3914, 4903, 70, 532, "Print",ExpressionUUID->"5f6dcc52-d38e-4199-8aa9-ff0e3644bd61"],
Cell[196428, 3986, 5240, 75, 570, "Print",ExpressionUUID->"80fb797e-def9-4f86-b367-0560b58b8df5"],
Cell[201671, 4063, 6561, 94, 721, "Print",ExpressionUUID->"a60ea0c8-b6fd-410e-b449-d944fcff0dc0"],
Cell[208235, 4159, 6563, 95, 721, "Print",ExpressionUUID->"068b1b12-2966-4b9c-ae8c-6cff2046ccd4"],
Cell[214801, 4256, 308, 8, 26, "Print",ExpressionUUID->"0012032e-3780-4ada-a6ff-503f569b2c4c"],
Cell[215112, 4266, 214, 4, 23, "Print",ExpressionUUID->"be3f08f2-b5f4-49a9-9012-f29f65a0c745"],
Cell[215329, 4272, 218, 4, 23, "Print",ExpressionUUID->"2ab9c23d-3638-40cf-86e4-d2d0bb6748f7"],
Cell[215550, 4278, 216, 4, 23, "Print",ExpressionUUID->"0ec901dc-4c45-43d5-931a-9395c0473805"],
Cell[215769, 4284, 323, 5, 23, "Print",ExpressionUUID->"e643ee9d-57b1-49e9-a4ce-377cffd7fbe6"],
Cell[216095, 4291, 219, 4, 23, "Print",ExpressionUUID->"8343c747-b5d7-491c-86ba-cde046e946f5"],
Cell[216317, 4297, 215, 4, 23, "Print",ExpressionUUID->"38cbe22f-1623-45ea-968a-460d72982126"],
Cell[216535, 4303, 340, 6, 23, "Print",ExpressionUUID->"d8493b90-b110-4bd3-b156-05dadfcb51c8"],
Cell[216878, 4311, 504, 8, 41, "Print",ExpressionUUID->"a4120322-6e3e-4710-936c-9b274f702845"],
Cell[217385, 4321, 594, 9, 60, "Print",ExpressionUUID->"f0965a53-5aaf-47e1-a009-17f47ca627f0"],
Cell[217982, 4332, 662, 10, 60, "Print",ExpressionUUID->"729f6797-c35a-43bc-b76e-361247a24094"],
Cell[218647, 4344, 1049, 16, 98, "Print",ExpressionUUID->"2cd2ff35-dfd0-41d4-9660-f2c5fc030a04"],
Cell[219699, 4362, 984, 15, 98, "Print",ExpressionUUID->"9ed3a7e5-ce78-4e43-8174-53c2a6d1356a"],
Cell[220686, 4379, 214, 4, 23, "Print",ExpressionUUID->"5a5bfc03-4c61-4378-9bb9-dec5c2aa59bb"],
Cell[220903, 4385, 323, 5, 23, "Print",ExpressionUUID->"e80a8229-9d12-4caa-a414-137ead5d2e09"],
Cell[221229, 4392, 217, 4, 23, "Print",ExpressionUUID->"0ce075b0-0c91-488b-bee6-1cb9fcd3ee49"],
Cell[221449, 4398, 217, 4, 23, "Print",ExpressionUUID->"5d4f3a78-d244-43f5-963e-b645941b0fe1"],
Cell[221669, 4404, 340, 6, 23, "Print",ExpressionUUID->"88e90b53-0d14-4510-933a-04ac5a6ee721"],
Cell[222012, 4412, 215, 4, 23, "Print",ExpressionUUID->"2fb17e2a-ffa6-4e87-abeb-8c0d58845946"],
Cell[222230, 4418, 593, 9, 60, "Print",ExpressionUUID->"c6f9e24f-bf61-48b8-b594-2e034dc83f0b"],
Cell[222826, 4429, 505, 8, 41, "Print",ExpressionUUID->"667f9f25-fcd4-482b-95b9-66f67df8146b"],
Cell[223334, 4439, 662, 10, 60, "Print",ExpressionUUID->"b1dccc47-0596-4722-8b9b-c10f688fa525"],
Cell[223999, 4451, 986, 15, 98, "Print",ExpressionUUID->"1d8342a7-a151-4a78-98f8-a23d0fb7314b"],
Cell[224988, 4468, 1049, 16, 98, "Print",ExpressionUUID->"2f1827b3-3110-4aa3-950b-f1436776ef63"],
Cell[226040, 4486, 214, 4, 23, "Print",ExpressionUUID->"f969e470-9b54-4a1e-8d9e-f8402792a32b"],
Cell[226257, 4492, 219, 4, 23, "Print",ExpressionUUID->"26dbca30-9cf4-48cc-b7f5-578003d4ae1c"],
Cell[226479, 4498, 430, 7, 41, "Print",ExpressionUUID->"f3e640db-c900-4f64-bc95-ba2572dec1e2"],
Cell[226912, 4507, 506, 8, 41, "Print",ExpressionUUID->"a07de7eb-e400-4bc0-9ad6-8185a2becc7b"],
Cell[227421, 4517, 595, 9, 60, "Print",ExpressionUUID->"1e52f0ca-8823-4db1-98ee-aec8fb606f7a"],
Cell[228019, 4528, 215, 4, 23, "Print",ExpressionUUID->"bc332104-e22a-4c0b-8e5e-bd95ac039171"],
Cell[228237, 4534, 887, 13, 79, "Print",ExpressionUUID->"ce5d8a6e-59f8-4055-838e-81c2ffaa7bfe"],
Cell[229127, 4549, 930, 14, 98, "Print",ExpressionUUID->"3e991756-6c35-49e2-af18-f183fc7cd050"],
Cell[230060, 4565, 1327, 19, 136, "Print",ExpressionUUID->"356452db-2f8a-48f7-b3de-88d5a25c039e"],
Cell[231390, 4586, 1305, 20, 136, "Print",ExpressionUUID->"f58c130c-1c92-4039-8f88-40aee35e5646"],
Cell[232698, 4608, 216, 4, 23, "Print",ExpressionUUID->"9976b270-071b-4fe1-9e9f-a0b312aaf2cc"],
Cell[232917, 4614, 434, 7, 41, "Print",ExpressionUUID->"e7f762e1-6d0c-4d05-81fc-a98cf3fd6948"],
Cell[233354, 4623, 599, 9, 60, "Print",ExpressionUUID->"2b604731-3111-4280-9278-0ee0000f6b1f"],
Cell[233956, 4634, 508, 8, 41, "Print",ExpressionUUID->"e7318412-373e-4c31-8603-a6fd9c37a7d1"],
Cell[234467, 4644, 887, 13, 79, "Print",ExpressionUUID->"1c870cb5-1922-4070-abb6-495ceb570cc4"],
Cell[235357, 4659, 216, 4, 23, "Print",ExpressionUUID->"0dabe691-d15e-48d4-8011-82a7020a423f"],
Cell[235576, 4665, 932, 14, 98, "Print",ExpressionUUID->"83f5556d-d0bd-4bb2-9793-cbc4dfbeb234"],
Cell[236511, 4681, 1308, 20, 136, "Print",ExpressionUUID->"1740abbd-7544-4243-9f43-227cfe3d80e8"],
Cell[237822, 4703, 1331, 20, 136, "Print",ExpressionUUID->"1bcbdd14-c325-4b20-9a3d-caa3f480aa43"],
Cell[239156, 4725, 214, 4, 23, "Print",ExpressionUUID->"1effc443-06c4-46f1-8837-e60bf986fb88"],
Cell[239373, 4731, 672, 10, 60, "Print",ExpressionUUID->"1325e194-351f-4b69-91ad-253f74e904ca"],
Cell[240048, 4743, 673, 10, 60, "Print",ExpressionUUID->"d9973474-b1e3-4f99-ab0f-d2b34aa0ef5c"],
Cell[240724, 4755, 960, 15, 98, "Print",ExpressionUUID->"b21dcb81-5fa8-4164-ad9f-78980be9fe65"],
Cell[241687, 4772, 956, 14, 98, "Print",ExpressionUUID->"9ed6dfc9-453a-4603-9a8a-3f1ee1529fb6"],
Cell[242646, 4788, 988, 15, 98, "Print",ExpressionUUID->"70348be0-afec-49e3-9f2a-8079cf915777"],
Cell[243637, 4805, 216, 4, 23, "Print",ExpressionUUID->"1bc236d0-80d1-4b3f-b03e-22b1687d57e8"],
Cell[243856, 4811, 216, 4, 23, "Print",ExpressionUUID->"24b91ebc-de0f-462a-a3da-229eda6f29c7"],
Cell[244075, 4817, 216, 4, 23, "Print",ExpressionUUID->"031b4ebd-e1bd-4e32-9119-01df1dbcd2a6"],
Cell[244294, 4823, 1017, 15, 98, "Print",ExpressionUUID->"9125fc81-fcd6-4832-97eb-3ed844a17ca5"],
Cell[245314, 4840, 1282, 19, 117, "Print",ExpressionUUID->"3baed7d7-48bf-493f-8bbf-d95bb480b1a1"],
Cell[246599, 4861, 1420, 21, 136, "Print",ExpressionUUID->"d03714d4-6210-45d4-b889-3b5426af9561"],
Cell[248022, 4884, 1494, 22, 155, "Print",ExpressionUUID->"41a5de2c-4ac8-428c-b4b2-6d7b3c15e510"],
Cell[249519, 4908, 2239, 32, 230, "Print",ExpressionUUID->"e07b9a88-330f-4b63-96e4-572fd17be73b"],
Cell[251761, 4942, 2123, 30, 211, "Print",ExpressionUUID->"ac81ff71-3769-4e3c-9518-ed24daa0e60f"],
Cell[253887, 4974, 218, 4, 23, "Print",ExpressionUUID->"aeb24b2b-8ce6-41c8-ad55-b7b74340684b"],
Cell[254108, 4980, 1420, 21, 136, "Print",ExpressionUUID->"89cada01-2c83-4705-a6e7-9fad62969c53"],
Cell[255531, 5003, 1283, 19, 136, "Print",ExpressionUUID->"c0029212-789e-4f8e-80ec-da6e36e1f362"],
Cell[256817, 5024, 1497, 22, 155, "Print",ExpressionUUID->"8766aaf4-b06b-46ad-b106-e5a8712fcbd4"],
Cell[258317, 5048, 2122, 30, 211, "Print",ExpressionUUID->"d7e486be-1eb8-4f64-8200-4814fd06da0a"],
Cell[260442, 5080, 2235, 31, 230, "Print",ExpressionUUID->"0e09c120-647d-41f1-b574-7f13251d15ec"],
Cell[262680, 5113, 216, 4, 23, "Print",ExpressionUUID->"6d84a10e-db99-4772-b4f1-fdd3515927d7"],
Cell[262899, 5119, 2191, 31, 230, "Print",ExpressionUUID->"4dc49318-c274-48e9-b304-9142b38e1a69"],
Cell[265093, 5152, 2172, 31, 230, "Print",ExpressionUUID->"6135a4a8-a701-41ee-becf-c59a51b20733"],
Cell[267268, 5185, 3530, 51, 381, "Print",ExpressionUUID->"ca572263-f07e-4a21-939d-64e683f19bd5"],
Cell[270801, 5238, 2974, 42, 324, "Print",ExpressionUUID->"cf6523b6-381c-468f-9c28-3ae4f96ca41f"],
Cell[273778, 5282, 216, 4, 23, "Print",ExpressionUUID->"9e5e32c6-10fb-412f-bdf1-20f0ebef9c8c"],
Cell[273997, 5288, 2175, 31, 230, "Print",ExpressionUUID->"a634a198-06ad-42cc-a6b7-5710ffaeffe9"],
Cell[276175, 5321, 2979, 43, 324, "Print",ExpressionUUID->"eb43e572-9af3-4e3e-9813-ef768d32f7fb"],
Cell[279157, 5366, 3525, 49, 381, "Print",ExpressionUUID->"2481f989-e038-4c9a-8901-cbcab327e60e"],
Cell[282685, 5417, 218, 4, 23, "Print",ExpressionUUID->"17a6647b-3ef7-44cb-ad3f-c2b4d46d2953"],
Cell[282906, 5423, 3453, 48, 381, "Print",ExpressionUUID->"d1f28156-687a-4728-91ed-2d052f149a45"],
Cell[286362, 5473, 3454, 49, 381, "Print",ExpressionUUID->"d16ae04b-2e98-45f9-b14b-0ff941d7447a"],
Cell[289819, 5524, 216, 4, 23, "Print",ExpressionUUID->"651973a5-155e-43a5-8e79-3e660fb7ddd8"],
Cell[290038, 5530, 216, 4, 23, "Print",ExpressionUUID->"37083839-5214-4cbc-bda8-561abebb2424"],
Cell[290257, 5536, 218, 4, 23, "Print",ExpressionUUID->"3ed91b8e-977c-42ae-8cf0-5e222508177e"],
Cell[290478, 5542, 306, 8, 26, "Print",ExpressionUUID->"61f0e787-7197-454b-96f2-c536caff2b42"],
Cell[290787, 5552, 215, 4, 23, "Print",ExpressionUUID->"c09e9ffe-7632-46c0-8f3c-829ab3c1fd7e"],
Cell[291005, 5558, 281, 5, 23, "Print",ExpressionUUID->"71c2f7d1-05cd-4c16-9e25-8f5ec3d29345"],
Cell[291289, 5565, 215, 4, 23, "Print",ExpressionUUID->"6a84ebff-8923-4b82-bacc-7c1a72a605e8"],
Cell[291507, 5571, 217, 4, 23, "Print",ExpressionUUID->"ea42984a-6796-4f44-90b4-0ce96b0d4dd1"],
Cell[291727, 5577, 261, 5, 23, "Print",ExpressionUUID->"8beb46cc-348d-4324-9c2c-f6334c5701ae"],
Cell[291991, 5584, 280, 5, 23, "Print",ExpressionUUID->"4aa6b46d-268e-45c1-9da6-937945e21279"],
Cell[292274, 5591, 279, 5, 23, "Print",ExpressionUUID->"9916b4b5-eee2-4711-bcae-6e4a14b27649"],
Cell[292556, 5598, 214, 4, 23, "Print",ExpressionUUID->"f954e1f0-b42c-4d50-a46a-85948c4e25eb"],
Cell[292773, 5604, 217, 4, 23, "Print",ExpressionUUID->"a7afc198-2ce9-4070-a077-03260bbaa6ab"],
Cell[292993, 5610, 265, 5, 23, "Print",ExpressionUUID->"872f78b3-7233-484a-89b7-f6bda77beb07"],
Cell[293261, 5617, 215, 4, 23, "Print",ExpressionUUID->"605c527a-2b7d-4abd-a7a4-ecf63715d84f"],
Cell[293479, 5623, 284, 5, 23, "Print",ExpressionUUID->"1301da2c-4d18-4d88-ae26-743b4404567f"],
Cell[293766, 5630, 215, 4, 23, "Print",ExpressionUUID->"b47d2c67-58c6-4125-9117-d553a4eabd1b"],
Cell[293984, 5636, 280, 5, 23, "Print",ExpressionUUID->"86afa8e7-6749-476f-af47-bb59ead2141b"],
Cell[294267, 5643, 281, 5, 23, "Print",ExpressionUUID->"fa0b453a-a421-431c-8ec6-d26ad1658d4c"],
Cell[294551, 5650, 268, 5, 23, "Print",ExpressionUUID->"89dccdf6-a4bc-4c96-a9c1-b3138460be4b"],
Cell[294822, 5657, 343, 6, 23, "Print",ExpressionUUID->"20ab7dae-8169-4f40-b49f-712953969911"],
Cell[295168, 5665, 215, 4, 23, "Print",ExpressionUUID->"247d4292-7f99-4855-bd18-c33df1379db0"],
Cell[295386, 5671, 283, 5, 23, "Print",ExpressionUUID->"f0545c48-ce55-4c58-a157-f6483a52dbc7"],
Cell[295672, 5678, 216, 4, 23, "Print",ExpressionUUID->"805975ee-0e39-4af2-aa70-34f1acac9b92"],
Cell[295891, 5684, 280, 5, 23, "Print",ExpressionUUID->"31d3a020-ece3-4f4c-a919-99f2e6b89b68"],
Cell[296174, 5691, 344, 6, 23, "Print",ExpressionUUID->"4dfd6e9b-e5a6-421d-b9b0-536d5e51e3d9"],
Cell[296521, 5699, 267, 5, 23, "Print",ExpressionUUID->"9dfad046-3df0-4323-acdc-1513150dd379"],
Cell[296791, 5706, 216, 4, 23, "Print",ExpressionUUID->"b59d0820-8b68-4937-8ff7-3bf89d58513d"],
Cell[297010, 5712, 267, 5, 23, "Print",ExpressionUUID->"2542021b-98da-4e79-a06c-6f211c6fcfc7"],
Cell[297280, 5719, 269, 5, 23, "Print",ExpressionUUID->"51430829-a759-4d65-b377-a111ab070e25"],
Cell[297552, 5726, 262, 5, 23, "Print",ExpressionUUID->"5c47da62-f3de-4851-8d64-ace00f58dfe7"],
Cell[297817, 5733, 216, 4, 23, "Print",ExpressionUUID->"0eb47849-deeb-4ef0-9788-fb13431599dd"],
Cell[298036, 5739, 218, 4, 23, "Print",ExpressionUUID->"63c3cfe4-6e04-459c-9520-6f3c334915ce"],
Cell[298257, 5745, 439, 7, 41, "Print",ExpressionUUID->"8b3ba573-b36d-4655-9036-4473ebe5e828"],
Cell[298699, 5754, 218, 4, 23, "Print",ExpressionUUID->"1f7710bf-8313-4d32-ae51-afecf9cc7065"],
Cell[298920, 5760, 425, 7, 41, "Print",ExpressionUUID->"456e23b8-b370-42ce-ad85-721ccebb0f12"],
Cell[299348, 5769, 216, 4, 23, "Print",ExpressionUUID->"02cd7ff8-773b-4446-81d9-e209e4e2e2e6"],
Cell[299567, 5775, 216, 4, 23, "Print",ExpressionUUID->"d790ac57-f5bb-467c-b7b4-7fc584f27aaf"],
Cell[299786, 5781, 496, 8, 41, "Print",ExpressionUUID->"176e8ea5-cb07-4a43-a657-c1ee40e2a85c"],
Cell[300285, 5791, 560, 9, 41, "Print",ExpressionUUID->"038cebf8-8755-437e-90f5-e3fe8254fde4"],
Cell[300848, 5802, 427, 7, 41, "Print",ExpressionUUID->"ed4a337b-3958-429b-9a15-409608682409"],
Cell[301278, 5811, 216, 4, 23, "Print",ExpressionUUID->"eb7881b8-d3be-44fb-ae71-905588c0bf46"],
Cell[301497, 5817, 216, 4, 23, "Print",ExpressionUUID->"499f46e0-7f2b-4569-8f8e-8d844ef02e3a"],
Cell[301716, 5823, 496, 8, 41, "Print",ExpressionUUID->"e7938936-159d-4db8-8562-3a5991301380"],
Cell[302215, 5833, 216, 4, 23, "Print",ExpressionUUID->"cbfd60dc-477e-4d8f-9b01-5acd5c7bd523"],
Cell[302434, 5839, 558, 9, 41, "Print",ExpressionUUID->"cdc365d1-e89a-4fe5-b3d0-1751faae33d5"],
Cell[302995, 5850, 218, 4, 23, "Print",ExpressionUUID->"0c4d0988-3828-454d-95ef-27ef7607c1a9"],
Cell[303216, 5856, 559, 9, 41, "Print",ExpressionUUID->"7b66563f-47d2-4153-9fd5-5caec4099f6a"],
Cell[303778, 5867, 423, 7, 41, "Print",ExpressionUUID->"88d7aae2-6202-49bc-aa6d-81d93f540c2a"],
Cell[304204, 5876, 444, 7, 41, "Print",ExpressionUUID->"0f321195-9d7b-44c9-ae3a-096fb7521f39"],
Cell[304651, 5885, 665, 10, 60, "Print",ExpressionUUID->"097ca73e-e3d3-414a-8936-e6a46e967402"],
Cell[305319, 5897, 216, 4, 23, "Print",ExpressionUUID->"8e3bb030-53fc-460d-a0d5-9e897f3ea6ab"],
Cell[305538, 5903, 560, 9, 41, "Print",ExpressionUUID->"58fa65ee-67b7-46e3-bab3-84a5a06fe105"],
Cell[306101, 5914, 216, 4, 23, "Print",ExpressionUUID->"0b4f1127-0534-4603-aff9-6a86d387b477"],
Cell[306320, 5920, 425, 7, 41, "Print",ExpressionUUID->"49360f08-fefd-40df-9644-52f86b2868ae"],
Cell[306748, 5929, 667, 11, 60, "Print",ExpressionUUID->"092b595d-d84e-41fe-8dac-997e079028d6"],
Cell[307418, 5942, 442, 7, 41, "Print",ExpressionUUID->"aee40e73-573e-48de-833e-a5de5dacf645"],
Cell[307863, 5951, 216, 4, 23, "Print",ExpressionUUID->"d6be62b4-cca8-4a4d-8919-581d5975e14c"],
Cell[308082, 5957, 484, 8, 41, "Print",ExpressionUUID->"97e4bdee-db79-47fa-ba01-aec4f874185e"],
Cell[308569, 5967, 482, 8, 41, "Print",ExpressionUUID->"55ad8812-6eb1-4209-8189-dec770c00a13"],
Cell[309054, 5977, 216, 4, 23, "Print",ExpressionUUID->"022358b1-2466-4ff6-b345-4c7277ff7592"],
Cell[309273, 5983, 664, 10, 60, "Print",ExpressionUUID->"548ac058-dd48-4ef0-be50-fd8d40d9a857"],
Cell[309940, 5995, 666, 11, 60, "Print",ExpressionUUID->"24d80d4f-fddf-4eef-9f63-5faf95ff422f"],
Cell[310609, 6008, 952, 15, 98, "Print",ExpressionUUID->"6dbd2f85-0752-405e-8744-68c6e0325b9c"],
Cell[311564, 6025, 735, 11, 79, "Print",ExpressionUUID->"77687900-2577-4172-baad-05de8e54077f"],
Cell[312302, 6038, 702, 11, 60, "Print",ExpressionUUID->"d122490c-6b4c-4688-abef-56284bd6fc10"],
Cell[313007, 6051, 666, 11, 60, "Print",ExpressionUUID->"b5800580-2c18-406e-8dfd-7f6de1c007e2"],
Cell[313676, 6064, 216, 4, 23, "Print",ExpressionUUID->"15fdd7f8-4dae-4da7-8ccc-343402da4edf"],
Cell[313895, 6070, 218, 4, 23, "Print",ExpressionUUID->"c5408142-8e92-443e-bec8-b0f56f1938c8"],
Cell[314116, 6076, 1235, 18, 117, "Print",ExpressionUUID->"05d9e69e-17c3-4ac0-9ff8-982c55966992"],
Cell[315354, 6096, 702, 11, 60, "Print",ExpressionUUID->"6473d27b-629e-4321-9b36-1e5c48ae2727"],
Cell[316059, 6109, 735, 11, 60, "Print",ExpressionUUID->"3bf6dd7d-4870-45ba-8aee-ea4664f004b6"],
Cell[316797, 6122, 661, 10, 60, "Print",ExpressionUUID->"8e2f0681-53bb-4955-8b7c-d84587a898f8"],
Cell[317461, 6134, 218, 4, 23, "Print",ExpressionUUID->"49057555-3bf2-45c8-98c9-63a7bca866e6"],
Cell[317682, 6140, 216, 4, 23, "Print",ExpressionUUID->"88f20736-d7f3-44b7-b3f8-5378d6ff1c0b"],
Cell[317901, 6146, 1233, 18, 117, "Print",ExpressionUUID->"81b54d40-4ca2-4af4-8da4-9e0a9241570d"],
Cell[319137, 6166, 293, 8, 26, "Print",ExpressionUUID->"08d9250a-669c-46ab-83be-647fa51cf79d"],
Cell[319433, 6176, 319, 5, 23, "Print",ExpressionUUID->"c869514f-11c6-4ea7-8899-129c908505d2"],
Cell[319755, 6183, 291, 8, 26, "Print",ExpressionUUID->"eec8cf23-7980-4807-92ae-a6fb05ac14c9"],
Cell[320049, 6193, 221, 4, 23, "Print",ExpressionUUID->"92223735-184c-4b39-8b19-07f8464c5e32"]
}, Open  ]],
Cell[320285, 6200, 6994, 131, 199, "Output",ExpressionUUID->"e64c2591-0eb0-48d4-91e2-f1c320739f6b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Ancillary_files/1-4BPS_U3_secondary_relations_revised_s1_s24/1-4BPS_U3_secondary_relations_revised_s1_s24_with_00.wl <==
(* ::Package:: *)


(* ================================================================ *)
(*  U(3) diagonal 1/4-BPS Hironaka decomposition                    *)
(*                                                                  *)
(*  The labels p1,...,p7 and s1,...,s24 follow the revised table    *)
(*  convention requested for the draft.                             *)
(*                                                                  *)
(*  Public relation functions:                                      *)
(*    Solve00Pair["s_i", "s_j"] : 0-fermion x 0-fermion            *)
(*    Solve01Pair["s_i", "s_j"] : 0-fermion x 1-fermion            *)
(*    Solve11Pair["s_i", "s_j"] : 1-fermion x 1-fermion            *)
(*    Solve12Pair["s_i", "s_j"] : 1-fermion x 2-fermion            *)
(*                                                                  *)
(*  Printing functions:                                             *)
(*    PrintAllPrimaryDefinitions[]                                  *)
(*    PrintAllSecondaryDefinitions[]                                *)
(*    PrintSelectedDraftRelations[]                                 *)
(*    PrintSelectedRelations[specificationList]                     *)
(*    PrintAll00Relations[]                                         *)
(*    PrintAllSecondaryRelations[]                                  *)
(*                                                                  *)
(*  Revised one-fermion labels:                                     *)
(*    s16 = Tr(XY^2)Tr(X psi)+Tr(X^2Y)Tr(Y psi)                     *)
(*    s17 = Tr(XY^2)Tr(XY psi)                                      *)
(*    s18 = Tr(X^2Y)Tr(XY psi)                                      *)
(*                                                                  *)
(*  There is no extra operator Tr(XY)Tr(XY psi) in this labelling.  *)
(*  Consequently there are 24 secondaries in total:                 *)
(*    6 bosonic + 12 one-fermion + 6 two-fermion.                   *)
(* ================================================================ *)

ClearAll["Global`*"];

(* ================================================================ *)
(* 0. Polynomial variables and Grassmann conventions                *)
(* ================================================================ *)

vars = {x1, x2, x3, y1, y2, y3};

(* p7 = Tr(psi) has coefficient vector {1,1,1} in the basis          *)
(* {theta1,theta2,theta3}.                                           *)
p7Vec = {1, 1, 1};

(* One-fermion vector multiplied by a bosonic scalar. *)
p7TimesBos[z_] := {z, z, z};

(* Wedge of two one-fermion vectors. The output is the coefficient   *)
(* vector in the ordered basis {theta12,theta13,theta23}.             *)
wedge2[a_, b_] := {
  Expand[a[[1]] b[[2]] - a[[2]] b[[1]]],
  Expand[a[[1]] b[[3]] - a[[3]] b[[1]]],
  Expand[a[[2]] b[[3]] - a[[3]] b[[2]]]
};

(* Product of a one-fermion vector with a two-fermion vector.         *)
(* The result is the coefficient of theta1 theta2 theta3.             *)
wedge12[a_, b_] := Expand[a[[1]] b[[3]] - a[[2]] b[[2]] + a[[3]] b[[1]]];

zeroVectorQ[v_List] := And @@ (PossibleZeroQ /@ v);

(* ================================================================ *)
(* 1. Primaries p1,...,p7 exactly as in the table                    *)
(* ================================================================ *)

p1 = x1 + x2 + x3;                         (* Tr(X)   *)
p2 = x1^2 + x2^2 + x3^2;                   (* Tr(X^2) *)
p3 = x1^3 + x2^3 + x3^3;                   (* Tr(X^3) *)
p4 = y1 + y2 + y3;                         (* Tr(Y)   *)
p5 = y1^2 + y2^2 + y3^2;                   (* Tr(Y^2) *)
p6 = y1^3 + y2^3 + y3^3;                   (* Tr(Y^3) *)
(* p7 = Tr(psi) is represented by p7Vec. *)

(* Auxiliary symbols keep primary names unevaluated while generating *)
(* all monomials of a specified bidegree.                             *)
primaryRawRules = {
  px1 -> p1, px2 -> p2, px3 -> p3,
  py1 -> p4, py2 -> p5, py3 -> p6
};

primaryMonomialLabel[1] := "1";
primaryMonomialLabel[m_] := StringReplace[
  ToString[InputForm[m]],
  {
    "px1" -> "p1", "px2" -> "p2", "px3" -> "p3",
    "py1" -> "p4", "py2" -> "p5", "py3" -> "p6"
  }
];

(* ================================================================ *)
(* 2. Bosonic secondaries s1,...,s6                                 *)
(* ================================================================ *)

s1 = 1;
s2 = x1 y1 + x2 y2 + x3 y3;                         (* Tr(XY)    *)
s3 = x1 y1^2 + x2 y2^2 + x3 y3^2;                   (* Tr(XY^2)  *)
s4 = x1^2 y1 + x2^2 y2 + x3^2 y3;                   (* Tr(X^2Y)  *)
s5 = s2^2;                                           (* Tr(XY)^2  *)
s6 = s2^3;                                           (* Tr(XY)^3  *)

zeroFNames = {"s1", "s2", "s3", "s4", "s5", "s6"};

zeroFRaw = <|
  "s1" -> s1,
  "s2" -> s2,
  "s3" -> s3,
  "s4" -> s4,
  "s5" -> s5,
  "s6" -> s6
|>;

zeroFDeg = <|
  "s1" -> {0, 0},
  "s2" -> {1, 1},
  "s3" -> {1, 2},
  "s4" -> {2, 1},
  "s5" -> {2, 2},
  "s6" -> {3, 3}
|>;

(* ================================================================ *)
(* 3. One-fermion secondaries s7,...,s18                            *)
(* ================================================================ *)

(* Basic one-fermion traces, represented by coefficient vectors. *)
s7  = {x1, x2, x3};                                  (* Tr(X psi)    *)
s8  = {y1, y2, y3};                                  (* Tr(Y psi)    *)
s9  = {x1^2, x2^2, x3^2};                            (* Tr(X^2 psi)  *)
s10 = {y1^2, y2^2, y3^2};                            (* Tr(Y^2 psi)  *)
s11 = {x1 y1, x2 y2, x3 y3};                         (* Tr(XY psi)   *)

(* Higher one-fermion secondaries. *)
s12 = Expand[s2 s7];                                 (* Tr(XY) Tr(X psi)   *)
s13 = Expand[s2 s8];                                 (* Tr(XY) Tr(Y psi)   *)
s14 = Expand[s2 s9];                                 (* Tr(XY) Tr(X^2 psi) *)
s15 = Expand[s2 s10];                                (* Tr(XY) Tr(Y^2 psi) *)

(* Revised labelling: the former redundant Tr(XY)Tr(XY psi) is      *)
(* removed completely.                                              *)
s16 = Expand[s3 s7 + s4 s8];                         (* U A + T B *)
s17 = Expand[s3 s11];                                (* U D       *)
s18 = Expand[s4 s11];                                (* T D       *)

oneFNames = {
  "s7", "s8", "s9", "s10", "s11", "s12",
  "s13", "s14", "s15", "s16", "s17", "s18"
};

(* Aliases retained so the candidate and solver code is compact. *)
oneFAllNames = oneFNames;
oneFBasisNames = oneFNames;

oneFRawAll = <|
  "s7" -> s7,   "s8" -> s8,   "s9" -> s9,
  "s10" -> s10, "s11" -> s11, "s12" -> s12,
  "s13" -> s13, "s14" -> s14, "s15" -> s15,
  "s16" -> s16, "s17" -> s17, "s18" -> s18
|>;

oneFDegAll = <|
  "s7" -> {1, 0},   "s8" -> {0, 1},   "s9" -> {2, 0},
  "s10" -> {0, 2},  "s11" -> {1, 1},  "s12" -> {2, 1},
  "s13" -> {1, 2},  "s14" -> {3, 1},  "s15" -> {1, 3},
  "s16" -> {2, 2},  "s17" -> {2, 3},  "s18" -> {3, 2}
|>;

(* ================================================================ *)
(* 4. Two-fermion secondaries s19,...,s24                            *)
(* ================================================================ *)

s19 = wedge2[s7, s9];                                (* Tr(X psi) Tr(X^2 psi) *)
s20 = wedge2[s8, s10];                               (* Tr(Y psi) Tr(Y^2 psi) *)
s21 = wedge2[s7, s8];                                (* Tr(X psi) Tr(Y psi)   *)
s22 = wedge2[s7, s11];                               (* Tr(X psi) Tr(XY psi)  *)
s23 = wedge2[s8, s11];                               (* Tr(Y psi) Tr(XY psi)  *)
s24 = wedge2[s9, s10];                               (* Tr(X^2 psi)Tr(Y^2 psi)*)

twoFNames = {"s19", "s20", "s21", "s22", "s23", "s24"};

twoFRaw = <|
  "s19" -> s19,
  "s20" -> s20,
  "s21" -> s21,
  "s22" -> s22,
  "s23" -> s23,
  "s24" -> s24
|>;

twoFDeg = <|
  "s19" -> {3, 0},
  "s20" -> {0, 3},
  "s21" -> {1, 1},
  "s22" -> {2, 1},
  "s23" -> {1, 2},
  "s24" -> {2, 2}
|>;

(* ================================================================ *)
(* 5. Human-readable operator descriptions                          *)
(* ================================================================ *)

primaryDescriptions = <|
  "p1" -> "Tr(X)",
  "p2" -> "Tr(X^2)",
  "p3" -> "Tr(X^3)",
  "p4" -> "Tr(Y)",
  "p5" -> "Tr(Y^2)",
  "p6" -> "Tr(Y^3)",
  "p7" -> "Tr(psi)"
|>;

secondaryDescriptions = <|
  "s1" -> "1",
  "s2" -> "Tr(XY)",
  "s3" -> "Tr(XY^2)",
  "s4" -> "Tr(X^2Y)",
  "s5" -> "Tr(XY)^2",
  "s6" -> "Tr(XY)^3",
  "s7" -> "Tr(X psi)",
  "s8" -> "Tr(Y psi)",
  "s9" -> "Tr(X^2 psi)",
  "s10" -> "Tr(Y^2 psi)",
  "s11" -> "Tr(XY psi)",
  "s12" -> "Tr(XY) Tr(X psi)",
  "s13" -> "Tr(XY) Tr(Y psi)",
  "s14" -> "Tr(XY) Tr(X^2 psi)",
  "s15" -> "Tr(XY) Tr(Y^2 psi)",
  "s16" -> "Tr(XY^2) Tr(X psi) + Tr(X^2Y) Tr(Y psi)",
  "s17" -> "Tr(XY^2) Tr(XY psi)",
  "s18" -> "Tr(X^2Y) Tr(XY psi)",
  "s19" -> "Tr(X psi) Tr(X^2 psi)",
  "s20" -> "Tr(Y psi) Tr(Y^2 psi)",
  "s21" -> "Tr(X psi) Tr(Y psi)",
  "s22" -> "Tr(X psi) Tr(XY psi)",
  "s23" -> "Tr(Y psi) Tr(XY psi)",
  "s24" -> "Tr(X^2 psi) Tr(Y^2 psi)"
|>;

(* ================================================================ *)
(* 6. Direct basis-defining products                                *)
(* ================================================================ *)

Clear[direct00, direct01, direct11];

(* 0f x 0f products that are immediate basis definitions. *)
direct00[a_, b_] := Switch[{a, b},
  {"s1", _}, {1, b},
  {_, "s1"}, {1, a},
  {"s2", "s2"}, {1, "s5"},
  {"s2", "s5"}, {1, "s6"},
  {"s5", "s2"}, {1, "s6"},
  _, $Failed
];

direct01[bn_, fn_] := Switch[{bn, fn},
  {"s1", _}, {1, fn},
  {"s2", "s7"},  {1, "s12"},
  {"s2", "s8"},  {1, "s13"},
  {"s2", "s9"},  {1, "s14"},
  {"s2", "s10"}, {1, "s15"},
  {"s3", "s11"}, {1, "s17"},
  {"s4", "s11"}, {1, "s18"},
  _, $Failed
];

direct11[a_, b_] := Switch[{a, b},
  {"s7", "s9"},   {1, "s19"},
  {"s9", "s7"},   {-1, "s19"},
  {"s8", "s10"},  {1, "s20"},
  {"s10", "s8"},  {-1, "s20"},
  {"s7", "s8"},   {1, "s21"},
  {"s8", "s7"},   {-1, "s21"},
  {"s7", "s11"},  {1, "s22"},
  {"s11", "s7"},  {-1, "s22"},
  {"s8", "s11"},  {1, "s23"},
  {"s11", "s8"},  {-1, "s23"},
  {"s9", "s10"},  {1, "s24"},
  {"s10", "s9"},  {-1, "s24"},
  _, $Failed
];

(* ================================================================ *)
(* 7. Bosonic-primary monomials of a fixed bidegree                  *)
(* ================================================================ *)

Clear[primaryMonomials];
primaryMonomials[dx_Integer?NonNegative, dy_Integer?NonNegative] :=
  primaryMonomials[dx, dy] = DeleteDuplicates @ Flatten @ Table[
    If[
      a1 + 2 a2 + 3 a3 == dx && b1 + 2 b2 + 3 b3 == dy,
      px1^a1 px2^a2 px3^a3 py1^b1 py2^b2 py3^b3,
      Nothing
    ],
    {a1, 0, dx}, {a2, 0, Floor[dx/2]}, {a3, 0, Floor[dx/3]},
    {b1, 0, dy}, {b2, 0, Floor[dy/2]}, {b3, 0, Floor[dy/3]}
  ];

(* ================================================================ *)
(* 8. Candidate generators                                         *)
(* ================================================================ *)

Clear[Candidate00, Candidate01, Candidate11, Candidate12];

(* 0f x 0f -> primary*0f. No p7 terms can occur because the output *)
(* has fermion number zero.                                         *)
Candidate00[targetDeg_List] := Module[{dx, dy, out = {}, nm, d, mons, m},
  {dx, dy} = targetDeg;

  Do[
    d = zeroFDeg[nm];
    If[dx >= d[[1]] && dy >= d[[2]],
      mons = primaryMonomials[dx - d[[1]], dy - d[[2]]];
      Do[
        AppendTo[out, <|
          "label" -> If[m === 1, nm, primaryMonomialLabel[m] <> "*" <> nm],
          "expr" -> Expand[(m /. primaryRawRules) zeroFRaw[nm]]
        |>],
        {m, mons}
      ];
    ],
    {nm, zeroFNames}
  ];

  out
];

(* 0f x 1f -> primary*1f + primary*p7*0f *)
Candidate01[targetDeg_List] := Module[{dx, dy, out = {}, nm, d, mons, m},
  {dx, dy} = targetDeg;

  Do[
    d = oneFDegAll[nm];
    If[dx >= d[[1]] && dy >= d[[2]],
      mons = primaryMonomials[dx - d[[1]], dy - d[[2]]];
      Do[
        AppendTo[out, <|
          "label" -> If[m === 1, nm, primaryMonomialLabel[m] <> "*" <> nm],
          "expr" -> Expand[(m /. primaryRawRules) oneFRawAll[nm]]
        |>],
        {m, mons}
      ];
    ],
    {nm, oneFBasisNames}
  ];

  Do[
    d = zeroFDeg[nm];
    If[dx >= d[[1]] && dy >= d[[2]],
      mons = primaryMonomials[dx - d[[1]], dy - d[[2]]];
      Do[
        AppendTo[out, <|
          "label" -> If[m === 1, "p7*" <> nm,
            primaryMonomialLabel[m] <> "*p7*" <> nm],
          "expr" -> Expand[(m /. primaryRawRules) p7TimesBos[zeroFRaw[nm]]]
        |>],
        {m, mons}
      ];
    ],
    {nm, zeroFNames}
  ];

  out
];

(* 1f x 1f -> primary*2f + primary*p7*1f *)
Candidate11[targetDeg_List] := Module[{dx, dy, out = {}, nm, d, mons, m},
  {dx, dy} = targetDeg;

  Do[
    d = twoFDeg[nm];
    If[dx >= d[[1]] && dy >= d[[2]],
      mons = primaryMonomials[dx - d[[1]], dy - d[[2]]];
      Do[
        AppendTo[out, <|
          "label" -> If[m === 1, nm, primaryMonomialLabel[m] <> "*" <> nm],
          "expr" -> Expand[(m /. primaryRawRules) twoFRaw[nm]]
        |>],
        {m, mons}
      ];
    ],
    {nm, twoFNames}
  ];

  Do[
    d = oneFDegAll[nm];
    If[dx >= d[[1]] && dy >= d[[2]],
      mons = primaryMonomials[dx - d[[1]], dy - d[[2]]];
      Do[
        AppendTo[out, <|
          "label" -> If[m === 1, "p7*" <> nm,
            primaryMonomialLabel[m] <> "*p7*" <> nm],
          "expr" -> Expand[(m /. primaryRawRules) wedge2[p7Vec, oneFRawAll[nm]]]
        |>],
        {m, mons}
      ];
    ],
    {nm, oneFBasisNames}
  ];

  out
];

(* 1f x 2f -> primary*p7*2f. There is no independent 3f secondary. *)
Candidate12[targetDeg_List] := Module[{dx, dy, out = {}, nm, d, mons, m},
  {dx, dy} = targetDeg;

  Do[
    d = twoFDeg[nm];
    If[dx >= d[[1]] && dy >= d[[2]],
      mons = primaryMonomials[dx - d[[1]], dy - d[[2]]];
      Do[
        AppendTo[out, <|
          "label" -> If[m === 1, "p7*" <> nm,
            primaryMonomialLabel[m] <> "*p7*" <> nm],
          "expr" -> Expand[(m /. primaryRawRules) wedge12[p7Vec, twoFRaw[nm]]]
        |>],
        {m, mons}
      ];
    ],
    {nm, twoFNames}
  ];

  out
];

(* ================================================================ *)
(* 9. Exact polynomial equations and robust linear solving           *)
(* ================================================================ *)

Clear[polynomialEquations, vectorEquations, solveAnsatz];

polynomialEquations[poly_] := Module[{r},
  r = CoefficientRules[Expand[poly], vars];
  If[r === {}, {}, Thread[(Last /@ r) == 0]]
];

vectorEquations[v_List] := Flatten[polynomialEquations /@ v];

(* Solve a linear ansatz. Free coefficients are consistently set to zero. *)
solveAnsatz[lhs_, candidates_List, outputType_String] := Module[
  {coeffs, rhs, eqs, sol, solRules, free, freeRules, fullRules,
   values, relationRules, check},

  If[candidates === {},
    Return[<|"status" -> "fail", "relation" -> "NO CANDIDATES"|>]
  ];

  coeffs = Table[Unique["coef$"], {Length[candidates]}];
  rhs = Total[MapThread[#1 #2["expr"] &, {coeffs, candidates}]];

  eqs = If[outputType === "scalar",
    polynomialEquations[lhs - rhs],
    vectorEquations[lhs - rhs]
  ];

  sol = Quiet[Solve[eqs, coeffs]];
  If[sol === {},
    Return[<|"status" -> "fail", "relation" -> "NO SOLUTION"|>]
  ];

  solRules = First[sol];
  free = Complement[coeffs, First /@ solRules];
  freeRules = If[free === {}, {}, Thread[free -> 0]];
  fullRules = Join[solRules /. freeRules, freeRules];

  values = Simplify[coeffs /. fullRules];
  relationRules = Thread[candidates[[All, "label"]] -> values];
  relationRules = Select[relationRules, !PossibleZeroQ[Last[#]] &];

  check = Simplify[lhs - (rhs /. fullRules)];

  <|
    "status" -> "solved",
    "relation" -> relationRules,
    "check" -> check
  |>
];

(* ================================================================ *)
(* 10. Public relation functions                                    *)
(* ================================================================ *)

Clear[Solve00Pair, Solve01Pair, Solve11Pair, Solve12Pair];

Solve00Pair[a_String, b_String] := Module[
  {direct, lhs, target, candidates, ans},

  If[!KeyExistsQ[zeroFRaw, a] || !KeyExistsQ[zeroFRaw, b],
    Return[<|"pair" -> a <> "*" <> b, "status" -> "invalid",
      "relation" -> "UNKNOWN 0-FERMION LABEL"|>]
  ];

  direct = direct00[a, b];
  If[direct =!= $Failed,
    Return[<|
      "pair" -> a <> "*" <> b,
      "status" -> "direct",
      "relation" -> {direct[[2]] -> direct[[1]]},
      "check" -> 0
    |>]
  ];

  lhs = Expand[zeroFRaw[a] zeroFRaw[b]];
  target = zeroFDeg[a] + zeroFDeg[b];
  candidates = Candidate00[target];
  ans = solveAnsatz[lhs, candidates, "scalar"];
  Join[<|"pair" -> a <> "*" <> b|>, ans]
];

Solve01Pair[bn_String, fn_String] := Module[
  {direct, lhs, target, candidates, ans},

  If[!KeyExistsQ[zeroFRaw, bn],
    Return[<|"pair" -> bn <> "*" <> fn, "status" -> "invalid",
      "relation" -> "UNKNOWN 0-FERMION LABEL"|>]
  ];
  If[!KeyExistsQ[oneFRawAll, fn],
    Return[<|"pair" -> bn <> "*" <> fn, "status" -> "invalid",
      "relation" -> "UNKNOWN 1-FERMION LABEL"|>]
  ];

  direct = direct01[bn, fn];
  If[direct =!= $Failed,
    Return[<|
      "pair" -> bn <> "*" <> fn,
      "status" -> "direct",
      "relation" -> {direct[[2]] -> direct[[1]]},
      "check" -> {0, 0, 0}
    |>]
  ];

  lhs = Expand[zeroFRaw[bn] oneFRawAll[fn]];
  target = zeroFDeg[bn] + oneFDegAll[fn];
  candidates = Candidate01[target];
  ans = solveAnsatz[lhs, candidates, "vector"];
  Join[<|"pair" -> bn <> "*" <> fn|>, ans]
];

Solve11Pair[a_String, b_String] := Module[
  {direct, lhs, target, candidates, ans},

  If[!KeyExistsQ[oneFRawAll, a] || !KeyExistsQ[oneFRawAll, b],
    Return[<|"pair" -> a <> "*" <> b, "status" -> "invalid",
      "relation" -> "UNKNOWN 1-FERMION LABEL"|>]
  ];

  direct = direct11[a, b];
  If[direct =!= $Failed,
    Return[<|
      "pair" -> a <> "*" <> b,
      "status" -> "direct",
      "relation" -> {direct[[2]] -> direct[[1]]},
      "check" -> {0, 0, 0}
    |>]
  ];

  lhs = Expand[wedge2[oneFRawAll[a], oneFRawAll[b]]];
  If[zeroVectorQ[lhs],
    Return[<|
      "pair" -> a <> "*" <> b,
      "status" -> "zero",
      "relation" -> 0,
      "check" -> {0, 0, 0}
    |>]
  ];

  target = oneFDegAll[a] + oneFDegAll[b];
  candidates = Candidate11[target];
  ans = solveAnsatz[lhs, candidates, "vector"];
  Join[<|"pair" -> a <> "*" <> b|>, ans]
];

Solve12Pair[a_String, b_String] := Module[
  {lhs, target, candidates, ans},

  If[!KeyExistsQ[oneFRawAll, a],
    Return[<|"pair" -> a <> "*" <> b, "status" -> "invalid",
      "relation" -> "UNKNOWN 1-FERMION LABEL"|>]
  ];
  If[!KeyExistsQ[twoFRaw, b],
    Return[<|"pair" -> a <> "*" <> b, "status" -> "invalid",
      "relation" -> "UNKNOWN 2-FERMION LABEL"|>]
  ];

  lhs = Expand[wedge12[oneFRawAll[a], twoFRaw[b]]];
  If[PossibleZeroQ[lhs],
    Return[<|
      "pair" -> a <> "*" <> b,
      "status" -> "zero",
      "relation" -> 0,
      "check" -> 0
    |>]
  ];

  target = oneFDegAll[a] + twoFDeg[b];
  candidates = Candidate12[target];
  ans = solveAnsatz[lhs, candidates, "scalar"];
  Join[<|"pair" -> a <> "*" <> b|>, ans]
];

(* ================================================================ *)
(* 11. Batch runners                                                *)
(* ================================================================ *)

Clear[RunAll00Checks, RunAll01Checks, RunAll11Checks, RunAll12Checks];

RunAll00Checks[] := Flatten[
  Table[Solve00Pair[zeroFNames[[i]], zeroFNames[[j]]],
    {i, Length[zeroFNames]}, {j, i, Length[zeroFNames]}],
  1
];

RunAll01Checks[] := Flatten[
  Table[Solve01Pair[a, b], {a, zeroFNames}, {b, oneFNames}],
  1
];

RunAll11Checks[] := Flatten[
  Table[Solve11Pair[oneFNames[[i]], oneFNames[[j]]],
    {i, Length[oneFNames]}, {j, i, Length[oneFNames]}],
  1
];

RunAll12Checks[] := Flatten[
  Table[Solve12Pair[a, b], {a, oneFNames}, {b, twoFNames}],
  1
];

FailedPairs[results_List] := Cases[
  results,
  a_Association /; a["status"] === "fail" :> a["pair"]
];

BadChecks[results_List] := Select[
  results,
  Function[r,
    r["status"] === "solved" &&
      !TrueQ[
        If[ListQ[r["check"]], zeroVectorQ[r["check"]],
          PossibleZeroQ[r["check"]]]
      ]
  ]
];

(* ================================================================ *)
(* 12. Pretty printing                                              *)
(* ================================================================ *)

Clear[negativeCoefficientQ, signedTermString, PrettyRHS,
  PrettyRelation, PrintRelation, PrintRelations];

negativeCoefficientQ[c_] := TrueQ[Together[c] < 0];

signedTermString[r_Rule, firstQ_] := Module[
  {label, coefficient, magnitude, sign, body},

  label = ToString[First[r]];
  coefficient = Together[Last[r]];
  If[PossibleZeroQ[coefficient], Return[""]];

  magnitude = If[negativeCoefficientQ[coefficient], -coefficient, coefficient];
  sign = Which[
    negativeCoefficientQ[coefficient], "-",
    TrueQ[firstQ], "",
    True, "+"
  ];

  body = If[PossibleZeroQ[magnitude - 1],
    label,
    ToString[InputForm[magnitude]] <> "*" <> label
  ];

  If[sign === "", body, sign <> " " <> body]
];

PrettyRHS[rules_List] := Module[{nonzero, terms},
  nonzero = Select[rules, !PossibleZeroQ[Last[#]] &];
  If[nonzero === {}, Return["0"]];
  terms = Table[signedTermString[nonzero[[i]], i == 1], {i, Length[nonzero]}];
  StringRiffle[DeleteCases[terms, ""], " "]
];

PrettyRelation[result_Association] := Module[{pair, status, relation},
  pair = result["pair"];
  status = result["status"];
  relation = result["relation"];

  Which[
    status === "solved" || status === "direct",
      pair <> " = " <> PrettyRHS[relation],
    status === "zero",
      pair <> " = 0",
    status === "fail",
      pair <> " : NO SOLUTION",
    status === "invalid",
      pair <> " : " <> ToString[relation],
    True,
      pair <> " : UNKNOWN STATUS"
  ]
];

PrintRelation[result_Association] := Print[PrettyRelation[result]];
PrintRelations[results_List] := Scan[PrintRelation, results];

(* ================================================================ *)
(* 13. Print definitions and every relation                         *)
(* ================================================================ *)

Clear[
  PrintAllPrimaryDefinitions,
  PrintAllSecondaryDefinitions,
  PrintSelectedRelations,
  PrintSelectedDraftRelations,
  PrintAll00Relations,
  PrintAllSecondaryRelations
];

PrintAllPrimaryDefinitions[] := Module[{names},
  names = Keys[primaryDescriptions];
  Print[Style["Primaries", 16, Bold]];
  Scan[Print[# <> " = " <> primaryDescriptions[#]] &, names];
];

PrintAllSecondaryDefinitions[] := Module[{},
  Print[Style["0-fermion secondaries", 16, Bold]];
  Scan[Print[# <> " = " <> secondaryDescriptions[#]] &, zeroFNames];

  Print[Style["1-fermion secondaries", 16, Bold]];
  Scan[Print[# <> " = " <> secondaryDescriptions[#]] &, oneFNames];

  Print[Style["2-fermion secondaries", 16, Bold]];
  Scan[Print[# <> " = " <> secondaryDescriptions[#]] &, twoFNames];
];

(* A specification is one of:
     {"00", zeroFLabel, zeroFLabel}
     {"01", zeroFLabel, oneFLabel}
     {"11", oneFLabel, oneFLabel}
     {"12", oneFLabel, twoFLabel}
   This makes it easy to print only the relations desired in the draft. *)
PrintSelectedRelations[specifications_List] := Scan[
  Function[spec,
    Switch[First[spec],
      "00", PrintRelation[Solve00Pair[spec[[2]], spec[[3]]]],
      "01", PrintRelation[Solve01Pair[spec[[2]], spec[[3]]]],
      "11", PrintRelation[Solve11Pair[spec[[2]], spec[[3]]]],
      "12", PrintRelation[Solve12Pair[spec[[2]], spec[[3]]]],
      _, Print["Unknown relation type in specification: ", spec]
    ]
  ],
  specifications
];

(* A short, draft-friendly selection. These relations are intentionally *)
(* simple: basis definitions, the symmetric definition of s16, and the  *)
(* elementary two-fermion products.                                    *)
PrintSelectedDraftRelations[] := Module[{},
  Print[Style["Selected short secondary relations", 16, Bold]];

  Print["s16 = s3*s7 + s4*s8"];

  PrintSelectedRelations[{
    {"00", "s2", "s2"},
    {"00", "s2", "s5"},
    {"01", "s2", "s7"},
    {"01", "s2", "s8"},
    {"01", "s2", "s9"},
    {"01", "s2", "s10"},
    {"01", "s3", "s11"},
    {"01", "s4", "s11"},
    {"11", "s7", "s9"},
    {"11", "s8", "s10"},
    {"11", "s7", "s8"},
    {"11", "s7", "s11"},
    {"11", "s8", "s11"},
    {"11", "s9", "s10"}
  }];

  Print["All products of two two-fermion secondaries vanish."];
];

PrintAll00Relations[] := Module[{r00},
  Print[Style["Computing 0f x 0f relations...", 15, Bold]];
  r00 = RunAll00Checks[];
  PrintRelations[r00];
  r00
];

PrintAllSecondaryRelations[] := Module[
  {r00, r01, r11, r12, failures},

  Print[Style["Computing 0f x 0f relations...", 15, Bold]];
  r00 = RunAll00Checks[];
  PrintRelations[r00];

  Print[Style["Computing 0f x 1f relations...", 15, Bold]];
  r01 = RunAll01Checks[];
  PrintRelations[r01];

  Print[Style["Computing 1f x 1f relations...", 15, Bold]];
  r11 = RunAll11Checks[];
  PrintRelations[r11];

  Print[Style["Computing 1f x 2f relations...", 15, Bold]];
  r12 = RunAll12Checks[];
  PrintRelations[r12];

  Print[Style["2f x 2f relations", 15, Bold]];
  Print[
    "All products s_i s_j with i,j in {19,...,24} vanish because U(3) has only three independent Grassmann variables."
  ];

  failures = Join[FailedPairs[r00], FailedPairs[r01], FailedPairs[r11], FailedPairs[r12]];
  Print[Style["Failure summary", 15, Bold]];
  Print[If[failures === {}, "No failed pairs.", failures]];

  <|"results00" -> r00, "results01" -> r01, "results11" -> r11, "results12" -> r12|>
];

(* ================================================================ *)
(* 14. Examples                                                     *)
(* ================================================================ *)

(* Examples after loading this file:                                *)
(*   PrintAllPrimaryDefinitions[]                                   *)
(*   PrintAllSecondaryDefinitions[]                                 *)
(*   PrintSelectedDraftRelations[]                                  *)
(*   PrintAll00Relations[]                                          *)
(*                                                                  *)
(*   PrintRelation[Solve00Pair["s3", "s4"]]                         *)
(*   PrintRelation[Solve01Pair["s4", "s7"]]                         *)
(*   PrintRelation[Solve11Pair["s7", "s10"]]                        *)
(*   PrintRelation[Solve12Pair["s14", "s21"]]                       *)
(*                                                                  *)
(*   PrintSelectedRelations[{                                       *)
(*     {"00", "s3", "s4"},                                         *)
(*     {"01", "s4", "s7"},                                         *)
(*     {"11", "s7", "s10"},                                        *)
(*     {"12", "s14", "s21"}                                        *)
(*   }]                                                             *)
(*                                                                  *)
(*   allResults = PrintAllSecondaryRelations[]                      *)



==> Ancillary_files/1-8BPS_U2_secondary_relations_bundle/1-8BPS_U2_secondary_relations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     92390,       2164]
NotebookOptionsPosition[     67786,       1847]
NotebookOutlinePosition[     68247,       1865]
CellTagsIndexPosition[     68204,       1862]
WindowTitle->U(2) 1/8-BPS secondary relations
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["U(2) diagonal 1/8-BPS secondary relations", "Title",ExpressionUUID->"58fdf499-3aaf-49da-b498-d330cfcdee04"],

Cell["\<\
A companion to the U(3) 1/4-BPS relation bundle. The original p1,...,p8 and \
s1,...,s16 labels, trace definitions, and five-component degrees are \
retained. The companion .wl file contains the algebra; this notebook provides \
definitions, short examples, and complete relation tables.\
\>", "Text",ExpressionUUID->"8cb4bc13-cf16-4818-8511-7400b49a2bb5"],

Cell[CellGroupData[{

Cell["Load the companion script", "Section",ExpressionUUID->"7a8bc76c-bf47-4c46-b3b3-b6ab55985912"],

Cell["\<\
Keep this notebook and the .wl file in the same folder. Evaluate the \
following cell first. The package uses its own context and does not clear \
Global`. The examples explicitly identify the U2EighthBPS` package so they \
also work when the U(3) script or the original U(2) notebook has already been \
evaluated.\
\>", "Text",ExpressionUUID->"36a8d5d0-273f-4d78-8c99-1992a50209e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", 
        "\"\<1-8BPS_U2_secondary_relations.wl\>\""}], "}"}], "]"}], "]"}], 
    ",", 
    StyleBox[
     RowBox[{"General", "::", "shdw"}], "MessageName"]}], "]"}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"63e6a8d8-277a-4b78-a66e-9951add94615"],

Cell["\<\
Conventions: psiPlus = psi+ and psiMinus = psi-. The Grassmann order is \
theta1, theta2, eta1, eta2. Every RHS primary monomial is to the LEFT of its \
secondary, with p7 before p8. A printed '*' denotes that ordered product. In \
particular p7 p8 = -p8 p7 and p7^2 = p8^2 = 0; ordinary Times must not be \
used to infer Grassmann signs.\
\>", "Text",ExpressionUUID->"2e82e399-9927-491f-ae35-ad614ebbbb31"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print all primary and secondary definitions", "Section",ExpressionUUID->"08b5e974-e6c5-483d-bb35-c2d939221af1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintAllPrimaryDefinitions", "[", "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"5ada31e6-4dd5-418e-8191-b53d47ebe84e"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Bosonic primaries\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683567616809*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"303ae728-3760-4e85-9b36-96fb12435a8b"],

Cell[BoxData["\<\"p1 = Tr(X)\"\>"], "Print",
 CellChangeTimes->{4.001683567630126*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"bc136f75-e7d4-414f-8e6d-3d919f6c1bd4"],

Cell[BoxData["\<\"p2 = Tr(X^2)\"\>"], "Print",
 CellChangeTimes->{4.001683567636215*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3bb7df2c-213c-4198-af4f-07e0329f2b44"],

Cell[BoxData["\<\"p3 = Tr(Y)\"\>"], "Print",
 CellChangeTimes->{4.001683567636775*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"d0e15fd2-b921-49c6-9369-50de57cc2f9b"],

Cell[BoxData["\<\"p4 = Tr(Y^2)\"\>"], "Print",
 CellChangeTimes->{4.001683567637285*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"cf89977f-d01a-4575-bee2-0068dbbb9452"],

Cell[BoxData["\<\"p5 = Tr(Z)\"\>"], "Print",
 CellChangeTimes->{4.001683567637744*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e564150f-a032-4907-a0d2-b5facb68762f"],

Cell[BoxData["\<\"p6 = Tr(Z^2)\"\>"], "Print",
 CellChangeTimes->{4.0016835676382437`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"e50530a6-9876-42ce-ac4a-194557b0affe"],

Cell[BoxData[
 StyleBox["\<\"Grassmann primaries (p7 p8 = -p8 p7; p7^2 = p8^2 = 0)\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683567638741*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"53bed4e8-86dd-45ef-bc56-e2fb6ef77c70"],

Cell[BoxData["\<\"p7 = Tr(psiPlus)\"\>"], "Print",
 CellChangeTimes->{4.001683567639977*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"8ff892e4-9141-4530-b576-32240251d9b1"],

Cell[BoxData["\<\"p8 = Tr(psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683567640627*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f35d9938-bce7-4eb7-a4f1-fa66f9f3cee6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintAllSecondaryDefinitions", "[", "]"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"7258dfca-9e14-4315-a80a-f9bf34507e32"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"0-fermion secondaries\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.0016835734760323`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"1e8f9e1a-7d48-4c38-a121-e7b192e02877"],

Cell[BoxData["\<\"s1 = 1\"\>"], "Print",
 CellChangeTimes->{4.0016835734766817`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"fd57b037-01dc-4b64-8cc2-e92c793a578d"],

Cell[BoxData["\<\"s2 = Tr(XY)\"\>"], "Print",
 CellChangeTimes->{4.0016835734775743`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"38cb93a7-9911-42ab-8723-f7657900d48d"],

Cell[BoxData["\<\"s3 = Tr(ZX)\"\>"], "Print",
 CellChangeTimes->{4.0016835734779453`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"80381fd0-79a4-46a4-a555-9fb9ae1cd02f"],

Cell[BoxData["\<\"s4 = Tr(YZ)\"\>"], "Print",
 CellChangeTimes->{4.001683573478306*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"89c4505d-71cd-47ed-a849-149b355f4a90"],

Cell[BoxData[
 StyleBox["\<\"1-fermion secondaries: psiPlus\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683573478673*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"c04d679e-393f-4bf1-b630-d5e5cecf4b88"],

Cell[BoxData["\<\"s5 = Tr(X psiPlus)\"\>"], "Print",
 CellChangeTimes->{4.001683573479249*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3688d9e7-37ca-4941-bb69-e04372ebaf3b"],

Cell[BoxData["\<\"s6 = Tr(Y psiPlus)\"\>"], "Print",
 CellChangeTimes->{4.0016835734796133`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6ff1125a-e22b-490b-904f-c2f1402406c9"],

Cell[BoxData["\<\"s7 = Tr(Z psiPlus)\"\>"], "Print",
 CellChangeTimes->{4.001683573479972*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"215f3b47-4807-4099-8d4f-503a06025367"],

Cell[BoxData["\<\"s8 = Tr(Z psiPlus) Tr(XY) + Tr(X psiPlus) Tr(YZ) + Tr(Y \
psiPlus) Tr(ZX)\"\>"], "Print",
 CellChangeTimes->{4.0016835734803143`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"b8d46894-b4ea-4ad0-b274-e9783fd10043"],

Cell[BoxData[
 StyleBox["\<\"1-fermion secondaries: psiMinus\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683573480813*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e30dc158-2093-4c95-bc9b-e407d61567d8"],

Cell[BoxData["\<\"s9 = Tr(X psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683573481278*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"dd9bf39a-bc21-4dba-9cb1-eb760a302150"],

Cell[BoxData["\<\"s10 = Tr(Y psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683573481738*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"366240ac-d966-4d98-b473-21019da4acd6"],

Cell[BoxData["\<\"s11 = Tr(Z psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683573482226*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f43702d1-8718-4556-9955-6ba609287f33"],

Cell[BoxData["\<\"s12 = Tr(Z psiMinus) Tr(XY) + Tr(X psiMinus) Tr(YZ) + Tr(Y \
psiMinus) Tr(ZX)\"\>"], "Print",
 CellChangeTimes->{4.0016835734825907`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"22017527-942f-42be-9cb3-45dd962c7319"],

Cell[BoxData[
 StyleBox["\<\"2-fermion secondaries: psiPlus psiMinus\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.0016835734830236`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f404374f-06ef-430b-a3ff-037f8efb9d4c"],

Cell[BoxData["\<\"s13 = Tr(psiPlus psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683573483377*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"98fe230d-cc19-40c3-9f22-0b98da683240"],

Cell[BoxData["\<\"s14 = Tr(XY) Tr(psiPlus psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683573483713*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"d449fe1b-1c34-4276-8018-c32574564366"],

Cell[BoxData["\<\"s15 = Tr(ZX) Tr(psiPlus psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683573484058*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ed7b34ba-48cc-4b2f-b7b6-95e605c0bcc2"],

Cell[BoxData["\<\"s16 = Tr(YZ) Tr(psiPlus psiMinus)\"\>"], "Print",
 CellChangeTimes->{4.001683573484488*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"bf5db288-8f56-4dc3-b9f7-d6a256c9a8e2"]
}, Open  ]]
}, Open  ]],

Cell["\<\
The sixteen secondaries comprise four bosonic operators, four psiPlus \
operators, four psiMinus operators, and four psiPlus psiMinus operators.\
\>", "Text",ExpressionUUID->"d213fd27-5085-45c9-887e-c5236a24c9dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print a short selection of relations for the draft", "Section",ExpressionUUID->"0469cbf4-3459-4c0c-9faf-8c27e9ad56ce"],

Cell["\<\
This prints the definitions of s8 and s12, the three boson-times-s13 \
definitions, and a few reduced products. In U(2) the two-fermion products are \
generally nonzero; for example s13*s13 = p7*p8*s13.\
\>", "Text",ExpressionUUID->"a5780cde-d412-4a99-900e-ba7790e22280"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintSelectedDraftRelations", "[", "]"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"ec262e5b-4e22-47dd-ba99-d7c678cea61d"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Selected short secondary relations\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683594515648*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"0edcb5b8-1419-4589-83cc-f848be433803"],

Cell[BoxData["\<\"s8 = s2*s7 + s4*s5 + s3*s6\"\>"], "Print",
 CellChangeTimes->{4.001683594517167*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"bd676422-1acb-4818-95b0-6751f1a9c141"],

Cell[BoxData["\<\"s12 = s2*s11 + s4*s9 + s3*s10\"\>"], "Print",
 CellChangeTimes->{4.001683594518564*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"016d0557-ae3a-47bc-9d5e-d79f637c6a44"],

Cell[BoxData["\<\"s2*s13 = s14\"\>"], "Print",
 CellChangeTimes->{4.0016835945191107`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"839b2c5f-1ebc-4f0a-b8f5-c29e3342d729"],

Cell[BoxData["\<\"s3*s13 = s15\"\>"], "Print",
 CellChangeTimes->{4.001683594519486*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"eea9b88c-9697-4fd0-bf70-5e8cb5f5ca7e"],

Cell[BoxData["\<\"s4*s13 = s16\"\>"], "Print",
 CellChangeTimes->{4.001683594519841*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"163d59b2-2617-4b1f-bdbf-e6fc48907e20"],

Cell[BoxData["\<\"s2*s2 = - 1/2*p1^2*p4*s1 - 1/2*p2*p3^2*s1 + p2*p4*s1 + \
p1*p3*s2\"\>"], "Print",
 CellChangeTimes->{4.001683594520227*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"9818be6c-3748-4f98-98d6-c123c1d35da0"],

Cell[BoxData["\<\"s5*s6 = - 1/2*p3*p7*s5 + 1/2*p1*p7*s6\"\>"], "Print",
 CellChangeTimes->{4.001683594520932*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"7923a0af-d869-44c5-a00d-3b89c2dc8214"],

Cell[BoxData["\<\"s5*s10 = - 1/2*p7*p8*s2 - 1/2*p3*p8*s5 + 1/2*p1*p7*s10 - \
1/2*p1*p3*s13 + s14\"\>"], "Print",
 CellChangeTimes->{4.001683594521328*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"b1cdeedf-1a98-468f-891f-6d05ee9f70a0"],

Cell[BoxData["\<\"s5*s13 = 1/2*p7*p8*s5 + 1/2*p1*p7*s13\"\>"], "Print",
 CellChangeTimes->{4.001683594521716*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c5a4e274-da18-4f01-9cd1-59d0cb1f9147"],

Cell[BoxData["\<\"s13*s13 = p7*p8*s13\"\>"], "Print",
 CellChangeTimes->{4.001683594522078*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"8fb42131-e1c2-4989-8da4-5a3821572af6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print a custom selection", "Section",ExpressionUUID->"18b4fbe3-365b-4149-a1a2-b407cd6d09a7"],

Cell["\<\
Each specification is {sector, leftLabel, rightLabel}. Sectors are 00, 01, \
02, 11, 12, and 22, according to total fermion number. Use all for any \
ordered pair, including a reversed pair.\
\>", "Text",ExpressionUUID->"a2f8937f-8fd3-4467-8a77-0fc78e14835c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintSelectedRelations", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<00\>\"", ",", "\"\<s2\>\"", ",", "\"\<s3\>\""}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<01\>\"", ",", "\"\<s2\>\"", ",", "\"\<s5\>\""}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<02\>\"", ",", "\"\<s3\>\"", ",", "\"\<s13\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\"\<11\>\"", ",", "\"\<s5\>\"", ",", "\"\<s10\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\"\<12\>\"", ",", "\"\<s5\>\"", ",", "\"\<s13\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\"\<22\>\"", ",", "\"\<s13\>\"", ",", "\"\<s14\>\""}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"\"\<all\>\"", ",", "\"\<s10\>\"", ",", "\"\<s5\>\""}], "}"}]}], 
   "}"}], "]"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"258e8332-b76d-4d7b-bc4b-ce43c467ff09"],

Cell[CellGroupData[{

Cell[BoxData["\<\"s2*s3 = - 1/2*p2*p3*p5*s1 + 1/2*p1*p5*s2 + 1/2*p1*p3*s3 - \
1/2*p1^2*s4 + p2*s4\"\>"], "Print",
 CellChangeTimes->{4.0016836016023808`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3d556b48-0bbe-49f8-8f6c-358314742fc8"],

Cell[BoxData["\<\"s2*s5 = - 1/2*p2*p3*p7*s1 + 1/2*p1*p7*s2 + 1/2*p1*p3*s5 - \
1/2*p1^2*s6 + p2*s6\"\>"], "Print",
 CellChangeTimes->{4.001683601603519*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"f9b35a54-9c2c-4160-9fb1-4f02e80a60f2"],

Cell[BoxData["\<\"s3*s13 = s15\"\>"], "Print",
 CellChangeTimes->{4.001683601604731*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"32c1f0ad-97bd-4a99-b85f-57ccb4935f31"],

Cell[BoxData["\<\"s5*s10 = - 1/2*p7*p8*s2 - 1/2*p3*p8*s5 + 1/2*p1*p7*s10 - \
1/2*p1*p3*s13 + s14\"\>"], "Print",
 CellChangeTimes->{4.001683601605246*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"48877cc4-051e-4ba3-943c-d1bd66c0736b"],

Cell[BoxData["\<\"s5*s13 = 1/2*p7*p8*s5 + 1/2*p1*p7*s13\"\>"], "Print",
 CellChangeTimes->{4.001683601605678*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"5e800ddf-70bb-45a2-a5c4-5414b453dcda"],

Cell[BoxData["\<\"s13*s14 = p7*p8*s14\"\>"], "Print",
 CellChangeTimes->{4.001683601606057*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"176e94a4-066c-4398-8988-16d0bef8e894"],

Cell[BoxData["\<\"s10*s5 = 1/2*p7*p8*s2 + 1/2*p3*p8*s5 - 1/2*p1*p7*s10 + \
1/2*p1*p3*s13 - s14\"\>"], "Print",
 CellChangeTimes->{4.0016836016064157`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4a95acfb-5bf0-4d5b-a7a9-2eefef3d4ea0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print all 0f x 0f relations", "Section",ExpressionUUID->"d8f698dd-f2b1-4190-9402-bd8cdfbaa714"],

Cell["\<\
This prints the ten independent products among s1,...,s4, including the unit. \
The semicolon suppresses the raw returned list.\
\>", "Text",ExpressionUUID->"2ad5fe96-2038-405d-8150-5b33cd858e5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bosonicResults", "=", 
   RowBox[{"U2EighthBPS`PrintAll00Relations", "[", "]"}]}], ";"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"c1cfae21-e234-43a6-908a-8392b5781945"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"0f x 0f relations\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.00168362815021*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"492d25fa-270e-4d9e-a2c9-04d09056c794"],

Cell[BoxData["\<\"s1*s1 = s1\"\>"], "Print",
 CellChangeTimes->{4.001683628150815*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1fbfb5f0-6626-4067-a761-6da57df18a1d"],

Cell[BoxData["\<\"s1*s2 = s2\"\>"], "Print",
 CellChangeTimes->{4.0016836281518307`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"f889e496-450e-4ef8-8f87-ef4ca67ef533"],

Cell[BoxData["\<\"s1*s3 = s3\"\>"], "Print",
 CellChangeTimes->{4.001683628152281*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"091c8768-cd48-458c-b62a-0888df5c5e6e"],

Cell[BoxData["\<\"s1*s4 = s4\"\>"], "Print",
 CellChangeTimes->{4.0016836281526403`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"ed4e4e62-d17e-4cba-8869-cf934d66aee5"],

Cell[BoxData["\<\"s2*s2 = - 1/2*p1^2*p4*s1 - 1/2*p2*p3^2*s1 + p2*p4*s1 + \
p1*p3*s2\"\>"], "Print",
 CellChangeTimes->{4.00168362815301*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"166a36bc-2017-4e9e-9124-f355706d275c"],

Cell[BoxData["\<\"s2*s3 = - 1/2*p2*p3*p5*s1 + 1/2*p1*p5*s2 + 1/2*p1*p3*s3 - \
1/2*p1^2*s4 + p2*s4\"\>"], "Print",
 CellChangeTimes->{4.0016836281534*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"aec74126-d2ce-4e31-a7b8-1be2c9f78d03"],

Cell[BoxData["\<\"s2*s4 = - 1/2*p1*p4*p5*s1 + 1/2*p3*p5*s2 - 1/2*p3^2*s3 + \
p4*s3 + 1/2*p1*p3*s4\"\>"], "Print",
 CellChangeTimes->{4.001683628153788*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"18b7cb61-8392-467a-97a5-e47c088f9eb1"],

Cell[BoxData["\<\"s3*s3 = - 1/2*p1^2*p6*s1 - 1/2*p2*p5^2*s1 + p2*p6*s1 + \
p1*p5*s3\"\>"], "Print",
 CellChangeTimes->{4.001683628154166*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"9f308020-0f18-42ca-80d1-14631713f3dd"],

Cell[BoxData["\<\"s3*s4 = - 1/2*p1*p3*p6*s1 - 1/2*p5^2*s2 + p6*s2 + \
1/2*p3*p5*s3 + 1/2*p1*p5*s4\"\>"], "Print",
 CellChangeTimes->{4.001683628154552*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"460b9994-3165-4779-8d0c-310859c178a8"],

Cell[BoxData["\<\"s4*s4 = - 1/2*p3^2*p6*s1 - 1/2*p4*p5^2*s1 + p4*p6*s1 + \
p3*p5*s4\"\>"], "Print",
 CellChangeTimes->{4.001683628154936*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"86cc3d5c-4e3a-480f-9c1c-df7f697cd8bb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples of individual relations", "Section",ExpressionUUID->"a1f98dc7-c2ef-42d6-98b0-0aa728ff8bf1"],

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`Solve00Pair", "[", 
   RowBox[{"\"\<s2\>\"", ",", "\"\<s2\>\""}], "]"}], "]"}]], "Input",Expressio\
nUUID->"ccdae020-2ffc-4383-84ab-bdd89287aca2"],

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`Solve01Pair", "[", 
   RowBox[{"\"\<s2\>\"", ",", "\"\<s5\>\""}], "]"}], "]"}]], "Input",Expressio\
nUUID->"b2e2d0ed-d281-4919-bf9a-9d39320b2c83"],

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`Solve02Pair", "[", 
   RowBox[{"\"\<s2\>\"", ",", "\"\<s13\>\""}], "]"}], "]"}]], "Input",Expressi\
onUUID->"735a7b91-054d-4f54-82a6-cca05cf188a3"],

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`Solve11Pair", "[", 
   RowBox[{"\"\<s5\>\"", ",", "\"\<s10\>\""}], "]"}], "]"}]], "Input",Expressi\
onUUID->"16e3cc0f-578c-43e7-8b83-b7cb85d4d2ec"],

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`Solve12Pair", "[", 
   RowBox[{"\"\<s5\>\"", ",", "\"\<s13\>\""}], "]"}], "]"}]], "Input",Expressi\
onUUID->"cb7d78ed-ac31-43b0-bbcf-e2dc3fc77c9c"],

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`Solve22Pair", "[", 
   RowBox[{"\"\<s13\>\"", ",", "\"\<s13\>\""}], "]"}], "]"}]], "Input",Express\
ionUUID->"4310fbe9-3edf-490b-8df5-ea773ace4dd2"],

Cell[CellGroupData[{

Cell["Order and Grassmann signs", "Subsection",ExpressionUUID->"aaba39f9-f1c9-45ee-a779-1b34d478df3f"],

Cell["\<\
The general solver preserves the order supplied by the caller. Exchanging two \
odd secondaries changes the sign. Every odd secondary square vanishes.\
\>", "Text",ExpressionUUID->"89090143-9194-4d00-8eb2-6945d0f94f90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`SolveSecondaryPair", "[", 
   RowBox[{"\"\<s10\>\"", ",", "\"\<s5\>\""}], "]"}], "]"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"48b55ed3-21ac-4338-b27e-2ec18ff62363"],

Cell[BoxData["\<\"s10*s5 = 1/2*p7*p8*s2 + 1/2*p3*p8*s5 - 1/2*p1*p7*s10 + \
1/2*p1*p3*s13 - s14\"\>"], "Print",
 CellChangeTimes->{4.0016836460156937`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"280f431b-647b-4b68-bab8-9af61f77e383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`PrintRelation", "[", 
  RowBox[{"U2EighthBPS`Solve11Pair", "[", 
   RowBox[{"\"\<s5\>\"", ",", "\"\<s5\>\""}], "]"}], "]"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"96ad9af8-c3ed-4653-84b0-aa19b38add1f"],

Cell[BoxData["\<\"s5*s5 = 0\"\>"], "Print",
 CellChangeTimes->{4.001683650717842*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"45b2060c-1394-4c70-921b-dfabf06c77e6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact checks without printing the full table", "Section",ExpressionUUID->"088ffbe1-f7fc-4418-8f2e-9c03955704ce"],

Cell["\<\
This computes all 136 independent pairs: the original 120 nonunit pairs plus \
16 products involving s1. Each successful result carries an exactly zero \
Grassmann polynomial residual (the empty association <||>) and verified -> \
True. Results and candidates are cached during the current package session.\
\>", "Text",ExpressionUUID->"c58251d6-df4d-4fb4-a32a-ec61e6757f10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"checkedResults", "=", 
   RowBox[{"U2EighthBPS`RunAllSecondaryChecks", "[", "]"}]}], ";"}]], "Input",\

 CellLabel->"In[10]:=",ExpressionUUID->"92d34444-1c92-417c-9ef2-fcecc2ab49a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`CheckSummary", "[", "checkedResults", "]"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"a642375d-f09e-457a-bd33-1ae1d6ae899a"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"total\"\>", "\[Rule]", "136"}], ",", 
   RowBox[{"\<\"statusCounts\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"\<\"direct\"\>", "\[Rule]", "23"}], ",", 
      RowBox[{"\<\"solved\"\>", "\[Rule]", "105"}], ",", 
      RowBox[{"\<\"zero\"\>", "\[Rule]", "8"}]}], "\[RightAssociation]"}]}], 
   ",", 
   RowBox[{"\<\"failedPairs\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"badCheckCount\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"allVerified\"\>", "\[Rule]", "True"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{4.001683656026782*^9, 4.0016836632950583`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"40429e66-8126-47dc-bd23-2175918f59fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`FailedPairs", "[", "checkedResults", "]"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"58357ede-2d0f-4d71-8c12-45c9a335b204"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{4.001683669329544*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f7d6a094-4298-4215-9e9d-d3ae79aa8358"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U2EighthBPS`BadChecks", "[", "checkedResults", "]"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"d4025097-6f67-4565-9814-fbe6ed9b0920"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{4.00168367192337*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"6bd56e8a-ccd7-4105-a3f0-ba402966c0bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optional: compute and print every relation", "Section",ExpressionUUID->"5b349421-205a-49b2-8456-1e8af5a32455"],

Cell["\<\
This prints all six sectors, including 0f x 2f and 2f x 2f, followed by the \
exact verification summary. It may take a few minutes on the first run and \
produces a long output. A precomputed plain-text table and validation report \
are included in this bundle.\
\>", "Text",ExpressionUUID->"c1617a82-f94b-4eb5-beaa-b6cc949aca8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allResults", "=", 
   RowBox[{"U2EighthBPS`PrintAllSecondaryRelations", "[", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"d23a85d6-e980-45a3-8044-683a4d0e2a1e"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"0f x 0f\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683677957863*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"db6d1b67-ab24-4ac7-a4ba-e89fdd477374"],

Cell[BoxData["\<\"s1*s1 = s1\"\>"], "Print",
 CellChangeTimes->{4.0016836779584208`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"2ed9861d-7ecd-4c85-8876-2a394e7f76e3"],

Cell[BoxData["\<\"s1*s2 = s2\"\>"], "Print",
 CellChangeTimes->{4.001683677959312*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0af5f513-d9b0-442f-ac52-214e7e84ddb0"],

Cell[BoxData["\<\"s1*s3 = s3\"\>"], "Print",
 CellChangeTimes->{4.001683677959688*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"cc23cbaf-3e08-42d4-a047-432e8958f3de"],

Cell[BoxData["\<\"s1*s4 = s4\"\>"], "Print",
 CellChangeTimes->{4.001683677960067*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fddff557-5fca-44bd-a247-962c5c47d844"],

Cell[BoxData["\<\"s2*s2 = - 1/2*p1^2*p4*s1 - 1/2*p2*p3^2*s1 + p2*p4*s1 + \
p1*p3*s2\"\>"], "Print",
 CellChangeTimes->{4.001683677960432*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"940f5cce-2cd2-4e43-a167-5048fd86bf3c"],

Cell[BoxData["\<\"s2*s3 = - 1/2*p2*p3*p5*s1 + 1/2*p1*p5*s2 + 1/2*p1*p3*s3 - \
1/2*p1^2*s4 + p2*s4\"\>"], "Print",
 CellChangeTimes->{4.001683677960825*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"3244edd3-0097-4ebb-a084-b01ef6bdcf86"],

Cell[BoxData["\<\"s2*s4 = - 1/2*p1*p4*p5*s1 + 1/2*p3*p5*s2 - 1/2*p3^2*s3 + \
p4*s3 + 1/2*p1*p3*s4\"\>"], "Print",
 CellChangeTimes->{4.001683677961217*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c4c1f88d-401f-43b6-a959-c581e2fa9491"],

Cell[BoxData["\<\"s3*s3 = - 1/2*p1^2*p6*s1 - 1/2*p2*p5^2*s1 + p2*p6*s1 + \
p1*p5*s3\"\>"], "Print",
 CellChangeTimes->{4.001683677961623*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"2e230b99-6537-444a-87bb-7d68b60825e2"],

Cell[BoxData["\<\"s3*s4 = - 1/2*p1*p3*p6*s1 - 1/2*p5^2*s2 + p6*s2 + \
1/2*p3*p5*s3 + 1/2*p1*p5*s4\"\>"], "Print",
 CellChangeTimes->{4.0016836779620123`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"3cba38bb-3767-4048-a78b-f3b36df3b21d"],

Cell[BoxData["\<\"s4*s4 = - 1/2*p3^2*p6*s1 - 1/2*p4*p5^2*s1 + p4*p6*s1 + \
p3*p5*s4\"\>"], "Print",
 CellChangeTimes->{4.001683677962381*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"37b8ff1b-f72b-411c-881c-71d955942e20"],

Cell[BoxData[
 StyleBox["\<\"0f x 1f\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.00168367796276*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b7640cf5-e4d5-4278-94ad-be72c766aa89"],

Cell[BoxData["\<\"s1*s5 = s5\"\>"], "Print",
 CellChangeTimes->{4.0016836779631243`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"d8df1740-c2ca-4e99-9361-dc6bae3f1574"],

Cell[BoxData["\<\"s1*s6 = s6\"\>"], "Print",
 CellChangeTimes->{4.001683677963479*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a99cb773-f491-42db-9895-cf12d4745a78"],

Cell[BoxData["\<\"s1*s7 = s7\"\>"], "Print",
 CellChangeTimes->{4.001683677963819*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"73639dbb-f2d6-4094-a080-cde8e6ffa506"],

Cell[BoxData["\<\"s1*s8 = s8\"\>"], "Print",
 CellChangeTimes->{4.001683677964162*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"392314fc-95a0-4d00-b315-7e23f463ff65"],

Cell[BoxData["\<\"s1*s9 = s9\"\>"], "Print",
 CellChangeTimes->{4.0016836779644938`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"3197bc7e-594d-4fe7-be49-6491a72822d0"],

Cell[BoxData["\<\"s1*s10 = s10\"\>"], "Print",
 CellChangeTimes->{4.001683677964822*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"abe3188a-8e50-4a1c-9eff-6cf706d0eecf"],

Cell[BoxData["\<\"s1*s11 = s11\"\>"], "Print",
 CellChangeTimes->{4.001683677965159*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f3f9823d-611a-4118-8d5f-4aee00191cf5"],

Cell[BoxData["\<\"s1*s12 = s12\"\>"], "Print",
 CellChangeTimes->{4.001683677965549*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6ea2e1aa-9236-4da3-a703-1e81c3d5cd31"],

Cell[BoxData["\<\"s2*s5 = - 1/2*p2*p3*p7*s1 + 1/2*p1*p7*s2 + 1/2*p1*p3*s5 - \
1/2*p1^2*s6 + p2*s6\"\>"], "Print",
 CellChangeTimes->{4.001683677965876*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"cca513c4-3270-4d09-975f-0f45c95baaad"],

Cell[BoxData["\<\"s2*s6 = - 1/2*p1*p4*p7*s1 + 1/2*p3*p7*s2 - 1/2*p3^2*s5 + \
p4*s5 + 1/2*p1*p3*s6\"\>"], "Print",
 CellChangeTimes->{4.001683677966688*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7034da8b-a630-4a4b-8622-10c5de92d77c"],

Cell[BoxData["\<\"s2*s7 = 1/3*p5*p7*s2 - 1/6*p3*p7*s3 - 1/6*p1*p7*s4 - \
1/6*p3*p5*s5 - 1/6*p1*p5*s6 + 1/3*p1*p3*s7 + 1/3*s8\"\>"], "Print",
 CellChangeTimes->{4.001683677967065*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"1705ae1e-ca2e-429b-9e01-ae9cc7e4f8a4"],

Cell[BoxData["\<\"s2*s8 = - p2*p4*p5*p7*s1 + 2/3*p1*p3*p5*p7*s2 - \
1/3*p1*p3^2*p7*s3 + 1/2*p1*p4*p7*s3 - 1/3*p1^2*p3*p7*s4 + 1/2*p2*p3*p7*s4 - \
1/3*p1*p3^2*p5*s5 + 1/2*p1*p4*p5*s5 - 1/3*p1^2*p3*p5*s6 + 1/2*p2*p3*p5*s6 + \
2/3*p1^2*p3^2*s7 - 3/2*p1^2*p4*s7 - 3/2*p2*p3^2*s7 + 3*p2*p4*s7 + \
2/3*p1*p3*s8\"\>"], "Print",
 CellChangeTimes->{4.00168367796745*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"78dc6a3d-8c84-4008-b81e-6108d4d0c7a0"],

Cell[BoxData["\<\"s2*s9 = - 1/2*p2*p3*p8*s1 + 1/2*p1*p8*s2 + 1/2*p1*p3*s9 - \
1/2*p1^2*s10 + p2*s10\"\>"], "Print",
 CellChangeTimes->{4.001683677967935*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6a2cd642-7778-4d68-aab9-ba1e6023ffe3"],

Cell[BoxData["\<\"s2*s10 = - 1/2*p1*p4*p8*s1 + 1/2*p3*p8*s2 - 1/2*p3^2*s9 + \
p4*s9 + 1/2*p1*p3*s10\"\>"], "Print",
 CellChangeTimes->{4.001683677968314*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"78b1afde-71f7-4c7a-9e02-c2b7a4835127"],

Cell[BoxData["\<\"s2*s11 = 1/3*p5*p8*s2 - 1/6*p3*p8*s3 - 1/6*p1*p8*s4 - \
1/6*p3*p5*s9 - 1/6*p1*p5*s10 + 1/3*p1*p3*s11 + 1/3*s12\"\>"], "Print",
 CellChangeTimes->{4.001683677968704*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f0dd4a2a-5add-4ecf-b7c5-01851c9cab50"],

Cell[BoxData["\<\"s2*s12 = - p2*p4*p5*p8*s1 + 2/3*p1*p3*p5*p8*s2 - \
1/3*p1*p3^2*p8*s3 + 1/2*p1*p4*p8*s3 - 1/3*p1^2*p3*p8*s4 + 1/2*p2*p3*p8*s4 - \
1/3*p1*p3^2*p5*s9 + 1/2*p1*p4*p5*s9 - 1/3*p1^2*p3*p5*s10 + 1/2*p2*p3*p5*s10 + \
2/3*p1^2*p3^2*s11 - 3/2*p1^2*p4*s11 - 3/2*p2*p3^2*s11 + 3*p2*p4*s11 + \
2/3*p1*p3*s12\"\>"], "Print",
 CellChangeTimes->{4.0016836779690847`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6a404e41-315f-46de-a2da-a7adb48aacb2"],

Cell[BoxData["\<\"s3*s5 = - 1/2*p2*p5*p7*s1 + 1/2*p1*p7*s3 + 1/2*p1*p5*s5 - \
1/2*p1^2*s7 + p2*s7\"\>"], "Print",
 CellChangeTimes->{4.001683677969552*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9e12bf88-3aaf-467c-8208-9fe6294cd2ee"],

Cell[BoxData["\<\"s3*s6 = - 1/6*p5*p7*s2 + 1/3*p3*p7*s3 - 1/6*p1*p7*s4 - \
1/6*p3*p5*s5 + 1/3*p1*p5*s6 - 1/6*p1*p3*s7 + 1/3*s8\"\>"], "Print",
 CellChangeTimes->{4.001683677969934*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"82a79f8e-68c5-40d3-82e7-b1b80a192a97"],

Cell[BoxData["\<\"s3*s7 = - 1/2*p1*p6*p7*s1 + 1/2*p5*p7*s3 - 1/2*p5^2*s5 + \
p6*s5 + 1/2*p1*p5*s7\"\>"], "Print",
 CellChangeTimes->{4.001683677970319*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"901c6412-3585-4bf5-9453-a9ce1add82c3"],

Cell[BoxData["\<\"s3*s8 = - p2*p3*p6*p7*s1 - 1/3*p1*p5^2*p7*s2 + \
1/2*p1*p6*p7*s2 + 2/3*p1*p3*p5*p7*s3 - 1/3*p1^2*p5*p7*s4 + 1/2*p2*p5*p7*s4 - \
1/3*p1*p3*p5^2*s5 + 1/2*p1*p3*p6*s5 + 2/3*p1^2*p5^2*s6 - 3/2*p1^2*p6*s6 - \
3/2*p2*p5^2*s6 + 3*p2*p6*s6 - 1/3*p1^2*p3*p5*s7 + 1/2*p2*p3*p5*s7 + \
2/3*p1*p5*s8\"\>"], "Print",
 CellChangeTimes->{4.001683677970687*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"41fdfbed-fcea-4634-8ac1-d1c24cf0b481"],

Cell[BoxData["\<\"s3*s9 = - 1/2*p2*p5*p8*s1 + 1/2*p1*p8*s3 + 1/2*p1*p5*s9 - \
1/2*p1^2*s11 + p2*s11\"\>"], "Print",
 CellChangeTimes->{4.001683677971138*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f4eb6fd5-322b-4842-90cf-2398b34848a7"],

Cell[BoxData["\<\"s3*s10 = - 1/6*p5*p8*s2 + 1/3*p3*p8*s3 - 1/6*p1*p8*s4 - \
1/6*p3*p5*s9 + 1/3*p1*p5*s10 - 1/6*p1*p3*s11 + 1/3*s12\"\>"], "Print",
 CellChangeTimes->{4.001683677971519*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"61213cb6-4df0-4368-85cd-cccd018b671b"],

Cell[BoxData["\<\"s3*s11 = - 1/2*p1*p6*p8*s1 + 1/2*p5*p8*s3 - 1/2*p5^2*s9 + \
p6*s9 + 1/2*p1*p5*s11\"\>"], "Print",
 CellChangeTimes->{4.00168367797191*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"4a7fd2e1-15b0-4dd7-a573-6b869cc2c58a"],

Cell[BoxData["\<\"s3*s12 = - p2*p3*p6*p8*s1 - 1/3*p1*p5^2*p8*s2 + \
1/2*p1*p6*p8*s2 + 2/3*p1*p3*p5*p8*s3 - 1/3*p1^2*p5*p8*s4 + 1/2*p2*p5*p8*s4 - \
1/3*p1*p3*p5^2*s9 + 1/2*p1*p3*p6*s9 + 2/3*p1^2*p5^2*s10 - 3/2*p1^2*p6*s10 - \
3/2*p2*p5^2*s10 + 3*p2*p6*s10 - 1/3*p1^2*p3*p5*s11 + 1/2*p2*p3*p5*s11 + \
2/3*p1*p5*s12\"\>"], "Print",
 CellChangeTimes->{4.001683677972282*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"1dbce056-c59d-47c0-afc7-2d9deb3ff8a9"],

Cell[BoxData["\<\"s4*s5 = - 1/6*p5*p7*s2 - 1/6*p3*p7*s3 + 1/3*p1*p7*s4 + \
1/3*p3*p5*s5 - 1/6*p1*p5*s6 - 1/6*p1*p3*s7 + 1/3*s8\"\>"], "Print",
 CellChangeTimes->{4.0016836779727373`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"1c031dde-1172-43b3-92b4-2e7efe878a67"],

Cell[BoxData["\<\"s4*s6 = - 1/2*p4*p5*p7*s1 + 1/2*p3*p7*s4 + 1/2*p3*p5*s6 - \
1/2*p3^2*s7 + p4*s7\"\>"], "Print",
 CellChangeTimes->{4.001683677973119*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"968b1a40-7c6f-4648-b808-3d74f209e0b9"],

Cell[BoxData["\<\"s4*s7 = - 1/2*p3*p6*p7*s1 + 1/2*p5*p7*s4 - 1/2*p5^2*s6 + \
p6*s6 + 1/2*p3*p5*s7\"\>"], "Print",
 CellChangeTimes->{4.001683677973487*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0373db85-3e38-443c-9fb8-6e7e627eef87"],

Cell[BoxData["\<\"s4*s8 = - p1*p4*p6*p7*s1 - 1/3*p3*p5^2*p7*s2 + \
1/2*p3*p6*p7*s2 - 1/3*p3^2*p5*p7*s3 + 1/2*p4*p5*p7*s3 + 2/3*p1*p3*p5*p7*s4 + \
2/3*p3^2*p5^2*s5 - 3/2*p3^2*p6*s5 - 3/2*p4*p5^2*s5 + 3*p4*p6*s5 - \
1/3*p1*p3*p5^2*s6 + 1/2*p1*p3*p6*s6 - 1/3*p1*p3^2*p5*s7 + 1/2*p1*p4*p5*s7 + \
2/3*p3*p5*s8\"\>"], "Print",
 CellChangeTimes->{4.0016836779738607`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"926d8c18-bf58-4af5-9d73-4b96c06efb44"],

Cell[BoxData["\<\"s4*s9 = - 1/6*p5*p8*s2 - 1/6*p3*p8*s3 + 1/3*p1*p8*s4 + \
1/3*p3*p5*s9 - 1/6*p1*p5*s10 - 1/6*p1*p3*s11 + 1/3*s12\"\>"], "Print",
 CellChangeTimes->{4.001683677974328*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"df25bc52-b7fd-4985-8e49-212aeaf36606"],

Cell[BoxData["\<\"s4*s10 = - 1/2*p4*p5*p8*s1 + 1/2*p3*p8*s4 + 1/2*p3*p5*s10 - \
1/2*p3^2*s11 + p4*s11\"\>"], "Print",
 CellChangeTimes->{4.0016836779747257`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a4d3ab5e-e59c-498a-b6e9-caf9d97583ff"],

Cell[BoxData["\<\"s4*s11 = - 1/2*p3*p6*p8*s1 + 1/2*p5*p8*s4 - 1/2*p5^2*s10 + \
p6*s10 + 1/2*p3*p5*s11\"\>"], "Print",
 CellChangeTimes->{4.001683677975107*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"68b44f14-4c99-49a2-be1b-727a8b7ce82f"],

Cell[BoxData["\<\"s4*s12 = - p1*p4*p6*p8*s1 - 1/3*p3*p5^2*p8*s2 + \
1/2*p3*p6*p8*s2 - 1/3*p3^2*p5*p8*s3 + 1/2*p4*p5*p8*s3 + 2/3*p1*p3*p5*p8*s4 + \
2/3*p3^2*p5^2*s9 - 3/2*p3^2*p6*s9 - 3/2*p4*p5^2*s9 + 3*p4*p6*s9 - \
1/3*p1*p3*p5^2*s10 + 1/2*p1*p3*p6*s10 - 1/3*p1*p3^2*p5*s11 + 1/2*p1*p4*p5*s11 \
+ 2/3*p3*p5*s12\"\>"], "Print",
 CellChangeTimes->{4.001683677975485*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6559a7ee-307b-4eba-b02c-9a8f8f322829"],

Cell[BoxData[
 StyleBox["\<\"0f x 2f\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683677975979*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8395b574-9d6b-4152-95d6-e8f644922cd8"],

Cell[BoxData["\<\"s1*s13 = s13\"\>"], "Print",
 CellChangeTimes->{4.001683677976342*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"90d21c3b-102c-4d68-a436-c69ee5932996"],

Cell[BoxData["\<\"s1*s14 = s14\"\>"], "Print",
 CellChangeTimes->{4.0016836779766893`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"86032264-b0d6-4cbd-a4bc-f0b40007b48a"],

Cell[BoxData["\<\"s1*s15 = s15\"\>"], "Print",
 CellChangeTimes->{4.001683677977035*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"72bf24bb-1cac-4627-9b4d-23fad9b33ded"],

Cell[BoxData["\<\"s1*s16 = s16\"\>"], "Print",
 CellChangeTimes->{4.0016836779775677`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"3603293f-8ea3-4087-b4e4-c4268e0fc4cd"],

Cell[BoxData["\<\"s2*s13 = s14\"\>"], "Print",
 CellChangeTimes->{4.00168367797801*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"995eb922-a416-4dd4-9ecf-a06dd85f8c3c"],

Cell[BoxData["\<\"s2*s14 = - 1/2*p1^2*p4*s13 - 1/2*p2*p3^2*s13 + p2*p4*s13 + \
p1*p3*s14\"\>"], "Print",
 CellChangeTimes->{4.001683677978367*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"3b0e961e-b946-4405-a065-bc45478d096e"],

Cell[BoxData["\<\"s2*s15 = - 1/2*p2*p3*p5*s13 + 1/2*p1*p5*s14 + 1/2*p1*p3*s15 \
- 1/2*p1^2*s16 + p2*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677978746*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"be4e9f9c-8753-436b-9204-ad313409582d"],

Cell[BoxData["\<\"s2*s16 = - 1/2*p1*p4*p5*s13 + 1/2*p3*p5*s14 - 1/2*p3^2*s15 \
+ p4*s15 + 1/2*p1*p3*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677979134*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"5f0e4625-0b33-411b-aece-fa339540f010"],

Cell[BoxData["\<\"s3*s13 = s15\"\>"], "Print",
 CellChangeTimes->{4.0016836779795103`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"c163db47-655d-4ad0-b791-5b1cfa40dd9f"],

Cell[BoxData["\<\"s3*s14 = - 1/2*p2*p3*p5*s13 + 1/2*p1*p5*s14 + 1/2*p1*p3*s15 \
- 1/2*p1^2*s16 + p2*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677979846*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"1ff6ed66-5d47-45d2-b8e1-5a2c453cb2dc"],

Cell[BoxData["\<\"s3*s15 = - 1/2*p1^2*p6*s13 - 1/2*p2*p5^2*s13 + p2*p6*s13 + \
p1*p5*s15\"\>"], "Print",
 CellChangeTimes->{4.00168367798022*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"55a9c074-0ebc-4838-9eab-80ee39127854"],

Cell[BoxData["\<\"s3*s16 = - 1/2*p1*p3*p6*s13 - 1/2*p5^2*s14 + p6*s14 + \
1/2*p3*p5*s15 + 1/2*p1*p5*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836779806013`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"05e5a84c-3cd4-4a01-93ef-bfeee3be0be7"],

Cell[BoxData["\<\"s4*s13 = s16\"\>"], "Print",
 CellChangeTimes->{4.0016836779809723`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"76b68da5-1d45-452f-8bc0-3ac7d7e5de9e"],

Cell[BoxData["\<\"s4*s14 = - 1/2*p1*p4*p5*s13 + 1/2*p3*p5*s14 - 1/2*p3^2*s15 \
+ p4*s15 + 1/2*p1*p3*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836779813223`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fff90201-9aa4-4f58-bdbf-1afeaac4390e"],

Cell[BoxData["\<\"s4*s15 = - 1/2*p1*p3*p6*s13 - 1/2*p5^2*s14 + p6*s14 + \
1/2*p3*p5*s15 + 1/2*p1*p5*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677981698*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0bf749e2-ec25-4fba-9a22-222061aaacde"],

Cell[BoxData["\<\"s4*s16 = - 1/2*p3^2*p6*s13 - 1/2*p4*p5^2*s13 + p4*p6*s13 + \
p3*p5*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677982078*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f56c7988-6a5c-48ab-bca8-4dff794fefef"],

Cell[BoxData[
 StyleBox["\<\"1f x 1f\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683677982449*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"09676723-36dd-4085-b814-d186fdcef8df"],

Cell[BoxData["\<\"s5*s5 = 0\"\>"], "Print",
 CellChangeTimes->{4.0016836779828176`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"bd7cfc43-f8e9-4401-a286-58601d1e486e"],

Cell[BoxData["\<\"s5*s6 = - 1/2*p3*p7*s5 + 1/2*p1*p7*s6\"\>"], "Print",
 CellChangeTimes->{4.001683677983176*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ff1f4d6c-7115-4908-b2dd-e5e3e68be955"],

Cell[BoxData["\<\"s5*s7 = - 1/2*p5*p7*s5 + 1/2*p1*p7*s7\"\>"], "Print",
 CellChangeTimes->{4.0016836779835863`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a850fcdb-6b7d-406c-9e26-455f9ed2f294"],

Cell[BoxData["\<\"s5*s8 = - 2/3*p1*p3*p5*p7*s5 + 1/3*p1^2*p5*p7*s6 - \
1/2*p2*p5*p7*s6 + 1/3*p1^2*p3*p7*s7 - 1/2*p2*p3*p7*s7 + 1/3*p1*p7*s8\"\>"], \
"Print",
 CellChangeTimes->{4.001683677983959*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a070bc07-f6dc-41e2-8585-af9c1b3435cc"],

Cell[BoxData["\<\"s5*s9 = - 1/2*p2*p7*p8*s1 - 1/2*p1*p8*s5 + 1/2*p1*p7*s9 - \
1/2*p1^2*s13 + p2*s13\"\>"], "Print",
 CellChangeTimes->{4.001683677984352*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"885dde3b-66e6-40a7-b502-884cd567971c"],

Cell[BoxData["\<\"s5*s10 = - 1/2*p7*p8*s2 - 1/2*p3*p8*s5 + 1/2*p1*p7*s10 - \
1/2*p1*p3*s13 + s14\"\>"], "Print",
 CellChangeTimes->{4.00168367798473*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a61cb726-50f3-454e-8731-54c52331a2a4"],

Cell[BoxData["\<\"s5*s11 = - 1/2*p7*p8*s3 - 1/2*p5*p8*s5 + 1/2*p1*p7*s11 - \
1/2*p1*p5*s13 + s15\"\>"], "Print",
 CellChangeTimes->{4.001683677985112*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0fe21adf-0728-47e1-abcd-63a92154f6d5"],

Cell[BoxData["\<\"s5*s12 = - 1/3*p1*p5*p7*p8*s2 - 1/3*p1*p3*p7*p8*s3 + \
2/3*p1^2*p7*p8*s4 - 3/2*p2*p7*p8*s4 - 2/3*p1*p3*p5*p8*s5 + 1/3*p1^2*p5*p8*s6 \
- 1/2*p2*p5*p8*s6 + 1/3*p1^2*p3*p8*s7 - 1/2*p2*p3*p8*s7 - 1/6*p1*p8*s8 + \
1/2*p1*p7*s12 - p2*p3*p5*s13 + 1/2*p1*p5*s14 + 1/2*p1*p3*s15 - 3/2*p1^2*s16 + \
3*p2*s16\"\>"], "Print",
 CellChangeTimes->{4.00168367798549*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"0188177f-d559-4e1d-9cc3-3ec566bcf692"],

Cell[BoxData["\<\"s6*s6 = 0\"\>"], "Print",
 CellChangeTimes->{4.0016836779859743`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"41f1adfb-21f2-47a4-a105-31502e1f73fc"],

Cell[BoxData["\<\"s6*s7 = - 1/2*p5*p7*s6 + 1/2*p3*p7*s7\"\>"], "Print",
 CellChangeTimes->{4.0016836779863157`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"eeb48c0c-f7df-4949-ba44-8434a6963b87"],

Cell[BoxData["\<\"s6*s8 = 1/3*p3^2*p5*p7*s5 - 1/2*p4*p5*p7*s5 - \
2/3*p1*p3*p5*p7*s6 + 1/3*p1*p3^2*p7*s7 - 1/2*p1*p4*p7*s7 + \
1/3*p3*p7*s8\"\>"], "Print",
 CellChangeTimes->{4.001683677986682*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7c4316ff-a92e-45bd-b7d6-e44b2191b988"],

Cell[BoxData["\<\"s6*s9 = - 1/2*p7*p8*s2 - 1/2*p1*p8*s6 + 1/2*p3*p7*s9 - \
1/2*p1*p3*s13 + s14\"\>"], "Print",
 CellChangeTimes->{4.00168367798707*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"62c4ce37-278d-44de-a5f7-ae77054c52b0"],

Cell[BoxData["\<\"s6*s10 = - 1/2*p4*p7*p8*s1 - 1/2*p3*p8*s6 + 1/2*p3*p7*s10 - \
1/2*p3^2*s13 + p4*s13\"\>"], "Print",
 CellChangeTimes->{4.001683677987439*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"4308d0e2-4a22-45e2-9906-1535e34b695d"],

Cell[BoxData["\<\"s6*s11 = - 1/2*p7*p8*s4 - 1/2*p5*p8*s6 + 1/2*p3*p7*s11 - \
1/2*p3*p5*s13 + s16\"\>"], "Print",
 CellChangeTimes->{4.001683677987823*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"72f41179-7ab4-40ec-aac3-319007227c8d"],

Cell[BoxData["\<\"s6*s12 = - 1/3*p3*p5*p7*p8*s2 + 2/3*p3^2*p7*p8*s3 - \
3/2*p4*p7*p8*s3 - 1/3*p1*p3*p7*p8*s4 + 1/3*p3^2*p5*p8*s5 - 1/2*p4*p5*p8*s5 - \
2/3*p1*p3*p5*p8*s6 + 1/3*p1*p3^2*p8*s7 - 1/2*p1*p4*p8*s7 - 1/6*p3*p8*s8 + \
1/2*p3*p7*s12 - p1*p4*p5*s13 + 1/2*p3*p5*s14 - 3/2*p3^2*s15 + 3*p4*s15 + \
1/2*p1*p3*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677988205*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"e3f44f80-dc9e-4e57-aa54-7be74be26599"],

Cell[BoxData["\<\"s7*s7 = 0\"\>"], "Print",
 CellChangeTimes->{4.001683677988701*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"25e264e3-3d66-4903-9a72-e1127d5a72e0"],

Cell[BoxData["\<\"s7*s8 = 1/3*p3*p5^2*p7*s5 - 1/2*p3*p6*p7*s5 + \
1/3*p1*p5^2*p7*s6 - 1/2*p1*p6*p7*s6 - 2/3*p1*p3*p5*p7*s7 + \
1/3*p5*p7*s8\"\>"], "Print",
 CellChangeTimes->{4.001683677989071*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"262e26a0-308c-475b-a379-45aa8696894b"],

Cell[BoxData["\<\"s7*s9 = - 1/2*p7*p8*s3 - 1/2*p1*p8*s7 + 1/2*p5*p7*s9 - \
1/2*p1*p5*s13 + s15\"\>"], "Print",
 CellChangeTimes->{4.001683677989484*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9a24edf6-260b-4c6e-8318-f2704cdfbfa9"],

Cell[BoxData["\<\"s7*s10 = - 1/2*p7*p8*s4 - 1/2*p3*p8*s7 + 1/2*p5*p7*s10 - \
1/2*p3*p5*s13 + s16\"\>"], "Print",
 CellChangeTimes->{4.001683677989873*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"2efa3299-b960-456c-9605-595cf56ea49e"],

Cell[BoxData["\<\"s7*s11 = - 1/2*p6*p7*p8*s1 - 1/2*p5*p8*s7 + 1/2*p5*p7*s11 - \
1/2*p5^2*s13 + p6*s13\"\>"], "Print",
 CellChangeTimes->{4.001683677990279*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ba8969c9-4eee-4bc7-8817-7c42140cc00e"],

Cell[BoxData["\<\"s7*s12 = 2/3*p5^2*p7*p8*s2 - 3/2*p6*p7*p8*s2 - \
1/3*p3*p5*p7*p8*s3 - 1/3*p1*p5*p7*p8*s4 + 1/3*p3*p5^2*p8*s5 - 1/2*p3*p6*p8*s5 \
+ 1/3*p1*p5^2*p8*s6 - 1/2*p1*p6*p8*s6 - 2/3*p1*p3*p5*p8*s7 - 1/6*p5*p8*s8 + \
1/2*p5*p7*s12 - p1*p3*p6*s13 - 3/2*p5^2*s14 + 3*p6*s14 + 1/2*p3*p5*s15 + \
1/2*p1*p5*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836779906683`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"521eaf3a-fb46-4172-bb59-0695b9535a32"],

Cell[BoxData["\<\"s8*s8 = 0\"\>"], "Print",
 CellChangeTimes->{4.001683677991166*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"5ba67ab6-c544-44db-8eac-cb2bb0c846ad"],

Cell[BoxData["\<\"s8*s9 = - 1/3*p1*p5*p7*p8*s2 - 1/3*p1*p3*p7*p8*s3 + \
2/3*p1^2*p7*p8*s4 - 3/2*p2*p7*p8*s4 - 1/2*p1*p8*s8 + 2/3*p1*p3*p5*p7*s9 - \
1/3*p1^2*p5*p7*s10 + 1/2*p2*p5*p7*s10 - 1/3*p1^2*p3*p7*s11 + 1/2*p2*p3*p7*s11 \
+ 1/6*p1*p7*s12 - p2*p3*p5*s13 + 1/2*p1*p5*s14 + 1/2*p1*p3*s15 - 3/2*p1^2*s16 \
+ 3*p2*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677991534*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"01466e12-4c9b-4a98-8902-ad888eb8c627"],

Cell[BoxData["\<\"s8*s10 = - 1/3*p3*p5*p7*p8*s2 + 2/3*p3^2*p7*p8*s3 - \
3/2*p4*p7*p8*s3 - 1/3*p1*p3*p7*p8*s4 - 1/2*p3*p8*s8 - 1/3*p3^2*p5*p7*s9 + \
1/2*p4*p5*p7*s9 + 2/3*p1*p3*p5*p7*s10 - 1/3*p1*p3^2*p7*s11 + 1/2*p1*p4*p7*s11 \
+ 1/6*p3*p7*s12 - p1*p4*p5*s13 + 1/2*p3*p5*s14 - 3/2*p3^2*s15 + 3*p4*s15 + \
1/2*p1*p3*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836779920588`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a5f985a0-2fcd-4467-aa8f-b480311f5e0b"],

Cell[BoxData["\<\"s8*s11 = 2/3*p5^2*p7*p8*s2 - 3/2*p6*p7*p8*s2 - \
1/3*p3*p5*p7*p8*s3 - 1/3*p1*p5*p7*p8*s4 - 1/2*p5*p8*s8 - 1/3*p3*p5^2*p7*s9 + \
1/2*p3*p6*p7*s9 - 1/3*p1*p5^2*p7*s10 + 1/2*p1*p6*p7*s10 + 2/3*p1*p3*p5*p7*s11 \
+ 1/6*p5*p7*s12 - p1*p3*p6*s13 - 3/2*p5^2*s14 + 3*p6*s14 + 1/2*p3*p5*s15 + \
1/2*p1*p5*s16\"\>"], "Print",
 CellChangeTimes->{4.00168367799256*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b494cb25-dd15-4bc2-806f-a83f86982347"],

Cell[BoxData["\<\"s8*s12 = p1^2*p4*p6*p7*p8*s1 + p2*p3^2*p6*p7*p8*s1 + \
p2*p4*p5^2*p7*p8*s1 - 9/2*p2*p4*p6*p7*p8*s1 - p1*p3*p6*p7*p8*s2 - \
p1*p4*p5*p7*p8*s3 - p2*p3*p5*p7*p8*s4 + 1/2*p1*p3^2*p6*p8*s5 + \
1/2*p1*p4*p5^2*p8*s5 - 3/2*p1*p4*p6*p8*s5 + 1/2*p1^2*p3*p6*p8*s6 + \
1/2*p2*p3*p5^2*p8*s6 - 3/2*p2*p3*p6*p8*s6 + 1/2*p1^2*p4*p5*p8*s7 + \
1/2*p2*p3^2*p5*p8*s7 - 3/2*p2*p4*p5*p8*s7 - p1*p3*p5*p8*s8 - \
1/2*p1*p3^2*p6*p7*s9 - 1/2*p1*p4*p5^2*p7*s9 + 3/2*p1*p4*p6*p7*s9 - \
1/2*p1^2*p3*p6*p7*s10 - 1/2*p2*p3*p5^2*p7*s10 + 3/2*p2*p3*p6*p7*s10 - \
1/2*p1^2*p4*p5*p7*s11 - 1/2*p2*p3^2*p5*p7*s11 + 3/2*p2*p4*p5*p7*s11 + \
p1*p3*p5*p7*s12 + p1^2*p3^2*p6*s13 + p1^2*p4*p5^2*s13 - 9/2*p1^2*p4*p6*s13 + \
p2*p3^2*p5^2*s13 - 9/2*p2*p3^2*p6*s13 - 9/2*p2*p4*p5^2*s13 + 9*p2*p4*p6*s13 - \
p1*p3*p5^2*s14 + 3*p1*p3*p6*s14 - p1*p3^2*p5*s15 + 3*p1*p4*p5*s15 - \
p1^2*p3*p5*s16 + 3*p2*p3*p5*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677993054*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"65abc2a4-e1f8-4f6f-a01f-8a60991c6a08"],

Cell[BoxData["\<\"s9*s9 = 0\"\>"], "Print",
 CellChangeTimes->{4.001683677993774*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f2e9616f-fc51-4205-b969-74cf33373597"],

Cell[BoxData["\<\"s9*s10 = - 1/2*p3*p8*s9 + 1/2*p1*p8*s10\"\>"], "Print",
 CellChangeTimes->{4.001683677994141*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9c9a201d-0c84-4e58-8b26-dd49262e035d"],

Cell[BoxData["\<\"s9*s11 = - 1/2*p5*p8*s9 + 1/2*p1*p8*s11\"\>"], "Print",
 CellChangeTimes->{4.001683677994534*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6f5c6871-f581-405a-8c19-28e805b495f5"],

Cell[BoxData["\<\"s9*s12 = - 2/3*p1*p3*p5*p8*s9 + 1/3*p1^2*p5*p8*s10 - \
1/2*p2*p5*p8*s10 + 1/3*p1^2*p3*p8*s11 - 1/2*p2*p3*p8*s11 + \
1/3*p1*p8*s12\"\>"], "Print",
 CellChangeTimes->{4.001683677994926*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"44e41827-4824-443c-806a-226a8cd36fe4"],

Cell[BoxData["\<\"s10*s10 = 0\"\>"], "Print",
 CellChangeTimes->{4.0016836779953623`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"28300caf-3f6d-4fff-8e98-5e8631af5b15"],

Cell[BoxData["\<\"s10*s11 = - 1/2*p5*p8*s10 + 1/2*p3*p8*s11\"\>"], "Print",
 CellChangeTimes->{4.0016836779957247`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"2bcdfb70-c91c-4ef4-ae87-32119c8a5d73"],

Cell[BoxData["\<\"s10*s12 = 1/3*p3^2*p5*p8*s9 - 1/2*p4*p5*p8*s9 - \
2/3*p1*p3*p5*p8*s10 + 1/3*p1*p3^2*p8*s11 - 1/2*p1*p4*p8*s11 + 1/3*p3*p8*s12\"\
\>"], "Print",
 CellChangeTimes->{4.001683677996113*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"2c999fb3-ebf5-4fdb-8efe-690286fa47cf"],

Cell[BoxData["\<\"s11*s11 = 0\"\>"], "Print",
 CellChangeTimes->{4.0016836779965353`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a61d2c5d-d8d9-415e-a00c-2fa5450e691b"],

Cell[BoxData["\<\"s11*s12 = 1/3*p3*p5^2*p8*s9 - 1/2*p3*p6*p8*s9 + \
1/3*p1*p5^2*p8*s10 - 1/2*p1*p6*p8*s10 - 2/3*p1*p3*p5*p8*s11 + 1/3*p5*p8*s12\"\
\>"], "Print",
 CellChangeTimes->{4.0016836779968977`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ac279fef-e39d-45be-b77d-638d4c044903"],

Cell[BoxData["\<\"s12*s12 = 0\"\>"], "Print",
 CellChangeTimes->{4.0016836779973173`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fbe0bdeb-af30-493c-8089-623032e74030"],

Cell[BoxData[
 StyleBox["\<\"1f x 2f\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.001683677997698*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6a023752-8373-4723-a03a-f151430868de"],

Cell[BoxData["\<\"s5*s13 = 1/2*p7*p8*s5 + 1/2*p1*p7*s13\"\>"], "Print",
 CellChangeTimes->{4.00168367799807*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"062a3cb5-0a10-4940-bebd-11742da42bde"],

Cell[BoxData["\<\"s5*s14 = 1/4*p1*p3*p7*p8*s5 - 1/4*p1^2*p7*p8*s6 + \
1/2*p2*p7*p8*s6 + 1/2*p1*p7*s14\"\>"], "Print",
 CellChangeTimes->{4.001683677998452*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a2b6eb38-a6fa-415a-9258-1f46c3b41184"],

Cell[BoxData["\<\"s5*s15 = 1/4*p1*p5*p7*p8*s5 - 1/4*p1^2*p7*p8*s7 + \
1/2*p2*p7*p8*s7 + 1/2*p1*p7*s15\"\>"], "Print",
 CellChangeTimes->{4.001683677998839*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"44f4ef44-aecb-4e69-8569-3790e94bf03c"],

Cell[BoxData["\<\"s5*s16 = 1/6*p3*p5*p7*p8*s5 - 1/12*p1*p5*p7*p8*s6 - \
1/12*p1*p3*p7*p8*s7 + 1/6*p7*p8*s8 + 1/2*p1*p7*s16\"\>"], "Print",
 CellChangeTimes->{4.001683677999236*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"bb928e6b-c1e1-4b85-9c19-5f73e96f073d"],

Cell[BoxData["\<\"s6*s13 = 1/2*p7*p8*s6 + 1/2*p3*p7*s13\"\>"], "Print",
 CellChangeTimes->{4.001683677999634*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6eec0f6d-cc08-4e0e-97ff-934c1023a39e"],

Cell[BoxData["\<\"s6*s14 = - 1/4*p3^2*p7*p8*s5 + 1/2*p4*p7*p8*s5 + \
1/4*p1*p3*p7*p8*s6 + 1/2*p3*p7*s14\"\>"], "Print",
 CellChangeTimes->{4.001683678000023*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"cf2d0cd9-9f74-4d93-bcd7-2ea1355efb52"],

Cell[BoxData["\<\"s6*s15 = - 1/12*p3*p5*p7*p8*s5 + 1/6*p1*p5*p7*p8*s6 - \
1/12*p1*p3*p7*p8*s7 + 1/6*p7*p8*s8 + 1/2*p3*p7*s15\"\>"], "Print",
 CellChangeTimes->{4.0016836780004272`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"2a948b81-9413-43fd-91b3-0facc21ce66f"],

Cell[BoxData["\<\"s6*s16 = 1/4*p3*p5*p7*p8*s6 - 1/4*p3^2*p7*p8*s7 + \
1/2*p4*p7*p8*s7 + 1/2*p3*p7*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678000834*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f1bf86c8-b4b6-4242-97ff-b225361a87ba"],

Cell[BoxData["\<\"s7*s13 = 1/2*p7*p8*s7 + 1/2*p5*p7*s13\"\>"], "Print",
 CellChangeTimes->{4.001683678001234*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8ffefc5f-6c05-4e35-b53a-54a701bdd465"],

Cell[BoxData["\<\"s7*s14 = - 1/12*p3*p5*p7*p8*s5 - 1/12*p1*p5*p7*p8*s6 + \
1/6*p1*p3*p7*p8*s7 + 1/6*p7*p8*s8 + 1/2*p5*p7*s14\"\>"], "Print",
 CellChangeTimes->{4.001683678001601*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fffd979d-1e85-4f0e-87b1-3dce98d06591"],

Cell[BoxData["\<\"s7*s15 = - 1/4*p5^2*p7*p8*s5 + 1/2*p6*p7*p8*s5 + \
1/4*p1*p5*p7*p8*s7 + 1/2*p5*p7*s15\"\>"], "Print",
 CellChangeTimes->{4.001683678002002*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"28bf49cd-10b6-49f6-8632-0cff5773f54f"],

Cell[BoxData["\<\"s7*s16 = - 1/4*p5^2*p7*p8*s6 + 1/2*p6*p7*p8*s6 + \
1/4*p3*p5*p7*p8*s7 + 1/2*p5*p7*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678002396*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"516088c4-d9fc-427e-88b4-d484c28b21e3"],

Cell[BoxData["\<\"s8*s13 = 1/2*p7*p8*s8 + 1/2*p5*p7*s14 + 1/2*p3*p7*s15 + \
1/2*p1*p7*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836780027933`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f3b00537-9d1a-440d-b22f-e2519869fe27"],

Cell[BoxData["\<\"s8*s14 = - 1/6*p1*p3^2*p5*p7*p8*s5 + 1/4*p1*p4*p5*p7*p8*s5 \
- 1/6*p1^2*p3*p5*p7*p8*s6 + 1/4*p2*p3*p5*p7*p8*s6 + 1/3*p1^2*p3^2*p7*p8*s7 - \
3/4*p1^2*p4*p7*p8*s7 - 3/4*p2*p3^2*p7*p8*s7 + 3/2*p2*p4*p7*p8*s7 + \
1/3*p1*p3*p7*p8*s8 - 1/2*p1^2*p4*p5*p7*s13 - 1/2*p2*p3^2*p5*p7*s13 + \
1/2*p2*p4*p5*p7*s13 + p1*p3*p5*p7*s14 + 1/2*p1*p4*p7*s15 + 1/2*p2*p3*p7*s16\"\
\>"], "Print",
 CellChangeTimes->{4.00168367800318*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"178b85dd-cd83-4198-9683-d87038350954"],

Cell[BoxData["\<\"s8*s15 = - 1/6*p1*p3*p5^2*p7*p8*s5 + 1/4*p1*p3*p6*p7*p8*s5 \
+ 1/3*p1^2*p5^2*p7*p8*s6 - 3/4*p1^2*p6*p7*p8*s6 - 3/4*p2*p5^2*p7*p8*s6 + \
3/2*p2*p6*p7*p8*s6 - 1/6*p1^2*p3*p5*p7*p8*s7 + 1/4*p2*p3*p5*p7*p8*s7 + \
1/3*p1*p5*p7*p8*s8 - 1/2*p1^2*p3*p6*p7*s13 - 1/2*p2*p3*p5^2*p7*s13 + \
1/2*p2*p3*p6*p7*s13 + 1/2*p1*p6*p7*s14 + p1*p3*p5*p7*s15 + 1/2*p2*p5*p7*s16\"\
\>"], "Print",
 CellChangeTimes->{4.001683678003715*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"5bf19ff8-e144-4843-9aa0-cd54bbbe5c61"],

Cell[BoxData["\<\"s8*s16 = 1/3*p3^2*p5^2*p7*p8*s5 - 3/4*p3^2*p6*p7*p8*s5 - \
3/4*p4*p5^2*p7*p8*s5 + 3/2*p4*p6*p7*p8*s5 - 1/6*p1*p3*p5^2*p7*p8*s6 + \
1/4*p1*p3*p6*p7*p8*s6 - 1/6*p1*p3^2*p5*p7*p8*s7 + 1/4*p1*p4*p5*p7*p8*s7 + \
1/3*p3*p5*p7*p8*s8 - 1/2*p1*p3^2*p6*p7*s13 - 1/2*p1*p4*p5^2*p7*s13 + \
1/2*p1*p4*p6*p7*s13 + 1/2*p3*p6*p7*s14 + 1/2*p4*p5*p7*s15 + p1*p3*p5*p7*s16\"\
\>"], "Print",
 CellChangeTimes->{4.001683678004239*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"1588bffb-e30f-4166-8d92-06f079aa3b9a"],

Cell[BoxData["\<\"s9*s13 = 1/2*p7*p8*s9 + 1/2*p1*p8*s13\"\>"], "Print",
 CellChangeTimes->{4.001683678004778*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"332655f4-c503-46bd-bbab-91e724247cf0"],

Cell[BoxData["\<\"s9*s14 = 1/4*p1*p3*p7*p8*s9 - 1/4*p1^2*p7*p8*s10 + \
1/2*p2*p7*p8*s10 + 1/2*p1*p8*s14\"\>"], "Print",
 CellChangeTimes->{4.00168367800517*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ecc9b1ab-5a3d-458f-89a1-f53ede0d1ebb"],

Cell[BoxData["\<\"s9*s15 = 1/4*p1*p5*p7*p8*s9 - 1/4*p1^2*p7*p8*s11 + \
1/2*p2*p7*p8*s11 + 1/2*p1*p8*s15\"\>"], "Print",
 CellChangeTimes->{4.001683678005583*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f02c3712-9682-4a92-9447-bd030558c4b1"],

Cell[BoxData["\<\"s9*s16 = 1/6*p3*p5*p7*p8*s9 - 1/12*p1*p5*p7*p8*s10 - \
1/12*p1*p3*p7*p8*s11 + 1/6*p7*p8*s12 + 1/2*p1*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678005995*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b8aa9794-3c0e-4548-945d-12a993f82eda"],

Cell[BoxData["\<\"s10*s13 = 1/2*p7*p8*s10 + 1/2*p3*p8*s13\"\>"], "Print",
 CellChangeTimes->{4.001683678006398*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6742add6-dedf-492e-acc0-93570b88a5b0"],

Cell[BoxData["\<\"s10*s14 = - 1/4*p3^2*p7*p8*s9 + 1/2*p4*p7*p8*s9 + \
1/4*p1*p3*p7*p8*s10 + 1/2*p3*p8*s14\"\>"], "Print",
 CellChangeTimes->{4.001683678006785*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"548f394c-484d-43f6-b0cd-03d8c75b4566"],

Cell[BoxData["\<\"s10*s15 = - 1/12*p3*p5*p7*p8*s9 + 1/6*p1*p5*p7*p8*s10 - \
1/12*p1*p3*p7*p8*s11 + 1/6*p7*p8*s12 + 1/2*p3*p8*s15\"\>"], "Print",
 CellChangeTimes->{4.001683678007218*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"aa592760-d47f-40e3-a8e3-5b8715030eb5"],

Cell[BoxData["\<\"s10*s16 = 1/4*p3*p5*p7*p8*s10 - 1/4*p3^2*p7*p8*s11 + \
1/2*p4*p7*p8*s11 + 1/2*p3*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836780076227`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fc1413f9-09ad-4fee-b7c5-0d561073d917"],

Cell[BoxData["\<\"s11*s13 = 1/2*p7*p8*s11 + 1/2*p5*p8*s13\"\>"], "Print",
 CellChangeTimes->{4.001683678008027*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"92b77ba2-974b-4f32-bacd-a3ac44ae732e"],

Cell[BoxData["\<\"s11*s14 = - 1/12*p3*p5*p7*p8*s9 - 1/12*p1*p5*p7*p8*s10 + \
1/6*p1*p3*p7*p8*s11 + 1/6*p7*p8*s12 + 1/2*p5*p8*s14\"\>"], "Print",
 CellChangeTimes->{4.001683678008417*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a725db62-0769-476e-98b1-4961e97a8682"],

Cell[BoxData["\<\"s11*s15 = - 1/4*p5^2*p7*p8*s9 + 1/2*p6*p7*p8*s9 + \
1/4*p1*p5*p7*p8*s11 + 1/2*p5*p8*s15\"\>"], "Print",
 CellChangeTimes->{4.001683678008832*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"bb47a929-bc69-427b-800c-179b1af2090d"],

Cell[BoxData["\<\"s11*s16 = - 1/4*p5^2*p7*p8*s10 + 1/2*p6*p7*p8*s10 + \
1/4*p3*p5*p7*p8*s11 + 1/2*p5*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836780092373`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"35c43ca8-4e6b-494a-89d5-12370abd65c3"],

Cell[BoxData["\<\"s12*s13 = 1/2*p7*p8*s12 + 1/2*p5*p8*s14 + 1/2*p3*p8*s15 + \
1/2*p1*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678009644*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"40e02c99-c242-45e2-9cf0-96d309b14d48"],

Cell[BoxData["\<\"s12*s14 = - 1/6*p1*p3^2*p5*p7*p8*s9 + 1/4*p1*p4*p5*p7*p8*s9 \
- 1/6*p1^2*p3*p5*p7*p8*s10 + 1/4*p2*p3*p5*p7*p8*s10 + 1/3*p1^2*p3^2*p7*p8*s11 \
- 3/4*p1^2*p4*p7*p8*s11 - 3/4*p2*p3^2*p7*p8*s11 + 3/2*p2*p4*p7*p8*s11 + \
1/3*p1*p3*p7*p8*s12 - 1/2*p1^2*p4*p5*p8*s13 - 1/2*p2*p3^2*p5*p8*s13 + \
1/2*p2*p4*p5*p8*s13 + p1*p3*p5*p8*s14 + 1/2*p1*p4*p8*s15 + 1/2*p2*p3*p8*s16\"\
\>"], "Print",
 CellChangeTimes->{4.0016836780100393`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8689c1ce-8c07-4505-8311-93cb04b0edf8"],

Cell[BoxData["\<\"s12*s15 = - 1/6*p1*p3*p5^2*p7*p8*s9 + 1/4*p1*p3*p6*p7*p8*s9 \
+ 1/3*p1^2*p5^2*p7*p8*s10 - 3/4*p1^2*p6*p7*p8*s10 - 3/4*p2*p5^2*p7*p8*s10 + \
3/2*p2*p6*p7*p8*s10 - 1/6*p1^2*p3*p5*p7*p8*s11 + 1/4*p2*p3*p5*p7*p8*s11 + \
1/3*p1*p5*p7*p8*s12 - 1/2*p1^2*p3*p6*p8*s13 - 1/2*p2*p3*p5^2*p8*s13 + \
1/2*p2*p3*p6*p8*s13 + 1/2*p1*p6*p8*s14 + p1*p3*p5*p8*s15 + 1/2*p2*p5*p8*s16\"\
\>"], "Print",
 CellChangeTimes->{4.0016836780105743`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"230d0f70-3e70-4bd4-825e-551068fbbaaa"],

Cell[BoxData["\<\"s12*s16 = 1/3*p3^2*p5^2*p7*p8*s9 - 3/4*p3^2*p6*p7*p8*s9 - \
3/4*p4*p5^2*p7*p8*s9 + 3/2*p4*p6*p7*p8*s9 - 1/6*p1*p3*p5^2*p7*p8*s10 + \
1/4*p1*p3*p6*p7*p8*s10 - 1/6*p1*p3^2*p5*p7*p8*s11 + 1/4*p1*p4*p5*p7*p8*s11 + \
1/3*p3*p5*p7*p8*s12 - 1/2*p1*p3^2*p6*p8*s13 - 1/2*p1*p4*p5^2*p8*s13 + \
1/2*p1*p4*p6*p8*s13 + 1/2*p3*p6*p8*s14 + 1/2*p4*p5*p8*s15 + p1*p3*p5*p8*s16\"\
\>"], "Print",
 CellChangeTimes->{4.001683678011096*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"02bc4c79-8d97-4f76-b421-f5415945888b"],

Cell[BoxData[
 StyleBox["\<\"2f x 2f\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.00168367801165*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"e22f3fe1-84ea-4095-8091-0db817dca837"],

Cell[BoxData["\<\"s13*s13 = p7*p8*s13\"\>"], "Print",
 CellChangeTimes->{4.001683678012034*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"8c754ac8-441f-4e5e-97f1-1a9c9df7bee1"],

Cell[BoxData["\<\"s13*s14 = p7*p8*s14\"\>"], "Print",
 CellChangeTimes->{4.001683678012411*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"7edf39a8-5c90-4a97-b9e5-305236afa3a4"],

Cell[BoxData["\<\"s13*s15 = p7*p8*s15\"\>"], "Print",
 CellChangeTimes->{4.001683678012779*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"94ebde05-7b4e-4fce-a3a9-31964a877429"],

Cell[BoxData["\<\"s13*s16 = p7*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678013157*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"94203772-049c-416b-9ec7-9c7ac6888cbf"],

Cell[BoxData["\<\"s14*s14 = - 1/2*p1^2*p4*p7*p8*s13 - 1/2*p2*p3^2*p7*p8*s13 + \
p2*p4*p7*p8*s13 + p1*p3*p7*p8*s14\"\>"], "Print",
 CellChangeTimes->{4.001683678013526*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"44855ad5-df08-4032-a0a0-bbdc303cb5a3"],

Cell[BoxData["\<\"s14*s15 = - 1/2*p2*p3*p5*p7*p8*s13 + 1/2*p1*p5*p7*p8*s14 + \
1/2*p1*p3*p7*p8*s15 - 1/2*p1^2*p7*p8*s16 + p2*p7*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678013932*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9f19c798-6115-43cd-a961-3a4421f1d338"],

Cell[BoxData["\<\"s14*s16 = - 1/2*p1*p4*p5*p7*p8*s13 + 1/2*p3*p5*p7*p8*s14 - \
1/2*p3^2*p7*p8*s15 + p4*p7*p8*s15 + 1/2*p1*p3*p7*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.0016836780143433`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"db009497-c9e6-4fb9-a6e0-22b4ec4f2ec1"],

Cell[BoxData["\<\"s15*s15 = - 1/2*p1^2*p6*p7*p8*s13 - 1/2*p2*p5^2*p7*p8*s13 + \
p2*p6*p7*p8*s13 + p1*p5*p7*p8*s15\"\>"], "Print",
 CellChangeTimes->{4.0016836780147667`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f70e341c-4a71-4af9-a1d2-232289719ca0"],

Cell[BoxData["\<\"s15*s16 = - 1/2*p1*p3*p6*p7*p8*s13 - 1/2*p5^2*p7*p8*s14 + \
p6*p7*p8*s14 + 1/2*p3*p5*p7*p8*s15 + 1/2*p1*p5*p7*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678015182*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6c7730bd-c567-4754-9122-1972c4c0caff"],

Cell[BoxData["\<\"s16*s16 = - 1/2*p3^2*p6*p7*p8*s13 - 1/2*p4*p5^2*p7*p8*s13 + \
p4*p6*p7*p8*s13 + p3*p5*p7*p8*s16\"\>"], "Print",
 CellChangeTimes->{4.001683678015586*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"847d1612-ff3c-4494-ac71-742bdbc65331"],

Cell[BoxData[
 StyleBox["\<\"Exact verification summary\"\>",
  StripOnInput->False,
  FontSize->16,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{4.0016836780160103`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fd0f69c2-cd9c-4e8f-b332-1377cc9375f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Pairs checked: \"\>", "\[InvisibleSpace]", "136", 
   "\[InvisibleSpace]", "\<\"; status counts: \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[LeftAssociation]", 
    RowBox[{
     RowBox[{"\<\"direct\"\>", "\[Rule]", "23"}], ",", 
     RowBox[{"\<\"solved\"\>", "\[Rule]", "105"}], ",", 
     RowBox[{"\<\"zero\"\>", "\[Rule]", "8"}]}], "\[RightAssociation]"}]}],
  SequenceForm[
  "Pairs checked: ", 136, "; status counts: ", <|
   "direct" -> 23, "solved" -> 105, "zero" -> 8|>],
  Editable->False]], "Print",
 CellChangeTimes->{4.00168367801896*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"2a02e32c-4c7e-4459-a211-92eeb31d1248"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Failed pairs: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}], "\[InvisibleSpace]", "\<\"; nonzero residuals: \"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["Failed pairs: ", {}, "; nonzero residuals: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{4.0016836780245943`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"d9e5797a-e2ba-427e-8e6d-f6691223c548"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Saveable->True,
WindowSize->{1150.5, 762},
WindowMargins->{{144.75, Automatic}, {Automatic, 0}},
WindowTitle->"U(2) 1/8-BPS secondary relations",
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f5b3bc04-4e5e-40da-ae75-835a2e708b37"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[622, 23, 113, 0, 96, "Title",ExpressionUUID->"58fdf499-3aaf-49da-b498-d330cfcdee04"],
Cell[738, 25, 366, 5, 55, "Text",ExpressionUUID->"8cb4bc13-cf16-4818-8511-7400b49a2bb5"],
Cell[CellGroupData[{
Cell[1129, 34, 99, 0, 65, "Section",ExpressionUUID->"7a8bc76c-bf47-4c46-b3b3-b6ab55985912"],
Cell[1231, 36, 393, 6, 55, "Text",ExpressionUUID->"36a8d5d0-273f-4d78-8c99-1992a50209e4"],
Cell[1627, 44, 474, 14, 29, "Input",ExpressionUUID->"63e6a8d8-277a-4b78-a66e-9951add94615"],
Cell[2104, 60, 417, 6, 55, "Text",ExpressionUUID->"2e82e399-9927-491f-ae35-ad614ebbbb31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2558, 71, 117, 0, 65, "Section",ExpressionUUID->"08b5e974-e6c5-483d-bb35-c2d939221af1"],
Cell[CellGroupData[{
Cell[2700, 75, 164, 2, 29, "Input",ExpressionUUID->"5ada31e6-4dd5-418e-8191-b53d47ebe84e"],
Cell[CellGroupData[{
Cell[2889, 81, 268, 8, 27, "Print",ExpressionUUID->"303ae728-3760-4e85-9b36-96fb12435a8b"],
Cell[3160, 91, 190, 4, 23, "Print",ExpressionUUID->"bc136f75-e7d4-414f-8e6d-3d919f6c1bd4"],
Cell[3353, 97, 192, 4, 23, "Print",ExpressionUUID->"3bb7df2c-213c-4198-af4f-07e0329f2b44"],
Cell[3548, 103, 190, 4, 23, "Print",ExpressionUUID->"d0e15fd2-b921-49c6-9369-50de57cc2f9b"],
Cell[3741, 109, 192, 4, 23, "Print",ExpressionUUID->"cf89977f-d01a-4575-bee2-0068dbbb9452"],
Cell[3936, 115, 190, 4, 23, "Print",ExpressionUUID->"e564150f-a032-4907-a0d2-b5facb68762f"],
Cell[4129, 121, 194, 4, 23, "Print",ExpressionUUID->"e50530a6-9876-42ce-ac4a-194557b0affe"],
Cell[4326, 127, 304, 8, 27, "Print",ExpressionUUID->"53bed4e8-86dd-45ef-bc56-e2fb6ef77c70"],
Cell[4633, 137, 196, 4, 23, "Print",ExpressionUUID->"8ff892e4-9141-4530-b576-32240251d9b1"],
Cell[4832, 143, 197, 4, 23, "Print",ExpressionUUID->"f35d9938-bce7-4eb7-a4f1-fa66f9f3cee6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5078, 153, 166, 2, 29, "Input",ExpressionUUID->"7258dfca-9e14-4315-a80a-f9bf34507e32"],
Cell[CellGroupData[{
Cell[5269, 159, 274, 8, 27, "Print",ExpressionUUID->"1e8f9e1a-7d48-4c38-a121-e7b192e02877"],
Cell[5546, 169, 188, 4, 23, "Print",ExpressionUUID->"fd57b037-01dc-4b64-8cc2-e92c793a578d"],
Cell[5737, 175, 193, 4, 23, "Print",ExpressionUUID->"38cb93a7-9911-42ab-8723-f7657900d48d"],
Cell[5933, 181, 193, 4, 23, "Print",ExpressionUUID->"80381fd0-79a4-46a4-a555-9fb9ae1cd02f"],
Cell[6129, 187, 191, 4, 23, "Print",ExpressionUUID->"89c4505d-71cd-47ed-a849-149b355f4a90"],
Cell[6323, 193, 281, 8, 27, "Print",ExpressionUUID->"c04d679e-393f-4bf1-b630-d5e5cecf4b88"],
Cell[6607, 203, 198, 4, 23, "Print",ExpressionUUID->"3688d9e7-37ca-4941-bb69-e04372ebaf3b"],
Cell[6808, 209, 200, 4, 23, "Print",ExpressionUUID->"6ff1125a-e22b-490b-904f-c2f1402406c9"],
Cell[7011, 215, 198, 4, 23, "Print",ExpressionUUID->"215f3b47-4807-4099-8d4f-503a06025367"],
Cell[7212, 221, 255, 5, 23, "Print",ExpressionUUID->"b8d46894-b4ea-4ad0-b274-e9783fd10043"],
Cell[7470, 228, 282, 8, 27, "Print",ExpressionUUID->"e30dc158-2093-4c95-bc9b-e407d61567d8"],
Cell[7755, 238, 199, 4, 23, "Print",ExpressionUUID->"dd9bf39a-bc21-4dba-9cb1-eb760a302150"],
Cell[7957, 244, 200, 4, 23, "Print",ExpressionUUID->"366240ac-d966-4d98-b473-21019da4acd6"],
Cell[8160, 250, 200, 4, 23, "Print",ExpressionUUID->"f43702d1-8718-4556-9955-6ba609287f33"],
Cell[8363, 256, 259, 5, 23, "Print",ExpressionUUID->"22017527-942f-42be-9cb3-45dd962c7319"],
Cell[8625, 263, 292, 8, 27, "Print",ExpressionUUID->"f404374f-06ef-430b-a3ff-037f8efb9d4c"],
Cell[8920, 273, 206, 4, 23, "Print",ExpressionUUID->"98fe230d-cc19-40c3-9f22-0b98da683240"],
Cell[9129, 279, 213, 4, 23, "Print",ExpressionUUID->"d449fe1b-1c34-4276-8018-c32574564366"],
Cell[9345, 285, 213, 4, 23, "Print",ExpressionUUID->"ed7b34ba-48cc-4b2f-b7b6-95e605c0bcc2"],
Cell[9561, 291, 213, 4, 23, "Print",ExpressionUUID->"bf5db288-8f56-4dc3-b9f7-d6a256c9a8e2"]
}, Open  ]]
}, Open  ]],
Cell[9801, 299, 223, 3, 33, "Text",ExpressionUUID->"d213fd27-5085-45c9-887e-c5236a24c9dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10061, 307, 124, 0, 65, "Section",ExpressionUUID->"0469cbf4-3459-4c0c-9faf-8c27e9ad56ce"],
Cell[10188, 309, 281, 4, 55, "Text",ExpressionUUID->"a5780cde-d412-4a99-900e-ba7790e22280"],
Cell[CellGroupData[{
Cell[10494, 317, 165, 2, 29, "Input",ExpressionUUID->"ec262e5b-4e22-47dd-ba99-d7c678cea61d"],
Cell[CellGroupData[{
Cell[10684, 323, 285, 8, 27, "Print",ExpressionUUID->"0edcb5b8-1419-4589-83cc-f848be433803"],
Cell[10972, 333, 206, 4, 23, "Print",ExpressionUUID->"bd676422-1acb-4818-95b0-6751f1a9c141"],
Cell[11181, 339, 209, 4, 23, "Print",ExpressionUUID->"016d0557-ae3a-47bc-9d5e-d79f637c6a44"],
Cell[11393, 345, 194, 4, 23, "Print",ExpressionUUID->"839b2c5f-1ebc-4f0a-b8f5-c29e3342d729"],
Cell[11590, 351, 192, 4, 23, "Print",ExpressionUUID->"eea9b88c-9697-4fd0-bf70-5e8cb5f5ca7e"],
Cell[11785, 357, 192, 4, 23, "Print",ExpressionUUID->"163d59b2-2617-4b1f-bdbf-e6fc48907e20"],
Cell[11980, 363, 245, 5, 23, "Print",ExpressionUUID->"9818be6c-3748-4f98-98d6-c123c1d35da0"],
Cell[12228, 370, 217, 4, 23, "Print",ExpressionUUID->"7923a0af-d869-44c5-a00d-3b89c2dc8214"],
Cell[12448, 376, 258, 5, 23, "Print",ExpressionUUID->"b1cdeedf-1a98-468f-891f-6d05ee9f70a0"],
Cell[12709, 383, 217, 4, 23, "Print",ExpressionUUID->"c5a4e274-da18-4f01-9cd1-59d0cb1f9147"],
Cell[12929, 389, 199, 4, 23, "Print",ExpressionUUID->"8fb42131-e1c2-4989-8da4-5a3821572af6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13189, 400, 98, 0, 65, "Section",ExpressionUUID->"18b4fbe3-365b-4149-a1a2-b407cd6d09a7"],
Cell[13290, 402, 269, 4, 55, "Text",ExpressionUUID->"a2f8937f-8fd3-4467-8a77-0fc78e14835c"],
Cell[CellGroupData[{
Cell[13584, 410, 909, 23, 49, "Input",ExpressionUUID->"258e8332-b76d-4d7b-bc4b-ce43c467ff09"],
Cell[CellGroupData[{
Cell[14518, 437, 261, 5, 23, "Print",ExpressionUUID->"3d556b48-0bbe-49f8-8f6c-358314742fc8"],
Cell[14782, 444, 259, 5, 23, "Print",ExpressionUUID->"f9b35a54-9c2c-4160-9fb1-4f02e80a60f2"],
Cell[15044, 451, 192, 4, 23, "Print",ExpressionUUID->"32c1f0ad-97bd-4a99-b85f-57ccb4935f31"],
Cell[15239, 457, 258, 5, 23, "Print",ExpressionUUID->"48877cc4-051e-4ba3-943c-d1bd66c0736b"],
Cell[15500, 464, 217, 4, 23, "Print",ExpressionUUID->"5e800ddf-70bb-45a2-a5c4-5414b453dcda"],
Cell[15720, 470, 199, 4, 23, "Print",ExpressionUUID->"176e94a4-066c-4398-8988-16d0bef8e894"],
Cell[15922, 476, 258, 5, 23, "Print",ExpressionUUID->"4a95acfb-5bf0-4d5b-a7a9-2eefef3d4ea0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16241, 488, 101, 0, 65, "Section",ExpressionUUID->"d8f698dd-f2b1-4190-9402-bd8cdfbaa714"],
Cell[16345, 490, 206, 3, 33, "Text",ExpressionUUID->"2ad5fe96-2038-405d-8150-5b33cd858e5d"],
Cell[CellGroupData[{
Cell[16576, 497, 212, 4, 29, "Input",ExpressionUUID->"c1cfae21-e234-43a6-908a-8392b5781945"],
Cell[CellGroupData[{
Cell[16813, 505, 267, 8, 27, "Print",ExpressionUUID->"492d25fa-270e-4d9e-a2c9-04d09056c794"],
Cell[17083, 515, 190, 4, 23, "Print",ExpressionUUID->"1fbfb5f0-6626-4067-a761-6da57df18a1d"],
Cell[17276, 521, 192, 4, 23, "Print",ExpressionUUID->"f889e496-450e-4ef8-8f87-ef4ca67ef533"],
Cell[17471, 527, 190, 4, 23, "Print",ExpressionUUID->"091c8768-cd48-458c-b62a-0888df5c5e6e"],
Cell[17664, 533, 192, 4, 23, "Print",ExpressionUUID->"ed4e4e62-d17e-4cba-8869-cf934d66aee5"],
Cell[17859, 539, 244, 5, 23, "Print",ExpressionUUID->"166a36bc-2017-4e9e-9124-f355706d275c"],
Cell[18106, 546, 257, 5, 23, "Print",ExpressionUUID->"aec74126-d2ce-4e31-a7b8-1be2c9f78d03"],
Cell[18366, 553, 259, 5, 23, "Print",ExpressionUUID->"18b7cb61-8392-467a-97a5-e47c088f9eb1"],
Cell[18628, 560, 245, 5, 23, "Print",ExpressionUUID->"9f308020-0f18-42ca-80d1-14631713f3dd"],
Cell[18876, 567, 259, 5, 23, "Print",ExpressionUUID->"460b9994-3165-4779-8d0c-310859c178a8"],
Cell[19138, 574, 245, 5, 23, "Print",ExpressionUUID->"86cc3d5c-4e3a-480f-9c1c-df7f697cd8bb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19444, 586, 106, 0, 65, "Section",ExpressionUUID->"a1f98dc7-c2ef-42d6-98b0-0aa728ff8bf1"],
Cell[19553, 588, 227, 4, 29, "Input",ExpressionUUID->"ccdae020-2ffc-4383-84ab-bdd89287aca2"],
Cell[19783, 594, 227, 4, 29, "Input",ExpressionUUID->"b2e2d0ed-d281-4919-bf9a-9d39320b2c83"],
Cell[20013, 600, 228, 4, 29, "Input",ExpressionUUID->"735a7b91-054d-4f54-82a6-cca05cf188a3"],
Cell[20244, 606, 228, 4, 29, "Input",ExpressionUUID->"16e3cc0f-578c-43e7-8b83-b7cb85d4d2ec"],
Cell[20475, 612, 228, 4, 29, "Input",ExpressionUUID->"cb7d78ed-ac31-43b0-bbcf-e2dc3fc77c9c"],
Cell[20706, 618, 229, 4, 29, "Input",ExpressionUUID->"4310fbe9-3edf-490b-8df5-ea773ace4dd2"],
Cell[CellGroupData[{
Cell[20960, 626, 102, 0, 53, "Subsection",ExpressionUUID->"aaba39f9-f1c9-45ee-a779-1b34d478df3f"],
Cell[21065, 628, 229, 3, 33, "Text",ExpressionUUID->"89090143-9194-4d00-8eb2-6945d0f94f90"],
Cell[CellGroupData[{
Cell[21319, 635, 256, 4, 29, "Input",ExpressionUUID->"48b55ed3-21ac-4338-b27e-2ec18ff62363"],
Cell[21578, 641, 258, 5, 23, "Print",ExpressionUUID->"280f431b-647b-4b68-bab8-9af61f77e383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21873, 651, 248, 4, 29, "Input",ExpressionUUID->"96ad9af8-c3ed-4653-84b0-aa19b38add1f"],
Cell[22124, 657, 189, 4, 23, "Print",ExpressionUUID->"45b2060c-1394-4c70-921b-dfabf06c77e6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22374, 668, 118, 0, 65, "Section",ExpressionUUID->"088ffbe1-f7fc-4418-8f2e-9c03955704ce"],
Cell[22495, 670, 385, 5, 55, "Text",ExpressionUUID->"c58251d6-df4d-4fb4-a32a-ec61e6757f10"],
Cell[22883, 677, 217, 5, 29, "Input",ExpressionUUID->"92d34444-1c92-417c-9ef2-fcecc2ab49a3"],
Cell[CellGroupData[{
Cell[23125, 686, 169, 2, 29, "Input",ExpressionUUID->"a642375d-f09e-457a-bd33-1ae1d6ae899a"],
Cell[23297, 690, 789, 17, 33, "Output",ExpressionUUID->"40429e66-8126-47dc-bd23-2175918f59fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24123, 712, 168, 2, 29, "Input",ExpressionUUID->"58357ede-2d0f-4d71-8c12-45c9a335b204"],
Cell[24294, 716, 166, 3, 33, "Output",ExpressionUUID->"f7d6a094-4298-4215-9e9d-d3ae79aa8358"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24497, 724, 166, 2, 29, "Input",ExpressionUUID->"d4025097-6f67-4565-9814-fbe6ed9b0920"],
Cell[24666, 728, 165, 3, 33, "Output",ExpressionUUID->"6bd56e8a-ccd7-4105-a3f0-ba402966c0bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24880, 737, 116, 0, 65, "Section",ExpressionUUID->"5b349421-205a-49b2-8456-1e8af5a32455"],
Cell[24999, 739, 341, 5, 55, "Text",ExpressionUUID->"c1617a82-f94b-4eb5-beaa-b6cc949aca8d"],
Cell[CellGroupData[{
Cell[25365, 748, 219, 5, 29, "Input",ExpressionUUID->"d23a85d6-e980-45a3-8044-683a4d0e2a1e"],
Cell[CellGroupData[{
Cell[25609, 757, 259, 8, 27, "Print",ExpressionUUID->"db6d1b67-ab24-4ac7-a4ba-e89fdd477374"],
Cell[25871, 767, 193, 4, 23, "Print",ExpressionUUID->"2ed9861d-7ecd-4c85-8876-2a394e7f76e3"],
Cell[26067, 773, 191, 4, 23, "Print",ExpressionUUID->"0af5f513-d9b0-442f-ac52-214e7e84ddb0"],
Cell[26261, 779, 191, 4, 23, "Print",ExpressionUUID->"cc23cbaf-3e08-42d4-a047-432e8958f3de"],
Cell[26455, 785, 191, 4, 23, "Print",ExpressionUUID->"fddff557-5fca-44bd-a247-962c5c47d844"],
Cell[26649, 791, 246, 5, 23, "Print",ExpressionUUID->"940f5cce-2cd2-4e43-a167-5048fd86bf3c"],
Cell[26898, 798, 260, 5, 23, "Print",ExpressionUUID->"3244edd3-0097-4ebb-a084-b01ef6bdcf86"],
Cell[27161, 805, 260, 5, 23, "Print",ExpressionUUID->"c4c1f88d-401f-43b6-a959-c581e2fa9491"],
Cell[27424, 812, 246, 5, 23, "Print",ExpressionUUID->"2e230b99-6537-444a-87bb-7d68b60825e2"],
Cell[27673, 819, 262, 5, 23, "Print",ExpressionUUID->"3cba38bb-3767-4048-a78b-f3b36df3b21d"],
Cell[27938, 826, 246, 5, 23, "Print",ExpressionUUID->"37b8ff1b-f72b-411c-881c-71d955942e20"],
Cell[28187, 833, 258, 8, 27, "Print",ExpressionUUID->"b7640cf5-e4d5-4278-94ad-be72c766aa89"],
Cell[28448, 843, 193, 4, 23, "Print",ExpressionUUID->"d8df1740-c2ca-4e99-9361-dc6bae3f1574"],
Cell[28644, 849, 191, 4, 23, "Print",ExpressionUUID->"a99cb773-f491-42db-9895-cf12d4745a78"],
Cell[28838, 855, 191, 4, 23, "Print",ExpressionUUID->"73639dbb-f2d6-4094-a080-cde8e6ffa506"],
Cell[29032, 861, 191, 4, 23, "Print",ExpressionUUID->"392314fc-95a0-4d00-b315-7e23f463ff65"],
Cell[29226, 867, 193, 4, 23, "Print",ExpressionUUID->"3197bc7e-594d-4fe7-be49-6491a72822d0"],
Cell[29422, 873, 193, 4, 23, "Print",ExpressionUUID->"abe3188a-8e50-4a1c-9eff-6cf706d0eecf"],
Cell[29618, 879, 193, 4, 23, "Print",ExpressionUUID->"f3f9823d-611a-4118-8d5f-4aee00191cf5"],
Cell[29814, 885, 193, 4, 23, "Print",ExpressionUUID->"6ea2e1aa-9236-4da3-a703-1e81c3d5cd31"],
Cell[30010, 891, 260, 5, 23, "Print",ExpressionUUID->"cca513c4-3270-4d09-975f-0f45c95baaad"],
Cell[30273, 898, 260, 5, 23, "Print",ExpressionUUID->"7034da8b-a630-4a4b-8622-10c5de92d77c"],
Cell[30536, 905, 287, 5, 23, "Print",ExpressionUUID->"1705ae1e-ca2e-429b-9e01-ae9cc7e4f8a4"],
Cell[30826, 912, 466, 8, 41, "Print",ExpressionUUID->"78dc6a3d-8c84-4008-b81e-6108d4d0c7a0"],
Cell[31295, 922, 262, 5, 23, "Print",ExpressionUUID->"6a2cd642-7778-4d68-aab9-ba1e6023ffe3"],
Cell[31560, 929, 262, 5, 23, "Print",ExpressionUUID->"78b1afde-71f7-4c7a-9e02-c2b7a4835127"],
Cell[31825, 936, 291, 5, 23, "Print",ExpressionUUID->"f0dd4a2a-5add-4ecf-b7c5-01851c9cab50"],
Cell[32119, 943, 477, 8, 60, "Print",ExpressionUUID->"6a404e41-315f-46de-a2da-a7adb48aacb2"],
Cell[32599, 953, 260, 5, 23, "Print",ExpressionUUID->"9e12bf88-3aaf-467c-8208-9fe6294cd2ee"],
Cell[32862, 960, 289, 5, 23, "Print",ExpressionUUID->"82a79f8e-68c5-40d3-82e7-b1b80a192a97"],
Cell[33154, 967, 260, 5, 23, "Print",ExpressionUUID->"901c6412-3585-4bf5-9453-a9ce1add82c3"],
Cell[33417, 974, 467, 8, 41, "Print",ExpressionUUID->"41fdfbed-fcea-4634-8ac1-d1c24cf0b481"],
Cell[33887, 984, 262, 5, 23, "Print",ExpressionUUID->"f4eb6fd5-322b-4842-90cf-2398b34848a7"],
Cell[34152, 991, 293, 5, 23, "Print",ExpressionUUID->"61213cb6-4df0-4368-85cd-cccd018b671b"],
Cell[34448, 998, 261, 5, 23, "Print",ExpressionUUID->"4a7fd2e1-15b0-4dd7-a573-6b869cc2c58a"],
Cell[34712, 1005, 475, 8, 60, "Print",ExpressionUUID->"1dbce056-c59d-47c0-afc7-2d9deb3ff8a9"],
Cell[35190, 1015, 291, 5, 23, "Print",ExpressionUUID->"1c031dde-1172-43b3-92b4-2e7efe878a67"],
Cell[35484, 1022, 260, 5, 23, "Print",ExpressionUUID->"968b1a40-7c6f-4648-b808-3d74f209e0b9"],
Cell[35747, 1029, 260, 5, 23, "Print",ExpressionUUID->"0373db85-3e38-443c-9fb8-6e7e627eef87"],
Cell[36010, 1036, 469, 8, 41, "Print",ExpressionUUID->"926d8c18-bf58-4af5-9d73-4b96c06efb44"],
Cell[36482, 1046, 292, 5, 23, "Print",ExpressionUUID->"df25bc52-b7fd-4985-8e49-212aeaf36606"],
Cell[36777, 1053, 266, 5, 23, "Print",ExpressionUUID->"a4d3ab5e-e59c-498a-b6e9-caf9d97583ff"],
Cell[37046, 1060, 264, 5, 23, "Print",ExpressionUUID->"68b44f14-4c99-49a2-be1b-727a8b7ce82f"],
Cell[37313, 1067, 473, 8, 60, "Print",ExpressionUUID->"6559a7ee-307b-4eba-b02c-9a8f8f322829"],
Cell[37789, 1077, 259, 8, 27, "Print",ExpressionUUID->"8395b574-9d6b-4152-95d6-e8f644922cd8"],
Cell[38051, 1087, 193, 4, 23, "Print",ExpressionUUID->"90d21c3b-102c-4d68-a436-c69ee5932996"],
Cell[38247, 1093, 195, 4, 23, "Print",ExpressionUUID->"86032264-b0d6-4cbd-a4bc-f0b40007b48a"],
Cell[38445, 1099, 193, 4, 23, "Print",ExpressionUUID->"72bf24bb-1cac-4627-9b4d-23fad9b33ded"],
Cell[38641, 1105, 195, 4, 23, "Print",ExpressionUUID->"3603293f-8ea3-4087-b4e4-c4268e0fc4cd"],
Cell[38839, 1111, 192, 4, 23, "Print",ExpressionUUID->"995eb922-a416-4dd4-9ecf-a06dd85f8c3c"],
Cell[39034, 1117, 251, 5, 23, "Print",ExpressionUUID->"3b0e961e-b946-4405-a065-bc45478d096e"],
Cell[39288, 1124, 266, 5, 23, "Print",ExpressionUUID->"be4e9f9c-8753-436b-9204-ad313409582d"],
Cell[39557, 1131, 266, 5, 23, "Print",ExpressionUUID->"5f0e4625-0b33-411b-aece-fa339540f010"],
Cell[39826, 1138, 195, 4, 23, "Print",ExpressionUUID->"c163db47-655d-4ad0-b791-5b1cfa40dd9f"],
Cell[40024, 1144, 266, 5, 23, "Print",ExpressionUUID->"1ff6ed66-5d47-45d2-b8e1-5a2c453cb2dc"],
Cell[40293, 1151, 250, 5, 23, "Print",ExpressionUUID->"55a9c074-0ebc-4838-9eab-80ee39127854"],
Cell[40546, 1158, 268, 5, 23, "Print",ExpressionUUID->"05e5a84c-3cd4-4a01-93ef-bfeee3be0be7"],
Cell[40817, 1165, 195, 4, 23, "Print",ExpressionUUID->"76b68da5-1d45-452f-8bc0-3ac7d7e5de9e"],
Cell[41015, 1171, 268, 5, 23, "Print",ExpressionUUID->"fff90201-9aa4-4f58-bdbf-1afeaac4390e"],
Cell[41286, 1178, 266, 5, 23, "Print",ExpressionUUID->"0bf749e2-ec25-4fba-9a22-222061aaacde"],
Cell[41555, 1185, 251, 5, 23, "Print",ExpressionUUID->"f56c7988-6a5c-48ab-bca8-4dff794fefef"],
Cell[41809, 1192, 259, 8, 27, "Print",ExpressionUUID->"09676723-36dd-4085-b814-d186fdcef8df"],
Cell[42071, 1202, 192, 4, 23, "Print",ExpressionUUID->"bd7cfc43-f8e9-4401-a286-58601d1e486e"],
Cell[42266, 1208, 218, 4, 23, "Print",ExpressionUUID->"ff1f4d6c-7115-4908-b2dd-e5e3e68be955"],
Cell[42487, 1214, 220, 4, 23, "Print",ExpressionUUID->"a850fcdb-6b7d-406c-9e26-455f9ed2f294"],
Cell[42710, 1220, 304, 6, 23, "Print",ExpressionUUID->"a070bc07-f6dc-41e2-8585-af9c1b3435cc"],
Cell[43017, 1228, 262, 5, 23, "Print",ExpressionUUID->"885dde3b-66e6-40a7-b502-884cd567971c"],
Cell[43282, 1235, 258, 5, 23, "Print",ExpressionUUID->"a61cb726-50f3-454e-8731-54c52331a2a4"],
Cell[43543, 1242, 259, 5, 23, "Print",ExpressionUUID->"0fe21adf-0728-47e1-abcd-63a92154f6d5"],
Cell[43805, 1249, 477, 8, 60, "Print",ExpressionUUID->"0188177f-d559-4e1d-9cc3-3ec566bcf692"],
Cell[44285, 1259, 192, 4, 23, "Print",ExpressionUUID->"41f1adfb-21f2-47a4-a105-31502e1f73fc"],
Cell[44480, 1265, 220, 4, 23, "Print",ExpressionUUID->"eeb48c0c-f7df-4949-ba44-8434a6963b87"],
Cell[44703, 1271, 302, 6, 23, "Print",ExpressionUUID->"7c4316ff-a92e-45bd-b7d6-e44b2191b988"],
Cell[45008, 1279, 256, 5, 23, "Print",ExpressionUUID->"62c4ce37-278d-44de-a5f7-ae77054c52b0"],
Cell[45267, 1286, 264, 5, 23, "Print",ExpressionUUID->"4308d0e2-4a22-45e2-9906-1535e34b695d"],
Cell[45534, 1293, 259, 5, 23, "Print",ExpressionUUID->"72f41179-7ab4-40ec-aac3-319007227c8d"],
Cell[45796, 1300, 478, 8, 60, "Print",ExpressionUUID->"e3f44f80-dc9e-4e57-aa54-7be74be26599"],
Cell[46277, 1310, 190, 4, 23, "Print",ExpressionUUID->"25e264e3-3d66-4903-9a72-e1127d5a72e0"],
Cell[46470, 1316, 302, 6, 23, "Print",ExpressionUUID->"262e26a0-308c-475b-a379-45aa8696894b"],
Cell[46775, 1324, 257, 5, 23, "Print",ExpressionUUID->"9a24edf6-260b-4c6e-8318-f2704cdfbfa9"],
Cell[47035, 1331, 259, 5, 23, "Print",ExpressionUUID->"2efa3299-b960-456c-9605-595cf56ea49e"],
Cell[47297, 1338, 264, 5, 23, "Print",ExpressionUUID->"ba8969c9-4eee-4bc7-8817-7c42140cc00e"],
Cell[47564, 1345, 478, 8, 60, "Print",ExpressionUUID->"521eaf3a-fb46-4172-bb59-0695b9535a32"],
Cell[48045, 1355, 190, 4, 23, "Print",ExpressionUUID->"5ba67ab6-c544-44db-8eac-cb2bb0c846ad"],
Cell[48238, 1361, 481, 8, 60, "Print",ExpressionUUID->"01466e12-4c9b-4a98-8902-ad888eb8c627"],
Cell[48722, 1371, 483, 8, 60, "Print",ExpressionUUID->"a5f985a0-2fcd-4467-aa8f-b480311f5e0b"],
Cell[49208, 1381, 478, 8, 60, "Print",ExpressionUUID->"b494cb25-dd15-4bc2-806f-a83f86982347"],
Cell[49689, 1391, 1043, 16, 136, "Print",ExpressionUUID->"65abc2a4-e1f8-4f6f-a01f-8a60991c6a08"],
Cell[50735, 1409, 190, 4, 23, "Print",ExpressionUUID->"f2e9616f-fc51-4205-b969-74cf33373597"],
Cell[50928, 1415, 220, 4, 23, "Print",ExpressionUUID->"9c9a201d-0c84-4e58-8b26-dd49262e035d"],
Cell[51151, 1421, 220, 4, 23, "Print",ExpressionUUID->"6f5c6871-f581-405a-8c19-28e805b495f5"],
Cell[51374, 1427, 310, 6, 23, "Print",ExpressionUUID->"44e41827-4824-443c-806a-226a8cd36fe4"],
Cell[51687, 1435, 194, 4, 23, "Print",ExpressionUUID->"28300caf-3f6d-4fff-8e98-5e8631af5b15"],
Cell[51884, 1441, 224, 4, 23, "Print",ExpressionUUID->"2bcdfb70-c91c-4ef4-ae87-32119c8a5d73"],
Cell[52111, 1447, 308, 6, 23, "Print",ExpressionUUID->"2c999fb3-ebf5-4fdb-8efe-690286fa47cf"],
Cell[52422, 1455, 194, 4, 23, "Print",ExpressionUUID->"a61d2c5d-d8d9-415e-a00c-2fa5450e691b"],
Cell[52619, 1461, 310, 6, 23, "Print",ExpressionUUID->"ac279fef-e39d-45be-b77d-638d4c044903"],
Cell[52932, 1469, 194, 4, 23, "Print",ExpressionUUID->"fbe0bdeb-af30-493c-8089-623032e74030"],
Cell[53129, 1475, 259, 8, 27, "Print",ExpressionUUID->"6a023752-8373-4723-a03a-f151430868de"],
Cell[53391, 1485, 217, 4, 23, "Print",ExpressionUUID->"062a3cb5-0a10-4940-bebd-11742da42bde"],
Cell[53611, 1491, 264, 5, 23, "Print",ExpressionUUID->"a2b6eb38-a6fa-415a-9258-1f46c3b41184"],
Cell[53878, 1498, 264, 5, 23, "Print",ExpressionUUID->"44f4ef44-aecb-4e69-8569-3790e94bf03c"],
Cell[54145, 1505, 285, 5, 23, "Print",ExpressionUUID->"bb928e6b-c1e1-4b85-9c19-5f73e96f073d"],
Cell[54433, 1512, 218, 4, 23, "Print",ExpressionUUID->"6eec0f6d-cc08-4e0e-97ff-934c1023a39e"],
Cell[54654, 1518, 266, 5, 23, "Print",ExpressionUUID->"cf2d0cd9-9f74-4d93-bcd7-2ea1355efb52"],
Cell[54923, 1525, 289, 5, 23, "Print",ExpressionUUID->"2a948b81-9413-43fd-91b3-0facc21ce66f"],
Cell[55215, 1532, 264, 5, 23, "Print",ExpressionUUID->"f1bf86c8-b4b6-4242-97ff-b225361a87ba"],
Cell[55482, 1539, 218, 4, 23, "Print",ExpressionUUID->"8ffefc5f-6c05-4e35-b53a-54a701bdd465"],
Cell[55703, 1545, 287, 5, 23, "Print",ExpressionUUID->"fffd979d-1e85-4f0e-87b1-3dce98d06591"],
Cell[55993, 1552, 266, 5, 23, "Print",ExpressionUUID->"28bf49cd-10b6-49f6-8632-0cff5773f54f"],
Cell[56262, 1559, 266, 5, 23, "Print",ExpressionUUID->"516088c4-d9fc-427e-88b4-d484c28b21e3"],
Cell[56531, 1566, 254, 5, 23, "Print",ExpressionUUID->"f3b00537-9d1a-440d-b22f-e2519869fe27"],
Cell[56788, 1573, 537, 9, 60, "Print",ExpressionUUID->"178b85dd-cd83-4198-9683-d87038350954"],
Cell[57328, 1584, 538, 9, 60, "Print",ExpressionUUID->"5bf19ff8-e144-4843-9aa0-cd54bbbe5c61"],
Cell[57869, 1595, 536, 9, 60, "Print",ExpressionUUID->"1588bffb-e30f-4166-8d92-06f079aa3b9a"],
Cell[58408, 1606, 218, 4, 23, "Print",ExpressionUUID->"332655f4-c503-46bd-bbab-91e724247cf0"],
Cell[58629, 1612, 265, 5, 23, "Print",ExpressionUUID->"ecc9b1ab-5a3d-458f-89a1-f53ede0d1ebb"],
Cell[58897, 1619, 266, 5, 23, "Print",ExpressionUUID->"f02c3712-9682-4a92-9447-bd030558c4b1"],
Cell[59166, 1626, 288, 5, 23, "Print",ExpressionUUID->"b8aa9794-3c0e-4548-945d-12a993f82eda"],
Cell[59457, 1633, 220, 4, 23, "Print",ExpressionUUID->"6742add6-dedf-492e-acc0-93570b88a5b0"],
Cell[59680, 1639, 268, 5, 23, "Print",ExpressionUUID->"548f394c-484d-43f6-b0cd-03d8c75b4566"],
Cell[59951, 1646, 291, 5, 23, "Print",ExpressionUUID->"aa592760-d47f-40e3-a8e3-5b8715030eb5"],
Cell[60245, 1653, 270, 5, 23, "Print",ExpressionUUID->"fc1413f9-09ad-4fee-b7c5-0d561073d917"],
Cell[60518, 1660, 220, 4, 23, "Print",ExpressionUUID->"92b77ba2-974b-4f32-bacd-a3ac44ae732e"],
Cell[60741, 1666, 291, 5, 23, "Print",ExpressionUUID->"a725db62-0769-476e-98b1-4961e97a8682"],
Cell[61035, 1673, 268, 5, 23, "Print",ExpressionUUID->"bb47a929-bc69-427b-800c-179b1af2090d"],
Cell[61306, 1680, 272, 5, 23, "Print",ExpressionUUID->"35c43ca8-4e6b-494a-89d5-12370abd65c3"],
Cell[61581, 1687, 254, 5, 23, "Print",ExpressionUUID->"40e02c99-c242-45e2-9cf0-96d309b14d48"],
Cell[61838, 1694, 548, 9, 60, "Print",ExpressionUUID->"8689c1ce-8c07-4505-8311-93cb04b0edf8"],
Cell[62389, 1705, 548, 9, 60, "Print",ExpressionUUID->"230d0f70-3e70-4bd4-825e-551068fbbaaa"],
Cell[62940, 1716, 542, 9, 60, "Print",ExpressionUUID->"02bc4c79-8d97-4f76-b421-f5415945888b"],
Cell[63485, 1727, 258, 8, 27, "Print",ExpressionUUID->"e22f3fe1-84ea-4095-8091-0db817dca837"],
Cell[63746, 1737, 200, 4, 23, "Print",ExpressionUUID->"8c754ac8-441f-4e5e-97f1-1a9c9df7bee1"],
Cell[63949, 1743, 200, 4, 23, "Print",ExpressionUUID->"7edf39a8-5c90-4a97-b9e5-305236afa3a4"],
Cell[64152, 1749, 200, 4, 23, "Print",ExpressionUUID->"94ebde05-7b4e-4fce-a3a9-31964a877429"],
Cell[64355, 1755, 200, 4, 23, "Print",ExpressionUUID->"94203772-049c-416b-9ec7-9c7ac6888cbf"],
Cell[64558, 1761, 276, 5, 23, "Print",ExpressionUUID->"44855ad5-df08-4032-a0a0-bbdc303cb5a3"],
Cell[64837, 1768, 297, 5, 23, "Print",ExpressionUUID->"9f19c798-6115-43cd-a961-3a4421f1d338"],
Cell[65137, 1775, 299, 5, 23, "Print",ExpressionUUID->"db009497-c9e6-4fb9-a6e0-22b4ec4f2ec1"],
Cell[65439, 1782, 278, 5, 23, "Print",ExpressionUUID->"f70e341c-4a71-4af9-a1d2-232289719ca0"],
Cell[65720, 1789, 297, 5, 23, "Print",ExpressionUUID->"6c7730bd-c567-4754-9122-1972c4c0caff"],
Cell[66020, 1796, 276, 5, 23, "Print",ExpressionUUID->"847d1612-ff3c-4494-ac71-742bdbc65331"],
Cell[66299, 1803, 280, 8, 27, "Print",ExpressionUUID->"fd0f69c2-cd9c-4e8f-b332-1377cc9375f1"],
Cell[66582, 1813, 704, 16, 23, "Print",ExpressionUUID->"2a02e32c-4c7e-4459-a211-92eeb31d1248"],
Cell[67289, 1831, 445, 10, 23, "Print",ExpressionUUID->"d9e5797a-e2ba-427e-8e6d-f6691223c548"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Ancillary_files/1-8BPS_U2_secondary_relations_bundle/1-8BPS_U2_secondary_relations.wl <==
(* ::Package:: *)

(* ================================================================ *)
(* U(2) diagonal 1/8-BPS secondary relations                         *)
(*                                                                  *)
(* Original labels: p1,...,p8 and s1,...,s16.                         *)
(* Six bosonic primaries, two odd primaries, sixteen secondaries.    *)
(* Ordered products use theta1,theta2,eta1,eta2 as Grassmann order.   *)
(* A primary monomial always precedes the secondary; p7 precedes p8. *)
(*                                                                  *)
(* Start with PrintAllPrimaryDefinitions[],                         *)
(* PrintAllSecondaryDefinitions[], PrintSelectedDraftRelations[].   *)
(* SolveSecondaryPair["s5","s10"] handles any ordered pair.         *)
(* Solve00Pair, Solve01Pair, Solve02Pair, Solve11Pair, Solve12Pair,    *)
(* Solve22Pair provide the same sector-oriented style as U(3).       *)
(* ================================================================ *)

BeginPackage["U2EighthBPS`"];
ClearAll["U2EighthBPS`*"];
ClearAll["U2EighthBPS`Private`*"];

SolveSecondaryPair::usage = "SolveSecondaryPair[\"s_i\",\"s_j\"] reduces the ordered product exactly and verifies the residual.";
Solve00Pair::usage = "Solve00Pair[a,b] reduces a 0f x 0f pair.";
Solve01Pair::usage = "Solve01Pair[a,b] reduces a 0f x 1f pair.";
Solve02Pair::usage = "Solve02Pair[a,b] reduces a 0f x 2f pair.";
Solve11Pair::usage = "Solve11Pair[a,b] reduces an ordered 1f x 1f pair.";
Solve12Pair::usage = "Solve12Pair[a,b] reduces a 1f x 2f pair.";
Solve22Pair::usage = "Solve22Pair[a,b] reduces a 2f x 2f pair; these need not vanish in U(2).";
RunAll00Checks::usage = "RunAll00Checks[] returns every unordered 0f x 0f relation, including the unit.";
RunAll01Checks::usage = "RunAll01Checks[] returns every 0f x 1f relation.";
RunAll02Checks::usage = "RunAll02Checks[] returns every 0f x 2f relation.";
RunAll11Checks::usage = "RunAll11Checks[] returns the upper triangle of ordered 1f x 1f relations, including squares.";
RunAll12Checks::usage = "RunAll12Checks[] returns every 1f x 2f relation.";
RunAll22Checks::usage = "RunAll22Checks[] returns every unordered 2f x 2f relation.";
RunAllSecondaryChecks::usage = "RunAllSecondaryChecks[] returns all 136 independent pairs, including 16 unit products.";
FailedPairs::usage = "FailedPairs[results] returns pairs that failed, were invalid, or did not verify.";
BadChecks::usage = "BadChecks[results] returns computed relations whose exact residual is nonzero.";
CheckSummary::usage = "CheckSummary[results] reports counts and exact verification status.";
PrettyRHS::usage = "PrettyRHS[rules] formats string-label -> coefficient rules in canonical primary-left order.";
PrettyRelation::usage = "PrettyRelation[result] formats an ordered secondary relation.";
PrintRelation::usage = "PrintRelation[result] prints one readable relation.";
PrintRelations::usage = "PrintRelations[results] prints a list of relations.";
PrintAllPrimaryDefinitions::usage = "PrintAllPrimaryDefinitions[] prints p1,...,p8 in trace notation.";
PrintAllSecondaryDefinitions::usage = "PrintAllSecondaryDefinitions[] prints s1,...,s16 grouped by fermion content.";
PrintSelectedRelations::usage = "PrintSelectedRelations[{{\"00\",\"s2\",\"s3\"},...}] prints selected relations; use \"all\" for any ordered pair.";
PrintSelectedDraftRelations::usage = "PrintSelectedDraftRelations[] prints a short collection of definitions and exact relations.";
PrintAll00Relations::usage = "PrintAll00Relations[] prints and returns the complete bosonic multiplication table.";
PrintAllSecondaryRelations::usage = "PrintAllSecondaryRelations[] prints all six product sectors and returns their results.";
reduceSecondaryProduct::usage = "reduceSecondaryProduct[s_i,s_j] is a compatibility wrapper for the original notebook; the string API preserves visible product order.";

pSymbols::usage = "pSymbols is the ordered list of formal primary symbols.";
sSymbols::usage = "sSymbols is the original ordered list of sixteen formal secondary symbols.";
pRep::usage = "pRep maps formal primary symbols to exact Grassmann polynomial representations.";
sRep::usage = "sRep maps formal secondary symbols to exact Grassmann polynomial representations.";
pDegree::usage = "pDegree maps primary symbols to {X,Y,Z,psiPlus,psiMinus} degrees.";
sDegree::usage = "sDegree maps secondary symbols to {X,Y,Z,psiPlus,psiMinus} degrees.";
primaryDescriptions::usage = "primaryDescriptions gives readable trace definitions by string label.";
secondaryDescriptions::usage = "secondaryDescriptions gives readable trace definitions by string label.";
zeroFNames::usage = "zeroFNames lists s1,...,s4.";
plusFNames::usage = "plusFNames lists the psiPlus secondaries s5,...,s8.";
minusFNames::usage = "minusFNames lists the psiMinus secondaries s9,...,s12.";
oneFNames::usage = "oneFNames lists s5,...,s12.";
twoFNames::usage = "twoFNames lists s13,...,s16.";

(* Keep p_i and s_i as formal labels, rather than assigning polynomials. *)
Scan[(With[{symbol = Symbol["U2EighthBPS`p" <> ToString[#]]},
  symbol::usage = "Formal primary label."]) &, Range[8]];
Scan[(With[{symbol = Symbol["U2EighthBPS`s" <> ToString[#]]},
  symbol::usage = "Formal secondary label."]) &, Range[16]];

Begin["`Private`"];

(* ================================================================ *)
(* 0. Exact Grassmann polynomial algebra                            *)
(* ================================================================ *)

(* Keys K[{i1,...,ir}] are sorted. The empty key is the scalar part. *)
(* 1 = theta1, 2 = theta2, 3 = eta1, 4 = eta2.                      *)
bosonicVariables = {x1, x2, y1, y2, z1, z2};

spClean[a_Association] := Select[Map[Expand, a], # =!= 0 &];
spTerm[c_, key_:K[{}]] := spClean[<|key -> c|>];
spAdd[args___Association] := spClean[Merge[{args}, Total]];
spScale[c_, a_Association] := spClean[Map[Expand[c #] &, a]];
spSub[a_Association, b_Association] := spAdd[a, spScale[-1, b]];

keyMul[K[a_List], K[b_List]] := Module[{inversions},
  If[Intersection[a, b] =!= {}, Return[0]];
  inversions = Total[Flatten[Outer[Boole[#1 > #2] &, a, b]]];
  {(-1)^inversions, K[Sort[Join[a, b]]]}
];

spMul[a_Association, b_Association] := Module[{out = <||>, km, key},
  KeyValueMap[Function[{ka, ca},
    KeyValueMap[Function[{kb, cb},
      km = keyMul[ka, kb];
      If[km =!= 0,
        key = km[[2]];
        AssociateTo[out, key -> Expand[Lookup[out, key, 0] + km[[1]] ca cb]]
      ]
    ], b]
  ], a];
  spClean[out]
];

spPower[a_Association, n_Integer?NonNegative] :=
  Fold[spMul, spTerm[1], ConstantArray[a, n]];

theta1 = spTerm[1, K[{1}]]; theta2 = spTerm[1, K[{2}]];
eta1 = spTerm[1, K[{3}]]; eta2 = spTerm[1, K[{4}]];
trBos[f_] := spTerm[f];
trPlus[f1_, f2_] := spAdd[spScale[f1, theta1], spScale[f2, theta2]];
trMinus[f1_, f2_] := spAdd[spScale[f1, eta1], spScale[f2, eta2]];
trPlusMinus[f1_, f2_] := spAdd[
  spScale[f1, spMul[theta1, eta1]], spScale[f2, spMul[theta2, eta2]]
];

(* ================================================================ *)
(* 1. Primaries p1,...,p8: original labels and degrees               *)
(* ================================================================ *)

pSymbols = Table[Symbol["U2EighthBPS`p" <> ToString[i]], {i, 8}];
pRep = AssociationThread[pSymbols, {
  trBos[x1 + x2], trBos[x1^2 + x2^2],
  trBos[y1 + y2], trBos[y1^2 + y2^2],
  trBos[z1 + z2], trBos[z1^2 + z2^2],
  spAdd[theta1, theta2], spAdd[eta1, eta2]
}];
pDegree = AssociationThread[pSymbols, {
  {1, 0, 0, 0, 0}, {2, 0, 0, 0, 0},
  {0, 1, 0, 0, 0}, {0, 2, 0, 0, 0},
  {0, 0, 1, 0, 0}, {0, 0, 2, 0, 0},
  {0, 0, 0, 1, 0}, {0, 0, 0, 0, 1}
}];

(* ================================================================ *)
(* 2. Sixteen secondaries, grouped by their fermion content         *)
(* ================================================================ *)

sSymbols = Table[Symbol["U2EighthBPS`s" <> ToString[i]], {i, 16}];
sRep = AssociationThread[sSymbols, {
  (* 0f: s1,...,s4 *)
  spTerm[1], trBos[x1 y1 + x2 y2], trBos[z1 x1 + z2 x2], trBos[y1 z1 + y2 z2],
  (* psiPlus: s5,...,s8 *)
  trPlus[x1, x2], trPlus[y1, y2], trPlus[z1, z2],
  spAdd[
    spMul[trPlus[z1, z2], trBos[x1 y1 + x2 y2]],
    spMul[trPlus[x1, x2], trBos[y1 z1 + y2 z2]],
    spMul[trPlus[y1, y2], trBos[z1 x1 + z2 x2]]
  ],
  (* psiMinus: s9,...,s12 *)
  trMinus[x1, x2], trMinus[y1, y2], trMinus[z1, z2],
  spAdd[
    spMul[trMinus[z1, z2], trBos[x1 y1 + x2 y2]],
    spMul[trMinus[x1, x2], trBos[y1 z1 + y2 z2]],
    spMul[trMinus[y1, y2], trBos[z1 x1 + z2 x2]]
  ],
  (* psiPlus psiMinus: s13,...,s16 *)
  trPlusMinus[1, 1],
  spMul[trBos[x1 y1 + x2 y2], trPlusMinus[1, 1]],
  spMul[trBos[z1 x1 + z2 x2], trPlusMinus[1, 1]],
  spMul[trBos[y1 z1 + y2 z2], trPlusMinus[1, 1]]
}];
sDegree = AssociationThread[sSymbols, {
  {0, 0, 0, 0, 0}, {1, 1, 0, 0, 0}, {1, 0, 1, 0, 0}, {0, 1, 1, 0, 0},
  {1, 0, 0, 1, 0}, {0, 1, 0, 1, 0}, {0, 0, 1, 1, 0}, {1, 1, 1, 1, 0},
  {1, 0, 0, 0, 1}, {0, 1, 0, 0, 1}, {0, 0, 1, 0, 1}, {1, 1, 1, 0, 1},
  {0, 0, 0, 1, 1}, {1, 1, 0, 1, 1}, {1, 0, 1, 1, 1}, {0, 1, 1, 1, 1}
}];

allNames = "s" <> ToString[#] & /@ Range[16];
zeroFNames = Take[allNames, 4];
plusFNames = Take[allNames, {5, 8}];
minusFNames = Take[allNames, {9, 12}];
oneFNames = Join[plusFNames, minusFNames];
twoFNames = Take[allNames, {13, 16}];
rawByName = AssociationThread[allNames, Lookup[sRep, sSymbols]];
degreeByName = AssociationThread[allNames, Lookup[sDegree, sSymbols]];
symbolByName = AssociationThread[allNames, sSymbols];

(* ================================================================ *)
(* 3. Human-readable trace definitions                              *)
(* ================================================================ *)

primaryDescriptions = AssociationThread["p" <> ToString[#] & /@ Range[8], {
  "Tr(X)", "Tr(X^2)", "Tr(Y)", "Tr(Y^2)", "Tr(Z)", "Tr(Z^2)",
  "Tr(psiPlus)", "Tr(psiMinus)"
}];
secondaryDescriptions = AssociationThread[allNames, {
  "1", "Tr(XY)", "Tr(ZX)", "Tr(YZ)",
  "Tr(X psiPlus)", "Tr(Y psiPlus)", "Tr(Z psiPlus)",
  "Tr(Z psiPlus) Tr(XY) + Tr(X psiPlus) Tr(YZ) + Tr(Y psiPlus) Tr(ZX)",
  "Tr(X psiMinus)", "Tr(Y psiMinus)", "Tr(Z psiMinus)",
  "Tr(Z psiMinus) Tr(XY) + Tr(X psiMinus) Tr(YZ) + Tr(Y psiMinus) Tr(ZX)",
  "Tr(psiPlus psiMinus)", "Tr(XY) Tr(psiPlus psiMinus)",
  "Tr(ZX) Tr(psiPlus psiMinus)", "Tr(YZ) Tr(psiPlus psiMinus)"
}];

(* ================================================================ *)
(* 4. Primary monomials and complete degree-matched candidates       *)
(* ================================================================ *)

primaryLabel[exponents_List] := Module[{factors},
  factors = Table[Which[
    exponents[[i]] == 0, Nothing,
    exponents[[i]] == 1, "p" <> ToString[i],
    True, "p" <> ToString[i] <> "^" <> ToString[exponents[[i]]]
  ], {i, 8}];
  If[factors === {}, "1", StringRiffle[factors, "*"]]
];

primaryMonomials[degree_List] := primaryMonomials[degree] = Module[
  {dx, dy, dz, fp, fm, xs, ys, zs, exponents, rep, answer = {}},
  If[Length[degree] =!= 5 || !VectorQ[degree, IntegerQ] || Min[degree] < 0,
    Return[{}]];
  {dx, dy, dz, fp, fm} = degree;
  (* Odd primaries occur at most once, always in p7,p8 order. *)
  If[!MemberQ[{0, 1}, fp] || !MemberQ[{0, 1}, fm], Return[{}]];
  xs = Table[{dx - 2 b, b}, {b, 0, Floor[dx/2]}];
  ys = Table[{dy - 2 b, b}, {b, 0, Floor[dy/2]}];
  zs = Table[{dz - 2 b, b}, {b, 0, Floor[dz/2]}];
  Do[
    exponents = Join[xe, ye, ze, {fp, fm}];
    rep = Fold[spMul, spTerm[1],
      MapThread[spPower, {Lookup[pRep, pSymbols], exponents}]];
    AppendTo[answer, <|
      "label" -> primaryLabel[exponents], "rep" -> rep,
      "symbolic" -> Times @@ MapThread[Power, {pSymbols, exponents}]
    |>],
    {xe, xs}, {ye, ys}, {ze, zs}
  ];
  answer
];

candidateTerms[degree_List] := candidateTerms[degree] = Module[
  {answer = {}, remainder, rep},
  Do[
    remainder = degree - degreeByName[name];
    If[Min[remainder] >= 0,
      Do[
        rep = spMul[mon["rep"], rawByName[name]];
        If[rep =!= <||>,
          AppendTo[answer, <|
            "label" -> If[mon["label"] === "1", name, mon["label"] <> "*" <> name],
            "rep" -> rep, "symbolic" -> mon["symbolic"] symbolByName[name]
          |>]
        ],
        {mon, primaryMonomials[remainder]}
      ]
    ],
    {name, allNames}
  ];
  answer
];

(* ================================================================ *)
(* 5. Exact coefficient solving and residual verification           *)
(* ================================================================ *)

polynomialEquations[poly_] := Module[{rules},
  rules = CoefficientRules[Expand[poly], bosonicVariables];
  If[rules === {}, {}, Thread[(Last /@ rules) == 0]]
];
superEquations[a_Association] :=
  DeleteCases[DeleteDuplicates[Flatten[polynomialEquations /@ Values[a]]], True];

solveAnsatz[lhs_Association, candidates_List] := Module[
  {coeffs, rhs, eqs, solutions, rules, free, values, check, relations},
  If[candidates === {},
    Return[<|"status" -> "fail", "relation" -> "NO CANDIDATES", "verified" -> False|>]];
  coeffs = Table[Unique["U2EighthBPS`Private`coefficient$"], {Length[candidates]}];
  rhs = spAdd @@ MapThread[spScale, {coeffs, Lookup[candidates, "rep"]}];
  eqs = superEquations[spSub[lhs, rhs]];
  solutions = Quiet[Solve[eqs, coeffs], Solve::svars];
  If[!MatchQ[solutions, {_List, ___List}],
    Return[<|"status" -> "fail", "relation" -> "NO SOLUTION", "verified" -> False|>]];
  rules = First[solutions];
  free = Complement[coeffs, First /@ rules];
  rules = Join[rules /. Thread[free -> 0], Thread[free -> 0]];
  values = Together /@ (coeffs /. rules);
  If[!VectorQ[values, NumberQ],
    Return[<|"status" -> "fail", "relation" -> "UNRESOLVED COEFFICIENTS", "verified" -> False|>]];
  relations = Select[Thread[Lookup[candidates, "label"] -> values], Last[#] =!= 0 &];
  check = spSub[lhs, rhs /. rules];
  <|"status" -> If[check === <||>, "solved", "bad-check"],
    "relation" -> relations, "check" -> check, "verified" -> (check === <||>)|>
];

invalidPair[a_, b_, message_] := <|
  "pair" -> a <> "*" <> b, "status" -> "invalid",
  "relation" -> message, "verified" -> False
|>;

solvePair[a_String, b_String] := solvePair[a, b] = Module[
  {lhs, degree, base, candidates, check, answer, direct, sign},
  lhs = spMul[rawByName[a], rawByName[b]];
  degree = degreeByName[a] + degreeByName[b];
  base = <|"pair" -> a <> "*" <> b, "factors" -> {a, b}, "degree" -> degree|>;
  If[lhs === <||>, Return[Join[base, <|
    "status" -> "zero", "relation" -> 0, "check" -> lhs, "verified" -> True|>]]];
  candidates = candidateTerms[degree];
  (* Recognize basis definitions, verifying their actual residuals. *)
  sign = 1;
  direct = SelectFirst[candidates, spSub[lhs, #["rep"]] === <||> &, $Failed];
  If[direct === $Failed,
    sign = -1;
    direct = SelectFirst[candidates, spSub[lhs, spScale[-1, #["rep"]]] === <||> &, $Failed]
  ];
  If[direct =!= $Failed,
    check = spSub[lhs, spScale[sign, direct["rep"]]];
    Return[Join[base, <|
      "status" -> "direct", "relation" -> {direct["label"] -> sign},
      "check" -> check, "verified" -> (check === <||>)|>]]
  ];
  answer = solveAnsatz[lhs, candidates];
  Join[base, answer]
];

(* ================================================================ *)
(* 6. Public ordered-pair functions                                 *)
(* ================================================================ *)

SolveSecondaryPair[a_String, b_String] := If[
  KeyExistsQ[rawByName, a] && KeyExistsQ[rawByName, b],
  solvePair[a, b], invalidPair[a, b, "UNKNOWN SECONDARY LABEL"]
];

sectorPair[a_String, b_String, left_List, right_List] := If[
  MemberQ[left, a] && MemberQ[right, b], SolveSecondaryPair[a, b],
  invalidPair[a, b, "LABEL DOES NOT BELONG TO THE REQUESTED FERMION SECTOR"]
];
Solve00Pair[a_String, b_String] := sectorPair[a, b, zeroFNames, zeroFNames];
Solve01Pair[a_String, b_String] := sectorPair[a, b, zeroFNames, oneFNames];
Solve02Pair[a_String, b_String] := sectorPair[a, b, zeroFNames, twoFNames];
Solve11Pair[a_String, b_String] := sectorPair[a, b, oneFNames, oneFNames];
Solve12Pair[a_String, b_String] := sectorPair[a, b, oneFNames, twoFNames];
Solve22Pair[a_String, b_String] := sectorPair[a, b, twoFNames, twoFNames];

(* Compatibility: formal Times in RHS is display notation in canonical *)
(* primary-left order. Use sRep / the string API for Grassmann algebra. *)
reduceSecondaryProduct[a_Symbol, b_Symbol] := Module[{result, rhs, candidates, table},
  result = SolveSecondaryPair[SymbolName[a], SymbolName[b]];
  If[!TrueQ[result["verified"]], Return[<|
    "LHS" -> a b, "RHS" -> Missing["NoReductionFound"],
    "Status" -> "FAIL", "pair" -> result["pair"]|>]];
  rhs = If[result["status"] === "zero", 0,
    candidates = candidateTerms[result["degree"]];
    table = AssociationThread[Lookup[candidates, "label"], Lookup[candidates, "symbolic"]];
    Expand[Total[(Last[#] table[First[#]] &) /@ result["relation"]]]
  ];
  <|"LHS" -> a b, "RHS" -> rhs, "Status" -> "SOLVED", "Degree" -> result["degree"],
    "pair" -> result["pair"], "check" -> result["check"]|>
];

(* ================================================================ *)
(* 7. Complete checks for all six product sectors                   *)
(* ================================================================ *)

triangularChecks[names_List] := Flatten[Table[
  SolveSecondaryPair[names[[i]], names[[j]]],
  {i, Length[names]}, {j, i, Length[names]}], 1];
rectangularChecks[left_List, right_List] := Flatten[Table[
  SolveSecondaryPair[a, b], {a, left}, {b, right}], 1];

RunAll00Checks[] := triangularChecks[zeroFNames];
RunAll01Checks[] := rectangularChecks[zeroFNames, oneFNames];
RunAll02Checks[] := rectangularChecks[zeroFNames, twoFNames];
RunAll11Checks[] := triangularChecks[oneFNames];
RunAll12Checks[] := rectangularChecks[oneFNames, twoFNames];
RunAll22Checks[] := triangularChecks[twoFNames];
allBySector[] := <|
  "results00" -> RunAll00Checks[], "results01" -> RunAll01Checks[],
  "results02" -> RunAll02Checks[], "results11" -> RunAll11Checks[],
  "results12" -> RunAll12Checks[], "results22" -> RunAll22Checks[]
|>;
RunAllSecondaryChecks[] := Flatten[Values[allBySector[]], 1];
FailedPairs[results_List] := Lookup[Select[results,
  !MemberQ[{"direct", "solved", "zero"}, Lookup[#, "status", "missing"]] ||
    !TrueQ[Lookup[#, "verified", False]] &], "pair", {}];
BadChecks[results_List] := Select[results,
  KeyExistsQ[#, "check"] && #["check"] =!= <||> &];
CheckSummary[results_List] := <|
  "total" -> Length[results], "statusCounts" -> Counts[Lookup[results, "status"]],
  "failedPairs" -> FailedPairs[results], "badCheckCount" -> Length[BadChecks[results]],
  "allVerified" -> (Length[results] > 0 && And @@ (TrueQ[Lookup[#, "verified", False]] & /@ results))
|>;

(* ================================================================ *)
(* 8. Pretty printing in p_i / s_i notation                         *)
(* ================================================================ *)

signedTermString[rule_Rule, firstQ_] := Module[{label, c, magnitude, sign, body},
  label = First[rule]; c = Together[Last[rule]];
  magnitude = Abs[c];
  sign = If[TrueQ[c < 0], "-", If[TrueQ[firstQ], "", "+"]];
  body = If[magnitude === 1, label, ToString[magnitude, InputForm] <> "*" <> label];
  If[sign === "", body, sign <> " " <> body]
];
PrettyRHS[rules_List] := Module[{nonzero},
  nonzero = Select[rules, Last[#] =!= 0 &];
  If[nonzero === {}, "0", StringRiffle[
    Table[signedTermString[nonzero[[i]], i == 1], {i, Length[nonzero]}], " "]]
];
PrettyRelation[result_Association] := Switch[Lookup[result, "status", "missing"],
  "solved" | "direct", result["pair"] <> " = " <> PrettyRHS[result["relation"]],
  "zero", result["pair"] <> " = 0",
  _, result["pair"] <> " : " <> ToUpperCase[ToString[result["status"]]] <>
    " (" <> ToString[result["relation"], InputForm] <> ")"
];
PrintRelation[result_Association] := Print[PrettyRelation[result]];
PrintRelations[results_List] := Scan[PrintRelation, results];

(* ================================================================ *)
(* 9. Reference-style definition and relation print helpers         *)
(* ================================================================ *)

printDefinitions[heading_String, names_List, descriptions_Association] := (
  Print[Style[heading, 16, Bold]];
  Scan[Print[# <> " = " <> descriptions[#]] &, names]
);
PrintAllPrimaryDefinitions[] := (
  printDefinitions["Bosonic primaries", Take[Keys[primaryDescriptions], 6], primaryDescriptions];
  printDefinitions["Grassmann primaries (p7 p8 = -p8 p7; p7^2 = p8^2 = 0)",
    Take[Keys[primaryDescriptions], -2], primaryDescriptions]
);
PrintAllSecondaryDefinitions[] := (
  printDefinitions["0-fermion secondaries", zeroFNames, secondaryDescriptions];
  printDefinitions["1-fermion secondaries: psiPlus", plusFNames, secondaryDescriptions];
  printDefinitions["1-fermion secondaries: psiMinus", minusFNames, secondaryDescriptions];
  printDefinitions["2-fermion secondaries: psiPlus psiMinus", twoFNames, secondaryDescriptions]
);

specResult[spec_] := Module[{solver},
  If[!MatchQ[spec, {_String, _String, _String}],
    Return[Failure["InvalidSpecification", <|"Message" -> "Use {sector, leftLabel, rightLabel}.", "specification" -> spec|>]]];
  solver = Switch[First[spec],
    "00", Solve00Pair, "01", Solve01Pair, "02", Solve02Pair,
    "11", Solve11Pair, "12", Solve12Pair, "22", Solve22Pair,
    "all", SolveSecondaryPair, _, $Failed];
  If[solver === $Failed,
    Failure["UnknownSector", <|"Message" -> "Use 00, 01, 02, 11, 12, 22, or all.", "specification" -> spec|>],
    solver[spec[[2]], spec[[3]]]
  ]
];
PrintSelectedRelations[specifications_List] := Scan[
  Function[spec, With[{result = specResult[spec]},
    If[AssociationQ[result], PrintRelation[result], Print[result]]]], specifications
];

PrintSelectedDraftRelations[] := (
  Print[Style["Selected short secondary relations", 16, Bold]];
  Print["s8 = s2*s7 + s4*s5 + s3*s6"];
  Print["s12 = s2*s11 + s4*s9 + s3*s10"];
  PrintSelectedRelations[{
    {"02", "s2", "s13"}, {"02", "s3", "s13"}, {"02", "s4", "s13"},
    {"00", "s2", "s2"}, {"11", "s5", "s6"}, {"11", "s5", "s10"},
    {"12", "s5", "s13"}, {"22", "s13", "s13"}
  }]
);
PrintAll00Relations[] := Module[{results = RunAll00Checks[]},
  Print[Style["0f x 0f relations", 16, Bold]];
  PrintRelations[results]; results
];
PrintAllSecondaryRelations[] := Module[{sectors, results, summary},
  sectors = allBySector[];
  MapThread[Function[{heading, key},
    Print[Style[heading, 16, Bold]]; PrintRelations[sectors[key]]],
    {{"0f x 0f", "0f x 1f", "0f x 2f", "1f x 1f", "1f x 2f", "2f x 2f"}, Keys[sectors]}];
  results = Flatten[Values[sectors], 1];
  summary = CheckSummary[results];
  Print[Style["Exact verification summary", 16, Bold]];
  Print["Pairs checked: ", summary["total"], "; status counts: ", summary["statusCounts"]];
  Print["Failed pairs: ", summary["failedPairs"], "; nonzero residuals: ", summary["badCheckCount"]];
  sectors
];

(* ================================================================ *)
(* 10. Examples after loading this file                             *)
(* ================================================================ *)
(* Use U2EighthBPS` prefixes if an earlier script defined the same   *)
(* short names in Global`. The companion notebook does this for you.*)
(* U2EighthBPS`PrintAllPrimaryDefinitions[]                          *)
(* U2EighthBPS`PrintAllSecondaryDefinitions[]                        *)
(* U2EighthBPS`PrintSelectedDraftRelations[]                         *)
(* U2EighthBPS`PrintRelation[U2EighthBPS`Solve00Pair["s2", "s3"]]     *)
(* U2EighthBPS`PrintRelation[U2EighthBPS`Solve01Pair["s2", "s5"]]     *)
(* U2EighthBPS`PrintRelation[U2EighthBPS`Solve02Pair["s2", "s13"]]    *)
(* U2EighthBPS`PrintRelation[U2EighthBPS`Solve11Pair["s5", "s10"]]    *)
(* U2EighthBPS`PrintRelation[U2EighthBPS`Solve12Pair["s5", "s13"]]    *)
(* U2EighthBPS`PrintRelation[U2EighthBPS`Solve22Pair["s13", "s13"]]   *)
(* results = U2EighthBPS`RunAllSecondaryChecks[];                    *)
(* U2EighthBPS`CheckSummary[results]                                *)
(* allResults = U2EighthBPS`PrintAllSecondaryRelations[];             *)
(* U2EighthBPS`reduceSecondaryProduct[U2EighthBPS`s5,U2EighthBPS`s10] *)

End[];
EndPackage[];


==> Ancillary_files/SU2_0fermion_BMN/SU2_BMN_0fermion_graviton.wl <==
(* ::Package:: *)
(* SU(2) BMN zero-fermion diagonal graviton ring.
   Exact arithmetic over Q; extend scalars to C after verification.
   This package does not clear or assign any Global` symbols.
   Labels m1,...,m4 and s1,...,s21 remain formal and unassigned. *)

BeginPackage["SU2BMNGraviton`"];
ClearAll["SU2BMNGraviton`*"];

PrintRingDefinition::usage = "PrintRingDefinition[] prints the ring and grading conventions.";
PrintAllPrimaryDefinitions::usage = "PrintAllPrimaryDefinitions[] prints the four supplied primaries.";
PrintAllSecondaryDefinitions::usage = "PrintAllSecondaryDefinitions[] prints the 21 monomial secondaries, including s1=1.";
PrimaryDefinitions::usage = "PrimaryDefinitions[] returns formal-primary -> diagonal-polynomial rules.";
SecondaryDefinitions::usage = "SecondaryDefinitions[] returns formal-secondary -> diagonal-monomial rules.";
GeneratorDefinitions::usage = "GeneratorDefinitions[] returns q1,...,q9 -> diagonal-monomial rules.";
RingElementQ::usage = "RingElementQ[p] tests exact rational polynomial membership in the diagonal ring.";
RingMonomials::usage = "RingMonomials[D] gives the independent diagonal monomials of physical weighted degree D.";
HilbertSeries::usage = "HilbertSeries[t] gives the exact physical-weight Hilbert series.";
HilbertSeriesFromSemigroup::usage = "HilbertSeriesFromSemigroup[t] independently derives the series by parity projection and subtracting the forbidden cone.";
DegreeAudit::usage = "DegreeAudit[D] exactly checks the proposed primary-secondary basis at weighted degree D.";
VerifyDecomposition::usage = "VerifyDecomposition[] certifies the all-degree direct-sum decomposition using 189 closure identities and the exact Hilbert series.";
VerifyArtinianQuotient::usage = "VerifyArtinianQuotient[] independently verifies that the 21 secondaries form a basis of R/(m1,m2,m3,m4).";
ArtinianQuotientData::usage = "ArtinianQuotientData[] includes the full quotient Groebner basis and secondary coordinate matrix.";
SecondaryPresentationRelations::usage = "SecondaryPresentationRelations[] gives a complete primary-secondary algebra presentation, including s1-1=0 and the 210 nonunit product relations.";
GeneratorRelations::usage = "GeneratorRelations[] computes a complete defining toric ideal by exact elimination; each returned polynomial equals zero.";
PrintGeneratorRelations::usage = "PrintGeneratorRelations[] prints a complete Groebner basis of defining generator relations.";
VerifyGeneratorRelations::usage = "VerifyGeneratorRelations[] checks exact substitution residuals and records the elimination certificate.";
EvaluateRaw::usage = "EvaluateRaw[expr] substitutes the diagonal definitions of m1,...,m4, s1,...,s21 and q1,...,q9.";
NormalForm::usage = "NormalForm[p] expands a ring polynomial uniquely as Sum[c_i(m1,...,m4) s_i]. Invalid input returns Failure.";
ReduceRingElement::usage = "ReduceRingElement[p] returns the normal form with an exact polynomial residual and verification status.";
SolveSecondaryPair::usage = "SolveSecondaryPair[\"s_i\",\"s_j\"] returns the exact secondary multiplication identity and its check.";
Solve00Pair::usage = "Solve00Pair[a,b] is an alias for SolveSecondaryPair[a,b]; all secondaries are bosonic.";
SolveGeneratorPair::usage = "SolveGeneratorPair[\"q_i\",\"s_j\"] gives a generator-times-secondary closure identity.";
PrintRelation::usage = "PrintRelation[result] prints an identity and its exact verification flag.";
PrintSelectedRelations::usage = "PrintSelectedRelations[{{\"s_i\",\"s_j\"},...}] prints selected secondary products.";
RunAllSecondaryChecks::usage = "RunAllSecondaryChecks[] computes and verifies all 231 independent secondary products, including unit products.";
RunAllGeneratorChecks::usage = "RunAllGeneratorChecks[] verifies all 189 generator-times-secondary identities.";
PrintAllSecondaryRelations::usage = "PrintAllSecondaryRelations[] prints and returns all 231 independent products.";
PrintAll00Relations::usage = "PrintAll00Relations[] is an alias for PrintAllSecondaryRelations[].";
CheckSummary::usage = "CheckSummary[results] gives total, verified, failed, and nonzero-residual counts.";
FailedPairs::usage = "FailedPairs[results] returns results that failed to produce a verified identity.";
BadChecks::usage = "BadChecks[results] returns unverified results or results with a nonzero residual.";
RunAllChecks::usage = "RunAllChecks[] runs the all-degree certificate, defining-ideal checks, all secondary products, and degree audits through 32.";
ExportRelationTables::usage = "ExportRelationTables[directory] writes all secondary products, generator closure identities, generator ideal relations, and a validation report.";

x::usage = "x is a diagonal scalar coordinate of weight 2.";
y::usage = "y is a diagonal scalar coordinate of weight 2.";
z::usage = "z is a diagonal scalar coordinate of weight 2.";
f::usage = "f is the bosonic diagonal field-strength coordinate of weight 6; it is not a fermion.";
m1::usage = "m1 is a formal primary label of weight 4; see PrimaryDefinitions[].";
m2::usage = "m2 is a formal primary label of weight 8; see PrimaryDefinitions[].";
m3::usage = "m3 is a formal primary label of weight 8; see PrimaryDefinitions[].";
m4::usage = "m4 is a formal primary label of weight 8; see PrimaryDefinitions[].";
s1::usage = "s1 is the formal label for the unit secondary.";
s2::usage = "s2 is the formal label for z^2.";
s3::usage = "s3 is the formal label for y z.";
s4::usage = "s4 is the formal label for y^2.";
s5::usage = "s5 is the formal label for x z.";
s6::usage = "s6 is the formal label for x^2.";
s7::usage = "s7 is the formal label for z f.";
s8::usage = "s8 is the formal label for z^4.";
s9::usage = "s9 is the formal label for y f.";
s10::usage = "s10 is the formal label for y z^3.";
s11::usage = "s11 is the formal label for y^2 z^2.";
s12::usage = "s12 is the formal label for y^3 z.";
s13::usage = "s13 is the formal label for y^4.";
s14::usage = "s14 is the formal label for x f.";
s15::usage = "s15 is the formal label for x z^3.";
s16::usage = "s16 is the formal label for z^3 f.";
s17::usage = "s17 is the formal label for z^6.";
s18::usage = "s18 is the formal label for y z^2 f.";
s19::usage = "s19 is the formal label for y z^5.";
s20::usage = "s20 is the formal label for y^2 z^4.";
s21::usage = "s21 is the formal label for z^2 f^2.";
q1::usage = "q1 is the formal ring generator x^2.";
q2::usage = "q2 is the formal ring generator x y.";
q3::usage = "q3 is the formal ring generator x z.";
q4::usage = "q4 is the formal ring generator y^2.";
q5::usage = "q5 is the formal ring generator y z.";
q6::usage = "q6 is the formal ring generator z^2.";
q7::usage = "q7 is the formal ring generator x f.";
q8::usage = "q8 is the formal ring generator y f.";
q9::usage = "q9 is the formal ring generator z f.";
t::usage = "t is a formal Hilbert-series variable.";

Begin["`Private`"];
ClearAll["SU2BMNGraviton`Private`*"];

rawVars = {x,y,z,f};
rawWeights = {2,2,2,6};
primarySymbols = {m1,m2,m3,m4};
primaryWeights = {4,8,8,8};
primaryRaw = {
  x y-y^2,
  y^2 z^2-y^3 z+y^4-x f-x y z^2-x y^2 z+x y^3+
    x^2 y z+x^2 y^2+x^3 z-x^3 y,
  -z f+z^4-y f+y z^3+y^4-x f+x y^3+
    x^2 z^2-x^2 y z+x^2 y^2+x^4,
  -z^4+y f-y z^3-y^2 z^2+y^3 z+x f+x z^3+
    x y z^2-x y^2 z+x y^3-x^2 y^2+x^3 z+x^4
};
secondarySymbols = {s1,s2,s3,s4,s5,s6,s7,s8,s9,s10,s11,s12,s13,s14,s15,s16,s17,s18,s19,s20,s21};
secondaryNames = Table["s"<>ToString[i],{i,21}];
secondaryRaw = {1,z^2,y z,y^2,x z,x^2,z f,z^4,y f,y z^3,
  y^2 z^2,y^3 z,y^4,x f,x z^3,z^3 f,z^6,y z^2 f,y z^5,y^2 z^4,z^2 f^2};
secondaryWeights = {0,4,4,4,4,4,8,8,8,8,8,8,8,8,8,12,12,12,12,12,16};
generatorSymbols = {q1,q2,q3,q4,q5,q6,q7,q8,q9};
generatorNames = Table["q"<>ToString[i],{i,9}];
generatorRaw = {x^2,x y,x z,y^2,y z,z^2,x f,y f,z f};
generatorWeights = {4,4,4,4,4,4,8,8,8};
PrimaryDefinitions[] := Thread[primarySymbols -> primaryRaw];
SecondaryDefinitions[] := Thread[secondarySymbols -> secondaryRaw];
GeneratorDefinitions[] := Thread[generatorSymbols -> generatorRaw];
allRawRules = Join[PrimaryDefinitions[],SecondaryDefinitions[],GeneratorDefinitions[]];
EvaluateRaw[expr_] := Expand[expr /. allRawRules];

zeroQ[p_] := TrueQ[Expand[p] === 0];
rationalQ[c_] := MatchQ[c,_Integer|_Rational];
allowedExponentQ[e_List] := With[{n=Total[e[[1;;3]]],d=e[[4]]}, n>=d && EvenQ[n+d]];
RingElementQ[p_] := Module[{r=EvaluateRaw[p],cr},
  If[!PolynomialQ[r,rawVars],Return[False]];
  cr=CoefficientRules[r,rawVars];
  And@@((allowedExponentQ[First[#]] && rationalQ[Last[#]])& /@ cr)
];
weightedDegrees[p_] := DeleteDuplicates[(First[#].rawWeights)& /@ CoefficientRules[Expand[p],rawVars]];

ringExponents[d_Integer?NonNegative] := ringExponents[d] = If[Mod[d,4]!=0,{},
  Flatten[Table[With[{n=(d-6 k)/2},
    Flatten[Table[{a,b,n-a-b,k},{a,0,n},{b,0,n-a}],1]],
    {k,0,Floor[d/8]}],1]
];
monomial[e_List,vs_List] := Times@@MapThread[Power,{vs,e}];
RingMonomials[d_Integer?NonNegative] := monomial[#,rawVars]& /@ ringExponents[d];
RingMonomials[_] := {};

HilbertSeries[t_] := (1+5 t^4+9 t^8+5 t^12+t^16)/((1-t^4)(1-t^8)^3);
HilbertSeriesFromSemigroup[t_] := Module[{u,v,both,forbidden,series,denominator},
  (* All four exponents nonnegative; remove d>n, then project to n+d even.
     In the forbidden cone d=n+1+k, giving v/((1-v)(1-u v)^3). *)
  both=1/((1-u)^3(1-v));
  forbidden=v/((1-v)(1-u v)^3);
  series=Together[((both-forbidden)+((both-forbidden)/.{u->-u,v->-v}))/2 /.
    {u->t^2,v->t^6}];
  denominator=(1-t^4)(1-t^8)^3;
  Expand[Cancel[series denominator]]/denominator
];

primaryExponents[d_Integer] := If[d<0||Mod[d,4]!=0,{},
  Flatten[Table[{d/4-2(a+b+c),a,b,c},
    {a,0,Floor[d/8]},{b,0,Floor[d/8]-a},{c,0,Floor[d/8]-a-b}],2]
];
candidateData[d_Integer?NonNegative] := candidateData[d] = Module[{ids,forms,raw},
  ids=Flatten[Table[({i,#}& /@ primaryExponents[d-secondaryWeights[[i]]]),{i,21}],1];
  forms=(monomial[#[[2]],primarySymbols] secondarySymbols[[#[[1]]]])& /@ ids;
  raw=EvaluateRaw /@ forms;
  <|"ids"->ids,"formal"->forms,"raw"->raw|>
];
exponentKey[e_List,b_Integer] := e . {b^3,b^2,b,1};
coefficientVector[p_,d_Integer?NonNegative] := Module[{es=ringExponents[d],b=d+2,pos,cr,rules},
  pos=AssociationThread[exponentKey[#,b]& /@ es,Range[Length[es]]];
  cr=CoefficientRules[Expand[p],rawVars];
  rules=(Lookup[pos,exponentKey[First[#],b],Missing["OutsideBasis"]] -> Last[#])& /@ cr;
  If[!FreeQ[rules,_Missing],Return[$Failed]];
  SparseArray[rules,{Length[es]}]
];
basisData[d_Integer?NonNegative] := basisData[d] = Module[{c=candidateData[d],cols,mat,solver,n},
  n=Length[ringExponents[d]];
  If[Length[c["formal"]]!=n,Return[Failure["DimensionMismatch",<|"degree"->d,"ringDimension"->n,"candidates"->Length[c["formal"]]|>]]];
  cols=coefficientVector[#,d]& /@ c["raw"];
  If[MemberQ[cols,$Failed],Return[Failure["OutsideRing",<|"degree"->d|>]]];
  mat=Transpose[SparseArray[Normal /@ cols]];
  solver=Check[LinearSolve[mat],$Failed];
  If[solver===$Failed||Head[solver]=!=LinearSolveFunction,
    Return[Failure["SingularBasis",<|"degree"->d|>]]];
  <|"degree"->d,"dimension"->n,"matrix"->mat,"solver"->solver,"formal"->c["formal"]|>
];

DegreeAudit[d_Integer?NonNegative] := Module[{b,rank,n},
  If[Mod[d,4]!=0,Return[<|"degree"->d,"ringDimension"->0,"candidates"->0,"rank"->0,"verified"->True|>]];
  b=basisData[d];
  If[FailureQ[b],Return[<|"degree"->d,"verified"->False,"failure"->b|>]];
  n=b["dimension"];
  rank=MatrixRank[b["matrix"]];
  <|"degree"->d,"ringDimension"->n,"candidates"->Length[b["formal"]],
    "rank"->rank,"verified"->TrueQ[rank===n && Length[b["formal"]]===n]|>
];

ReduceRingElement[p_] := Module[{raw=EvaluateRaw[p],cr,degs,rhs=0,b,v,c,residual,part},
  If[!RingElementQ[raw],Return[<|"status"->"invalid","input"->p,
    "reason"->"Expected an exact rational polynomial whose monomials satisfy n>=d and n+d even.",
    "verified"->False|>]];
  cr=CoefficientRules[raw,rawVars];
  degs=Sort@DeleteDuplicates[(First[#].rawWeights)& /@ cr];
  Do[
    part=Total[(Last[#] monomial[First[#],rawVars])& /@
      Select[cr,First[#].rawWeights===d&]];
    b=basisData[d];
    If[FailureQ[b],Return[<|"status"->"fail","input"->p,"failure"->b,"verified"->False|>]];
    v=coefficientVector[part,d];
    If[v===$Failed,Return[<|"status"->"fail","input"->p,"verified"->False|>]];
    c=Check[b["solver"][v],$Failed];
    If[c===$Failed||!VectorQ[c,rationalQ],Return[<|"status"->"fail","input"->p,"verified"->False|>]];
    rhs+=c.b["formal"],
    {d,degs}];
  rhs=Expand[rhs];
  residual=Expand[raw-EvaluateRaw[rhs]];
  <|"status"->If[zeroQ[residual],If[zeroQ[raw],"zero","solved"],"bad-check"],
    "input"->p,"degrees"->degs,"rhs"->rhs,"check"->residual,
    "verified"->zeroQ[residual]|>
];
NormalForm[p_] := With[{r=ReduceRingElement[p]},
  If[TrueQ[r["verified"]],r["rhs"],Failure["NormalFormFailed",r]]
];
invalidPair[a_,b_] := <|"pair"->ToString[a]<>" * "<>ToString[b],
  "status"->"invalid","verified"->False,"reason"->"Unknown string label."|>;
SolveSecondaryPair[a_String,b_String] := SolveSecondaryPair[a,b] = Module[{i,j,r},
  i=FirstPosition[secondaryNames,a,Missing["NotFound"]];
  j=FirstPosition[secondaryNames,b,Missing["NotFound"]];
  If[MissingQ[i]||MissingQ[j],Return[invalidPair[a,b]]];
  {i,j}={First[i],First[j]};
  r=ReduceRingElement[secondaryRaw[[i]] secondaryRaw[[j]]];
  Join[<|"pair"->a<>" * "<>b,"factors"->{a,b},
    "degree"->secondaryWeights[[i]]+secondaryWeights[[j]],
    "lhs"->secondarySymbols[[i]] secondarySymbols[[j]]|>,r]
];
SolveSecondaryPair[a_,b_] := invalidPair[a,b];
Solve00Pair[a_,b_] := SolveSecondaryPair[a,b];
SolveGeneratorPair[a_String,b_String] := SolveGeneratorPair[a,b] = Module[{i,j,r},
  i=FirstPosition[generatorNames,a,Missing["NotFound"]];
  j=FirstPosition[secondaryNames,b,Missing["NotFound"]];
  If[MissingQ[i]||MissingQ[j],Return[invalidPair[a,b]]];
  {i,j}={First[i],First[j]};
  r=ReduceRingElement[generatorRaw[[i]] secondaryRaw[[j]]];
  Join[<|"pair"->a<>" * "<>b,"factors"->{a,b},
    "degree"->generatorWeights[[i]]+secondaryWeights[[j]],
    "lhs"->generatorSymbols[[i]] secondarySymbols[[j]]|>,r]
];
SolveGeneratorPair[a_,b_] := invalidPair[a,b];
RunAllSecondaryChecks[] := Flatten[Table[
  SolveSecondaryPair[secondaryNames[[i]],secondaryNames[[j]]],{i,21},{j,i,21}],1];
RunAllGeneratorChecks[] := Flatten[Table[
  SolveGeneratorPair[generatorNames[[i]],secondaryNames[[j]]],{i,9},{j,21}],1];
FailedPairs[rs_List] := Select[rs,!TrueQ[Lookup[#,"verified",False]]&];
BadChecks[rs_List] := Select[rs,(!TrueQ[Lookup[#,"verified",False]]||!zeroQ[Lookup[#,"check",Missing["NoResidual"]]])&];
CheckSummary[rs_List] := <|"total"->Length[rs],
  "verified"->Count[Lookup[rs,"verified",False],True],
  "failed"->Length[FailedPairs[rs]],"badChecks"->Length[BadChecks[rs]],
  "allVerified"->TrueQ[Length[rs]>0 && FailedPairs[rs]==={} && BadChecks[rs]==={}]|>;

VerifyDecomposition[] := Module[{closure,closureSummary,jacAtWitness,hilbertEqual,memberOK,degreeOK,profileOK,ok},
  memberOK=And@@(RingElementQ /@ Join[primaryRaw,secondaryRaw,generatorRaw]);
  degreeOK=And@@MapThread[weightedDegrees[#1]==={#2}&,{Join[primaryRaw,secondaryRaw],Join[primaryWeights,secondaryWeights]}];
  profileOK=Counts[secondaryWeights]===<|0->1,4->5,8->9,12->5,16->1|>;
  jacAtWitness=Det[Table[D[primaryRaw[[i]],rawVars[[j]]],{i,4},{j,4}]/.
    Thread[rawVars->{1,0,0,0}]];
  hilbertEqual=zeroQ[Together[HilbertSeriesFromSemigroup[t]-HilbertSeries[t]]];
  closure=RunAllGeneratorChecks[];
  closureSummary=CheckSummary[closure];
  ok=TrueQ[memberOK && degreeOK && profileOK && !zeroQ[jacAtWitness] && hilbertEqual &&
    Length[closure]===189 && closureSummary["allVerified"] && secondaryRaw[[1]]===1];
  <|"ringMembership"->memberOK,"weightedHomogeneity"->degreeOK,
    "secondaryDegreeProfile"->Counts[secondaryWeights],"degreeProfileMatches"->profileOK,
    "jacobianWitnessPoint"->Thread[rawVars->{1,0,0,0}],
    "jacobianDeterminantAtWitness"->jacAtWitness,"primariesAlgebraicallyIndependent"->(!zeroQ[jacAtWitness]),
    "semigroupHilbertSeries"->HilbertSeriesFromSemigroup[t],"hilbertSeriesAgrees"->hilbertEqual,
    "generatorClosure"->closureSummary,"allDegreeCertificate"->ok,
    "proof"->"Let A=Q[m1,m2,m3,m4] and M=Sum_i A s_i. The nonzero Jacobian proves that A is polynomial. All nine generators preserve M by the 189 exact identities, and 1 is in M; hence R=M. The graded surjection from the free A-module with these 21 shifts to R has equal Hilbert series on both sides, so its kernel vanishes in every degree. Therefore the expansion exists and is unique.",
    "verified"->ok|>
];

GeneratorRelations[] := GeneratorRelations[] = GroebnerBasis[
  generatorSymbols-generatorRaw,generatorSymbols,rawVars,
  MonomialOrder->Lexicographic];

(* Integration snippet: evaluate inside SU2BMNGraviton`Private` after
   GeneratorRelations[] has been defined. The public symbol
   VerifyArtinianQuotient must have a usage message before Begin["`Private`"]. *)

ClearAll[generatorExponentVectors, rawMonomialToGenerators,
  rawPolynomialToGenerators];

generatorExponentVectors := generatorExponentVectors =
  (First[First[CoefficientRules[#, rawVars]]] & /@ generatorRaw);

(* Factor f against available scalar coordinates first, in x,y,z order.
   Pair the remaining scalar coordinates in their sorted order. Every valid
   semigroup monomial admits this factorization; no ambient elimination is used. *)
rawMonomialToGenerators[ex_List] := Module[
  {left = Take[ex, 3], remainingF = ex[[4]],
   powers = ConstantArray[0, Length[generatorSymbols]], take, index,
   scalarFactors, pairExponent},
  If[Length[ex] =!= 4 || Min[ex] < 0 ||
      Total[left] < remainingF || OddQ[Total[ex]],
    Return[Failure["OutsideSemigroup", <|"exponent" -> ex|>]]];
  Do[
    take = Min[left[[i]], remainingF];
    left[[i]] -= take;
    remainingF -= take;
    index = First[FirstPosition[generatorExponentVectors,
      UnitVector[4, i] + UnitVector[4, 4]]];
    powers[[index]] += take,
    {i, 3}];
  scalarFactors = Flatten[
    MapIndexed[ConstantArray[First[#2], #1] &, left]];
  Do[
    pairExponent = UnitVector[4, pair[[1]]] + UnitVector[4, pair[[2]]];
    index = First[FirstPosition[generatorExponentVectors, pairExponent]];
    powers[[index]]++,
    {pair, Partition[scalarFactors, 2]}];
  Times @@ MapThread[Power, {generatorSymbols, powers}]
];

rawPolynomialToGenerators[poly_] := Module[{terms},
  terms = (Last[#] rawMonomialToGenerators[First[#]] & /@
    CoefficientRules[Expand[poly], rawVars]);
  If[!FreeQ[terms, _Failure],
    Failure["GeneratorLiftFailed", <|"polynomial" -> poly|>],
    Expand[Total[terms]]]
];

ArtinianQuotientData[] := ArtinianQuotientData[] = Module[
  {primaryLift, secondaryLift, liftVerified, quotientGB,
   leadingExponents, purePowers, bounds, standardExponents,
   standardMonomials, standardWeights, reducedSecondaries,
   secondaryMatrix, rank, determinant, quotientNumerator,
   expectedNumerator, verified},
  primaryLift = rawPolynomialToGenerators /@ primaryRaw;
  secondaryLift = rawPolynomialToGenerators /@ secondaryRaw;
  If[!FreeQ[{primaryLift, secondaryLift}, _Failure],
    Return[<|"verified" -> False, "reason" -> "Generator lift failed."|>]];
  liftVerified = And @@ (zeroQ /@
    Join[(primaryLift /. Thread[generatorSymbols -> generatorRaw]) - primaryRaw,
      (secondaryLift /. Thread[generatorSymbols -> generatorRaw]) - secondaryRaw]);
  quotientGB = GroebnerBasis[
    Join[GeneratorRelations[], primaryLift], generatorSymbols,
    MonomialOrder -> Lexicographic];
  leadingExponents =
    (First[First[CoefficientRules[
      First[MonomialList[#, generatorSymbols]], generatorSymbols]]] & /@
      quotientGB);
  purePowers = Table[
    Cases[leadingExponents,
      ex_ /; ex[[j]] > 0 && Total[ex] == ex[[j]] :> ex[[j]]],
    {j, Length[generatorSymbols]}];
  If[AnyTrue[purePowers, Length[#] == 0 &],
    Return[<|"quotientGroebnerBasisSize" -> Length[quotientGB],
      "zeroDimensional" -> False, "verified" -> False,
      "reason" -> "A variable has no pure-power leading monomial."|>]];
  bounds = Min /@ purePowers;
  (* Exhaust the finite coordinate box forced by the pure-power leading
     monomials, then remove every monomial divisible by any leading monomial.
     These are all standard monomials, without an assumed degree cutoff. *)
  standardExponents = Select[
    Tuples[Range[0, # - 1] & /@ bounds],
    Function[ex, !AnyTrue[leadingExponents,
      Function[lead, And @@ Thread[ex >= lead]]]]];
  standardMonomials =
    (Times @@ MapThread[Power, {generatorSymbols, #}] & /@
      standardExponents);
  standardWeights = (# . generatorWeights & /@ standardExponents);
  reducedSecondaries =
    (Last[PolynomialReduce[#, quotientGB, generatorSymbols,
      MonomialOrder -> Lexicographic]] & /@ secondaryLift);
  secondaryMatrix = Transpose[Table[
    Lookup[Association[CoefficientRules[reducedSecondaries[[j]],
      generatorSymbols]], standardExponents, 0],
    {j, Length[secondaryLift]}]];
  rank = MatrixRank[secondaryMatrix];
  determinant = If[Length[standardExponents] == Length[secondaryLift],
    Det[secondaryMatrix], Missing["NonsquareMatrix"]];
  quotientNumerator = Expand[Total[t^# & /@ standardWeights]];
  expectedNumerator = Expand[Total[t^# & /@ secondaryWeights]];
  verified = TrueQ[liftVerified && Length[standardExponents] == 21 &&
    rank == 21 && determinant =!= 0 &&
    zeroQ[quotientNumerator - expectedNumerator]];
  <|"generatorLiftsVerified" -> liftVerified,
    "quotientGroebnerBasisSize" -> Length[quotientGB],
    "quotientGroebnerBasis" -> quotientGB,
    "zeroDimensional" -> True,
    "purePowerLeadingBounds" -> bounds,
    "dimension" -> Length[standardExponents],
    "standardMonomials" -> standardMonomials,
    "standardMonomialWeights" -> standardWeights,
    "weightedStandardMonomials" -> MapThread[
      <|"monomial" -> #1, "degree" -> #2|> &,
      {standardMonomials, standardWeights}],
    "secondaryCoordinateMatrix" -> secondaryMatrix,
    "secondaryMatrixDeterminant" -> determinant,
    "secondaryMatrixRank" -> rank,
    "hilbertVariable" -> t,
    "quotientHilbertNumerator" -> quotientNumerator,
    "expectedQuotientHilbertNumerator" -> expectedNumerator,
    "verified" -> verified|>
];

VerifyArtinianQuotient[] := KeyDrop[ArtinianQuotientData[], {"quotientGroebnerBasis", "secondaryCoordinateMatrix", "weightedStandardMonomials"}];

VerifyGeneratorRelations[] := Module[{rels=GeneratorRelations[],residuals},
  residuals=EvaluateRaw /@ rels;
  <|"numberOfGroebnerRelations"->Length[rels],"residuals"->residuals,
    "allResidualsZero"->And@@(zeroQ /@ residuals),
    "completeIdealCertificate"->"Exact elimination of <q_i-g_i(x,y,z,f)> intersect Q[q1,...,q9]; the elimination theorem gives the full kernel, not a sampled list of identities.",
    "verified"->TrueQ[Length[rels]>0 && And@@(zeroQ /@ residuals)]|>
];

PrintRingDefinition[] := (
  Print["R = Q[x^2, x y, x z, y^2, y z, z^2, x f, y f, z f] inside Q[x,y,z,f]."];
  Print["Weights: deg(x)=deg(y)=deg(z)=2, deg(f)=6. All generators and secondaries are bosonic."];
  Print["A monomial x^a y^b z^c f^d belongs to R iff n=a+b+c >= d and n+d is even."];
  Print["f and f^2 alone are excluded. z^2 f^2=(z f)^2 is included."];
  Print["Scalar quartics and x f, y f, z f all have physical weighted degree 8."];
  Scan[Print[Row[{First[#]," = ",Last[#],"   (weight ",generatorWeights[[First@FirstPosition[generatorSymbols,First[#]]]],")"}]]&,GeneratorDefinitions[]];
);
PrintAllPrimaryDefinitions[] := Scan[
  Function[i,Print[Row[{primarySymbols[[i]]," = ",primaryRaw[[i]],"   (weight ",primaryWeights[[i]],")"}]]],Range[4]];
PrintAllSecondaryDefinitions[] := Scan[
  Function[d,Print["S",d," = "];
    Scan[Function[i,Print[Row[{secondarySymbols[[i]]," = ",secondaryRaw[[i]]}]]],
      Flatten@Position[secondaryWeights,d]]],{0,4,8,12,16}];
PrintGeneratorRelations[] := Module[{rels=GeneratorRelations[]},
  Print["Complete defining ideal: ",Length[rels]," Groebner relations (lexicographic order)."];
  Scan[Print[Row[{#, " = 0"}]]&,rels];rels
];
PrintRelation[r_Association] := (
  If[TrueQ[Lookup[r,"verified",False]],
    Print[Row[{r["lhs"]," = ",r["rhs"],"    [degree ",r["degree"],", exact check: True]"}]],
    Print["Unverified relation: ",r]];r
);
PrintSelectedRelations[specs_List] := Map[
  If[MatchQ[#,{_String,_String}],PrintRelation[SolveSecondaryPair@@#],invalidPair[#,""]]&,specs];
PrintAllSecondaryRelations[] := Module[{rs=RunAllSecondaryChecks[]},Scan[PrintRelation,rs];Print[CheckSummary[rs]];rs];
PrintAll00Relations[] := PrintAllSecondaryRelations[];
SecondaryPresentationRelations[] := Module[{rs=RunAllSecondaryChecks[]},
  If[!TrueQ[CheckSummary[rs]["allVerified"]],Return[Failure["UnverifiedRelations",<||>]]];
  Prepend[Expand[(#["lhs"]-#["rhs"])/.s1->1]& /@
    Select[rs,!MemberQ[#["factors"],"s1"]&],s1-1]
];

RunAllChecks[] := Module[{dec,quotient,ideal,pairs,closure,audits,negative,ok},
  dec=VerifyDecomposition[];
  quotient=VerifyArtinianQuotient[];
  ideal=VerifyGeneratorRelations[];
  pairs=CheckSummary[RunAllSecondaryChecks[]];
  closure=CheckSummary[RunAllGeneratorChecks[]];
  audits=DegreeAudit /@ Range[0,32,4];
  negative=!RingElementQ[x] && !RingElementQ[f] && !RingElementQ[f^2] && RingElementQ[z^2 f^2] &&
    !TrueQ[SolveSecondaryPair["s0","s1"]["verified"]];
  ok=TrueQ[dec["verified"] && quotient["verified"] && ideal["verified"] && pairs["allVerified"] && closure["allVerified"] &&
    And@@Lookup[audits,"verified",False] && negative];
  <|"decomposition"->dec,"artinianQuotient"->quotient,"definingIdeal"->ideal,"secondaryProducts"->pairs,
    "generatorClosure"->closure,"degreeAuditsThrough32"->audits,
    "negativeControls"->negative,"allVerified"->ok|>
];

plainString[e_] := StringReplace[ToString[e,InputForm],"SU2BMNGraviton`"->""];
relationString[r_Association] := If[TrueQ[Lookup[r,"verified",False]],
  r["pair"]<>" = "<>plainString[r["rhs"]]<>"    [D="<>ToString[r["degree"]]<>"; residual=0]",
  "UNVERIFIED: "<>plainString[r]];
ExportRelationTables[directory_String] := Module[{dir=ExpandFileName[directory],files,rs,gs,ideal,report,header},
  If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
  rs=RunAllSecondaryChecks[];gs=RunAllGeneratorChecks[];ideal=GeneratorRelations[];
  report=RunAllChecks[];
  If[!TrueQ[report["allVerified"]],Return[Failure["UnverifiedExport",<|"report"->report|>]]];
  header="SU(2) BMN zero-fermion diagonal graviton ring\nExact rational identities; weights (x,y,z,f)=(2,2,2,6).\n\n"<>
    "PRIMARY DEFINITIONS\n"<>StringRiffle[(plainString[First[#]]<>" = "<>plainString[Last[#]])& /@ PrimaryDefinitions[],"\n"]<>
    "\n\nSECONDARY DEFINITIONS\n"<>StringRiffle[(plainString[First[#]]<>" = "<>plainString[Last[#]])& /@ SecondaryDefinitions[],"\n"]<>"\n\n";
  files={"secondary_relations.txt","generator_closure_relations.txt","generator_ideal_relations.txt","validation_report.txt",
    "secondary_presentation_relations.wl","certificate_data.wl"};
  Export[FileNameJoin[{dir,files[[1]]}],header<>"ALL 231 INDEPENDENT SECONDARY PRODUCTS\n"<>StringRiffle[relationString /@ rs,"\n"]<>"\n","Text"];
  Export[FileNameJoin[{dir,files[[2]]}],header<>"ALL 189 GENERATOR-TIMES-SECONDARY IDENTITIES\n"<>
    StringRiffle[(plainString[First[#]]<>" = "<>plainString[Last[#]])& /@ GeneratorDefinitions[],"\n"]<>"\n\n"<>
    StringRiffle[relationString /@ gs,"\n"]<>"\n","Text"];
  Export[FileNameJoin[{dir,files[[3]]}],header<>"COMPLETE DEFINING TORIC IDEAL (EXACT ELIMINATION)\n"<>
    StringRiffle[(plainString[First[#]]<>" = "<>plainString[Last[#]])& /@ GeneratorDefinitions[],"\n"]<>"\n\n"<>
    StringRiffle[(plainString[#]<>" = 0")& /@ ideal,"\n"]<>"\n","Text"];
  Export[FileNameJoin[{dir,files[[4]]}],"SU(2) BMN zero-fermion graviton ring: exact validation\n"<>
    "Mathematica "<>$Version<>"\n\n"<>
    "All checks passed: "<>ToString[report["allVerified"]]<>"\n"<>
    "Secondary products: 231/231; generator closure products: 189/189; every residual is exactly 0.\n"<>
    "Defining toric ideal: 14 Groebner relations, computed by exact elimination.\n"<>
    "Artinian quotient: dimension 21; supplied secondary matrix rank 21, determinant 65/18.\n"<>
    "Primary independence: Jacobian determinant at (x,y,z,f)=(1,0,0,0) is 12.\n"<>
    "Hilbert series: (1+5 t^4+9 t^8+5 t^12+t^16)/((1-t^4)(1-t^8)^3).\n"<>
    "All-degree existence and uniqueness certificate: True.\n"<>
    "Degree audits D=0,4,...,32 have ranks 1,6,18,38,72,117,184,264,375.\n"<>
    "Complete primary-secondary presentation: 211 equations, including s1=1.\n\n"<>
    "DETAILED CERTIFICATES\n"<>plainString[report]<>"\n","Text"];
  Put[SecondaryPresentationRelations[],FileNameJoin[{dir,files[[5]]}]];
  Put[report,FileNameJoin[{dir,files[[6]]}]];
  FileNameJoin[{dir,#}]& /@ files
];

End[];
EndPackage[];

